Computing marginal eigenvalue distributions for the Gaussian and Laguerre orthogonal ensembles

The Gaussian and Laguerre orthogonal ensembles are fundamental to random matrix theory, and the marginal eigenvalue distributions are basic observable quantities. Notwithstanding a long history, a formulation providing high precision numerical evaluations for $N$ large enough to probe asymptotic regimes, has not been provided. An exception is for the largest eigenvalue, where there is a formalism due to Chiani which uses a combination of the Pfaffian structure underlying the ensembles, and a recursive computation of the matrix elements. We augment this strategy by introducing a generating function for the conditioned gap probabilities. A finite Fourier series approach is then used to extract the sequence of marginal eigenvalue distributions as a linear combination of Pfaffians, with the latter then evaluated using an efficient numerical procedure available in the literature. Applications are given to illustrating various asymptotic formulas, local central limit theorems, and central limit theorems, as well as to probing finite size corrections. Further, our data indicates that the mean values of the marginal distributions interlace with the zeros of the Hermite polynomial (Gaussian ensemble) and a Laguerre polynomial (Laguerre ensemble).

==> anc/GOEnumeric1.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 14.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[    353380,       8007]
NotebookOptionsPosition[    328662,       7602]
NotebookOutlinePosition[    329103,       7619]
CellTagsIndexPosition[    329060,       7616]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[TextData[{
 StyleBox["Computing marginal eigenvalue distributions for the Gaussian and \
Laguerre orthogonal ensembles",
  FontSize->24,
  FontWeight->"Bold",
  FontColor->RGBColor[0., 0., 0.]],
 "\n",
 StyleBox["\[Minus] ",
  FontSize->18,
  FontColor->GrayLevel[0]],
 StyleBox["Peter J. Forrester, Santosh Kumar and Bo-Jian Shen",
  FontSize->18,
  FontSlant->"Italic",
  FontColor->GrayLevel[0]]
}], "Section",
 CellChangeTimes->{{3.770463269559471*^9, 3.770463288720681*^9}, {
   3.770463376513516*^9, 3.7704634264066687`*^9}, {3.8118520781470413`*^9, 
   3.8118521040669928`*^9}, {3.916101869731235*^9, 3.916101897571641*^9}, 
   3.9410705450410576`*^9, {3.941070603535984*^9, 3.9410706153427677`*^9}, {
   3.9410707062140923`*^9, 3.9410707066654778`*^9}},
 Background->RGBColor[
  1, 1, 0.85],ExpressionUUID->"4a09a7c7-619e-db49-808b-e45d5f4845b1"],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["Mathemat",
  FontSize->24],
 StyleBox["ica code fo",
  FontSize->24,
  FontWeight->"Normal",
  FontTracking->"Plain"],
 StyleBox["r numerical computation of GOE conditioned gap probabilities ",
  FontSize->24,
  FontWeight->"Normal",
  FontTracking->"Plain"],
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SubsuperscriptBox[
          StyleBox["E", "TI"], 
          StyleBox["N", "TI"], 
          StyleBox["G", "TI"]], "(", 
         RowBox[{
           StyleBox["k", "TI"], ";", 
           RowBox[{"(", 
             RowBox[{
               StyleBox["s", "TI"], ",", "\[Infinity]"}], ")"}]}], ")"}], 
       TraditionalForm], "errors" -> {}, "input" -> "E_N^G(k;(s,\\infty))", 
     "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],
  FontSize->24,
  FontWeight->"Normal",
  FontTracking->"Plain",ExpressionUUID->
  "3b8adf26-f55f-3b49-8bad-a8d06eda16dd"],
 StyleBox[" for fixed s",
  FontSize->24],
 StyleBox[".",
  FontSize->24,
  FontWeight->"Normal",
  FontTracking->"Plain"]
}], "Section",
 CellFrame->{{0, 0}, {0, 0}},
 CellChangeTimes->{
  3.93993718571327*^9, {3.9399372499922543`*^9, 3.939937382380684*^9}, 
   3.9399394997428455`*^9, {3.9399395570923367`*^9, 3.939939559182785*^9}, {
   3.939939636854048*^9, 3.9399396583340874`*^9}, {3.9399396998881474`*^9, 
   3.939939749909666*^9}, {3.939939797692442*^9, 3.9399397986830387`*^9}, {
   3.9402027891684685`*^9, 3.940202789711031*^9}, {3.940208080434122*^9, 
   3.9402080947393875`*^9}},
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"666c67c9-db14-0d42-ac0a-cd175afa5863"],

Cell[TextData[{
 StyleBox["The numerical ",
  FontSize->16],
 StyleBox["calculation of ",
  FontSize->16],
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SubsuperscriptBox[
          StyleBox["E", "TI"], 
          StyleBox["N", "TI"], 
          StyleBox["G", "TI"]], "(", 
         RowBox[{
           StyleBox["k", "TI"], ";", 
           RowBox[{"(", 
             RowBox[{
               StyleBox["s", "TI"], ",", "\[Infinity]"}], ")"}]}], ")"}], 
       TraditionalForm], "errors" -> {}, "input" -> "E_N^G(k;(s,\\infty))", 
     "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],
  FontWeight->"Normal",
  FontTracking->"Plain",ExpressionUUID->
  "976ee001-0236-0246-8b25-85f739ce765e"],
 StyleBox["  for fixed s is relatively easier compared to the calculation of \
the marginal eigenvalue density ",
  FontSize->16],
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SubsuperscriptBox[
          StyleBox["f", "TI"], 
          StyleBox["N", "TI"], 
          StyleBox["G", "TI"]], "(", 
         RowBox[{
           StyleBox["k", "TI"], ";", 
           StyleBox["s", "TI"]}], ")"}], TraditionalForm], "errors" -> {}, 
     "input" -> "f_N^G(k;s)", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],
  FontSize->16,
  FontWeight->"Normal",
  FontTracking->"Plain",ExpressionUUID->
  "63891310-8eaf-d147-8d3f-f1e8d84d1739"],
 ".",
 StyleBox[" The fact that we don\[CloseCurlyQuote]t need to calculate \
Pfaffian for multiple values of s after proper discretization enables us to \
bring the calculation to larger values of N. In this notebook, we calculated ",
  FontSize->16,
  FontWeight->"Normal",
  FontTracking->"Plain"],
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SubsuperscriptBox[
          StyleBox["E", "TI"], 
          StyleBox["N", "TI"], 
          StyleBox["G", "TI"]], "(", 
         RowBox[{
           StyleBox["k", "TI"], ";", 
           RowBox[{"(", 
             RowBox[{"0", ",", "\[Infinity]"}], ")"}]}], ")"}], 
       TraditionalForm], "errors" -> {}, "input" -> "E_N^G(k;(0,\\infty))", 
     "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],
  FontWeight->"Normal",
  FontTracking->"Plain",ExpressionUUID->
  "b5a15511-c1c2-1f45-8696-255d413c578a"],
 StyleBox["  for N up to 100.",
  FontSize->16,
  FontWeight->"Normal",
  FontTracking->"Plain"]
}], "Subsubsection",
 CellFrame->{{0, 0}, {0, 0}},
 CellChangeTimes->{{3.9396824415883884`*^9, 3.9396824573830013`*^9}, {
  3.939682517162956*^9, 3.9396825425469437`*^9}, {3.939682573123743*^9, 
  3.9396827067522182`*^9}, {3.9396828461707*^9, 3.9396828593774223`*^9}, {
  3.9396828963549767`*^9, 3.9396829093442802`*^9}, {3.9396830184677258`*^9, 
  3.939683087106676*^9}, {3.9396831249218864`*^9, 3.9396831391467285`*^9}, {
  3.9402060113594837`*^9, 3.940206043781414*^9}, {3.940207224626787*^9, 
  3.9402072382649746`*^9}, {3.94020900369203*^9, 3.940209031535696*^9}, {
  3.9402090667452965`*^9, 3.940209152947012*^9}, {3.9402092341678257`*^9, 
  3.940209383695236*^9}, {3.940209463471588*^9, 3.940209506551588*^9}},
 Background->RGBColor[
  0.88, 1, 0.88],ExpressionUUID->"30c0d21c-c9b3-ba4a-8fe9-75d615c06b05"],

Cell[CellGroupData[{

Cell["Value of Nmax (Size of GOE matrix)", "Subsubsection",
 CellChangeTimes->{{3.926386472047082*^9, 3.926386508391746*^9}, {
  3.928297706367428*^9, 3.928297719879087*^9}, {3.939787951904175*^9, 
  3.9397879623336163`*^9}},
 Background->RGBColor[
  1, 0.9, 0.8],ExpressionUUID->"e26a1236-3783-3440-bd3b-0a8c4d9a4e87"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Nmax", "=", "50"}], ";"}]], "Input",
 CellChangeTimes->{{3.925346277081698*^9, 3.92534627957901*^9}, {
   3.925409924713737*^9, 3.925409926063373*^9}, {3.925410392983183*^9, 
   3.925410393905224*^9}, {3.9265397278904953`*^9, 3.926539731389145*^9}, {
   3.926542174840598*^9, 3.9265421753907223`*^9}, {3.927329777743223*^9, 
   3.927329779699258*^9}, {3.9274002461132727`*^9, 3.927400246686265*^9}, {
   3.9274214545219*^9, 3.927421455471657*^9}, {3.927516666585146*^9, 
   3.927516667090657*^9}, {3.92757090205914*^9, 3.927570902935833*^9}, {
   3.928272418672289*^9, 3.928272419448163*^9}, {3.928293748832768*^9, 
   3.928293749439543*^9}, {3.928294803099368*^9, 3.9282948035467663`*^9}, {
   3.928295894455274*^9, 3.9282958952756863`*^9}, {3.928297642814331*^9, 
   3.928297644219956*^9}, {3.928300135779014*^9, 3.9283001360010138`*^9}, {
   3.928418043443821*^9, 3.9284180436791077`*^9}, {3.928505984646101*^9, 
   3.928505986578102*^9}, {3.928520776565826*^9, 3.928520777519485*^9}, {
   3.9286126585948753`*^9, 3.9286126594825163`*^9}, {3.9286130135807667`*^9, 
   3.928613014367214*^9}, {3.928613367554368*^9, 3.9286133683524103`*^9}, {
   3.928641894049574*^9, 3.928641895229801*^9}, {3.928694671872171*^9, 
   3.9286946734005747`*^9}, {3.928695960717976*^9, 3.928695962584375*^9}, {
   3.928777296536783*^9, 3.9287772974583387`*^9}, {3.9287777318411407`*^9, 
   3.928777732729484*^9}, {3.9287784907886553`*^9, 3.92877849115889*^9}, {
   3.9287793417735*^9, 3.928779342571373*^9}, {3.928779758740356*^9, 
   3.9287797596276693`*^9}, {3.928780532726857*^9, 3.9287805332658043`*^9}, {
   3.928781829254262*^9, 3.928781834045822*^9}, {3.928784515370124*^9, 
   3.928784516921816*^9}, 3.928963605843678*^9, {3.9290527664170313`*^9, 
   3.929052768059025*^9}, {3.9290732037459*^9, 3.92907320458867*^9}, {
   3.929098900466735*^9, 3.929098901524081*^9}, {3.929125566905764*^9, 
   3.9291255688180447`*^9}, {3.929128602268355*^9, 3.929128603211999*^9}, {
   3.929217121431039*^9, 3.929217121812811*^9}, {3.929397032680154*^9, 
   3.929397033522704*^9}, {3.939152187999098*^9, 3.9391521882358665`*^9}, {
   3.9396832540050087`*^9, 3.939683254481474*^9}, {3.9396863412610264`*^9, 
   3.939686341367119*^9}, {3.93987131534914*^9, 3.9398713156536636`*^9}, 
   3.9398752738979225`*^9, {3.9399378242778854`*^9, 3.939937824382015*^9}, {
   3.9402036772325115`*^9, 3.940203677409006*^9}, {3.940205874567812*^9, 
   3.9402058746009274`*^9}, {3.9402064683827667`*^9, 3.940206469971697*^9}, 
   3.940207812010357*^9},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->
  "In[237]:=",ExpressionUUID->"c6efe7e9-9b29-084a-9cd7-5ddd8e77bce1"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Value of s", "Subsubsection",
 CellChangeTimes->{{3.926386472047082*^9, 3.926386508391746*^9}, {
   3.928297706367428*^9, 3.928297719879087*^9}, {3.939787951904175*^9, 
   3.9397879623336163`*^9}, 3.940202967267004*^9},
 Background->RGBColor[
  1, 0.9, 0.8],ExpressionUUID->"cc2a1bf9-d42b-924c-a4af-a9d2be3f7dc2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"s", "=", "0"}], ";"}]], "Input",
 CellChangeTimes->{{3.925346277081698*^9, 3.92534627957901*^9}, {
   3.925409924713737*^9, 3.925409926063373*^9}, {3.925410392983183*^9, 
   3.925410393905224*^9}, {3.9265397278904953`*^9, 3.926539731389145*^9}, {
   3.926542174840598*^9, 3.9265421753907223`*^9}, {3.927329777743223*^9, 
   3.927329779699258*^9}, {3.9274002461132727`*^9, 3.927400246686265*^9}, {
   3.9274214545219*^9, 3.927421455471657*^9}, {3.927516666585146*^9, 
   3.927516667090657*^9}, {3.92757090205914*^9, 3.927570902935833*^9}, {
   3.928272418672289*^9, 3.928272419448163*^9}, {3.928293748832768*^9, 
   3.928293749439543*^9}, {3.928294803099368*^9, 3.9282948035467663`*^9}, {
   3.928295894455274*^9, 3.9282958952756863`*^9}, {3.928297642814331*^9, 
   3.928297644219956*^9}, {3.928300135779014*^9, 3.9283001360010138`*^9}, {
   3.928418043443821*^9, 3.9284180436791077`*^9}, {3.928505984646101*^9, 
   3.928505986578102*^9}, {3.928520776565826*^9, 3.928520777519485*^9}, {
   3.9286126585948753`*^9, 3.9286126594825163`*^9}, {3.9286130135807667`*^9, 
   3.928613014367214*^9}, {3.928613367554368*^9, 3.9286133683524103`*^9}, {
   3.928641894049574*^9, 3.928641895229801*^9}, {3.928694671872171*^9, 
   3.9286946734005747`*^9}, {3.928695960717976*^9, 3.928695962584375*^9}, {
   3.928777296536783*^9, 3.9287772974583387`*^9}, {3.9287777318411407`*^9, 
   3.928777732729484*^9}, {3.9287784907886553`*^9, 3.92877849115889*^9}, {
   3.9287793417735*^9, 3.928779342571373*^9}, {3.928779758740356*^9, 
   3.9287797596276693`*^9}, {3.928780532726857*^9, 3.9287805332658043`*^9}, {
   3.928781829254262*^9, 3.928781834045822*^9}, {3.928784515370124*^9, 
   3.928784516921816*^9}, 3.928963605843678*^9, {3.9290527664170313`*^9, 
   3.929052768059025*^9}, {3.9290732037459*^9, 3.92907320458867*^9}, {
   3.929098900466735*^9, 3.929098901524081*^9}, {3.929125566905764*^9, 
   3.9291255688180447`*^9}, {3.929128602268355*^9, 3.929128603211999*^9}, {
   3.929217121431039*^9, 3.929217121812811*^9}, {3.929397032680154*^9, 
   3.929397033522704*^9}, {3.939152187999098*^9, 3.9391521882358665`*^9}, {
   3.9396832540050087`*^9, 3.939683254481474*^9}, {3.9396863412610264`*^9, 
   3.939686341367119*^9}, {3.93987131534914*^9, 3.9398713156536636`*^9}, 
   3.9398752738979225`*^9, {3.9399378242778854`*^9, 3.939937824382015*^9}, 
   3.940202970302635*^9, 3.940203403203285*^9},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->"In[3]:=",ExpressionUUID->"e6b703c1-34f6-864f-a589-5b1d5b174ec3"]
}, Open  ]],

Cell["Number of digits used in the numerical calculation.", "Subsubsection",
 CellChangeTimes->{{3.926386472047082*^9, 3.926386508391746*^9}, {
   3.928297706367428*^9, 3.928297719879087*^9}, {3.939787951904175*^9, 
   3.9397879623336163`*^9}, 3.940202967267004*^9, {3.940206442417013*^9, 
   3.9402064621252995`*^9}},
 Background->RGBColor[
  1, 0.9, 0.8],ExpressionUUID->"c5efa450-7879-5a4b-b9db-6a3ec38baae2"],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["In the numerical computation of the Pfaffian, the number of digits \
of the Pfaffian entry should increase with N, due to the ill-conditioning of \
Pfaffian evaluation. For ",
  FontSize->16],
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         StyleBox["N", "TI"], "\[LongEqual]", "10", ",", "20", ",", 
         "\[Ellipsis]", ",", "100"}], TraditionalForm], "errors" -> {}, 
     "input" -> "N=10,20,\\dots,100", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],
  FontSize->16,ExpressionUUID->"beb6123b-d769-bf42-aecd-a760ff8883ad"],
 StyleBox[", the number of digits we use are: 80, 100, 180, 80, 120, 150, \
180, 190, 210, 220. We used more digits in the cases ",
  FontSize->16],
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         StyleBox["N", "TI"], "\[LongEqual]", "10", ",", "20", ",", "30"}], 
       TraditionalForm], "errors" -> {}, "input" -> "N=10, 20, 30", "state" -> 
     "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],
  FontSize->16,ExpressionUUID->"7acfcb52-dee3-ff41-8c82-e8fa0cd8f661"],
 StyleBox[" since these cases relate to checking the asymptotic expansion of ",
  FontSize->16],
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{"log", 
         SubscriptBox[
          StyleBox["E", "TI"], 
          StyleBox["N", "TI"]], 
         RowBox[{"(", 
           RowBox[{"0", ";", 
             RowBox[{"(", 
               RowBox[{"0", ",", "\[Infinity]"}], ")"}]}], ")"}]}], 
       TraditionalForm], "errors" -> {}, "input" -> 
     "\\log E_N(0;(0,\\infty))", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],
  FontSize->16,ExpressionUUID->"8731e9f0-c48f-0942-88eb-132d59f94e20"],
 StyleBox[", which requires higher accuracy.",
  FontSize->16]
}], "Subsubsection",
 CellFrame->{{0, 0}, {0, 0}},
 CellChangeTimes->{{3.9396824415883884`*^9, 3.9396824573830013`*^9}, {
  3.939682517162956*^9, 3.9396825425469437`*^9}, {3.939682573123743*^9, 
  3.9396827067522182`*^9}, {3.9396828461707*^9, 3.9396828593774223`*^9}, {
  3.9396828963549767`*^9, 3.9396829093442802`*^9}, {3.9396830184677258`*^9, 
  3.939683087106676*^9}, {3.9396831249218864`*^9, 3.9396831391467285`*^9}, {
  3.9402060113594837`*^9, 3.940206043781414*^9}, {3.940207224626787*^9, 
  3.9402072382649746`*^9}},
 Background->RGBColor[
  0.88, 1, 0.88],ExpressionUUID->"74e11fc7-7469-6143-b334-3a659508818c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Ndig", "=", "120"}], ";"}]], "Input",
 CellFrame->{{0, 0}, {0, 0}},
 CellChangeTimes->{{3.940204122438072*^9, 3.940204129329691*^9}, 
   3.9402048718478374`*^9, {3.940205879987015*^9, 3.9402058801188316`*^9}, {
   3.940206472261299*^9, 3.940206472872875*^9}, {3.9402072180761127`*^9, 
   3.9402072259307384`*^9}, {3.940207815129057*^9, 3.9402078160453415`*^9}},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->
  "In[238]:=",ExpressionUUID->"843ab557-46c9-b34b-8312-1a81711345f1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["Compute the functions ", "Subsection"],
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SuperscriptBox["\[CapitalPsi]", 
          StyleBox["G", "TI"]], "(", 
         RowBox[{
           StyleBox["j", "TI"], ",", 
           StyleBox["x", "TI"]}], ")"}], TraditionalForm], "errors" -> {}, 
     "input" -> "\\Psi^{G}(j,x)", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "21f35dd7-7bf9-fe4c-9149-f8167ff96b9b"],
 ", ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SuperscriptBox[
          OverscriptBox["\[CapitalPsi]", "~"], 
          StyleBox["G", "TI"]], "(", 
         RowBox[{
           StyleBox["j", "TI"], ",", 
           StyleBox["x", "TI"]}], ")"}], TraditionalForm], "errors" -> {}, 
     "input" -> "\\tilde{\\Psi}^{G}(j,x)", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "15291dee-0644-b64f-b68e-14ab4fe7fb8e"],
 ", ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SuperscriptBox[
          StyleBox["I", "TI"], 
          StyleBox["G", "TI"]], "(", 
         RowBox[{
           StyleBox["i", "TI"], ",", 
           StyleBox["j", "TI"], ",", 
           StyleBox["x", "TI"]}], ")"}], TraditionalForm], "errors" -> {}, 
     "input" -> "I^{G}(i,j,x)", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]], "Subsection",ExpressionUUID->
  "d9f39534-ac27-9e4d-9187-6f0844c3a062"],
 " and ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SuperscriptBox[
          OverscriptBox[
           StyleBox["I", "TI"], "~"], 
          StyleBox["G", "TI"]], "(", 
         RowBox[{
           StyleBox["i", "TI"], ",", 
           StyleBox["j", "TI"], ",", 
           StyleBox["x", "TI"]}], ")"}], TraditionalForm], "errors" -> {}, 
     "input" -> "\\tilde{I}^{G}(i,j,x)", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]], "Subsection",ExpressionUUID->
  "16af8c00-3cb0-a74d-90db-9c808a6fe366"]
}], "Subsection",
 CellChangeTimes->{{3.939405776313984*^9, 3.939405846518301*^9}, 
   3.939796243575468*^9},
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"dec802c9-88b3-7a46-97ff-541ae91a7da7"],

Cell[CellGroupData[{

Cell[TextData[{
 "Initial conditions: ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SuperscriptBox["\[CapitalPsi]", 
          StyleBox["G", "TI"]], "(", 
         RowBox[{"0", ",", 
           StyleBox["x", "TI"]}], ")"}], TraditionalForm], "errors" -> {}, 
     "input" -> "\\Psi^{G}(0,x)", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "1f4abd24-3f1d-5d49-b74b-8d33a7649426"],
 " and ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SuperscriptBox["\[CapitalPsi]", 
          StyleBox["G", "TI"]], "(", 
         RowBox[{"1", ",", 
           StyleBox["x", "TI"]}], ")"}], TraditionalForm], "errors" -> {}, 
     "input" -> "\\Psi^{G}(1,x)", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "462101a7-03d8-254f-a3f5-e22df936e5d7"]
}], "Subsubsection",
 CellChangeTimes->{{3.926386472047082*^9, 3.926386508391746*^9}, {
  3.939078162686594*^9, 3.939078171660324*^9}},
 Background->RGBColor[
  1, 0.9, 0.8],ExpressionUUID->"1059bca0-3a42-a147-81ad-8a9052af6b00"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"ps", "[", 
    RowBox[{"0", ",", "x_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"ps", "[", 
     RowBox[{"0", ",", "x"}], "]"}], "=", "0"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ps", "[", 
    RowBox[{"1", ",", "x_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"ps", "[", 
     RowBox[{"1", ",", "x"}], "]"}], "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "/", 
       RowBox[{"Sqrt", "[", "2", "]"}]}], ")"}], "*", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"Erf", "[", 
        RowBox[{"x", "/", 
         RowBox[{"Sqrt", "[", "2", "]"}]}], "]"}]}], ")"}]}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.92534602904482*^9, 3.925346054416453*^9}, {
  3.9253460881671343`*^9, 3.9253461389621153`*^9}, {3.925346196744194*^9, 
  3.925346231304694*^9}, {3.9254322892219677`*^9, 3.9254322943626623`*^9}, {
  3.9254323512664557`*^9, 3.925432353887344*^9}, {3.928683510372147*^9, 
  3.928683529081018*^9}, {3.928686252751944*^9, 3.928686266454632*^9}},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->
  "In[239]:=",ExpressionUUID->"f5f2457d-bae1-104a-bc60-b75dd7049a33"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Recursive computation of ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SuperscriptBox["\[CapitalPsi]", 
          StyleBox["G", "TI"]], "(", 
         RowBox[{
           StyleBox["j", "TI"], ",", 
           StyleBox["x", "TI"]}], ")"}], TraditionalForm], "errors" -> {}, 
     "input" -> "\\Psi^{G}(j,x)", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "1f5bd369-4399-9e46-9ecf-34225d85b2a3"],
 " up to j=2*Nmax"
}], "Subsubsection",
 CellChangeTimes->{{3.926386472047082*^9, 3.926386575061123*^9}, 
   3.9392457771893463`*^9},
 Background->RGBColor[
  1, 0.9, 0.8],ExpressionUUID->"1473e75c-ffe7-544a-8202-b65160da2ada"],

Cell[BoxData[
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"j", "=", "2"}], ",", 
   RowBox[{"j", "\[LessEqual]", 
    RowBox[{"2", "*", "Nmax"}]}], ",", 
   RowBox[{"j", "++"}], ",", 
   RowBox[{
    RowBox[{"ps", "[", 
     RowBox[{"j_", ",", "x_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"ps", "[", 
      RowBox[{"j", ",", "x"}], "]"}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"j", "\[NotEqual]", "2"}], ",", 
          RowBox[{"x", "^", 
           RowBox[{"(", 
            RowBox[{"j", "-", "2"}], ")"}]}], ",", "1"}], "]"}]}], "*", 
       RowBox[{
        RowBox[{"Exp", "[", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"x", "^", "2"}]}], "/", "2"}], "]"}], "/", 
        RowBox[{"Gamma", "[", 
         RowBox[{"j", "/", "2"}], "]"}]}]}], "+", 
      RowBox[{"2", "*", 
       RowBox[{"ps", "[", 
        RowBox[{
         RowBox[{"j", "-", "2"}], ",", "x"}], "]"}]}]}]}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.925346262118993*^9, 3.925346400103938*^9}, {
   3.9253464927535343`*^9, 3.9253465308876047`*^9}, {3.925346567023922*^9, 
   3.925346570870838*^9}, {3.925346601246595*^9, 3.9253466055889397`*^9}, {
   3.9253466815959787`*^9, 3.92534668385695*^9}, {3.925440978038577*^9, 
   3.9254409810417643`*^9}, {3.925445104125146*^9, 3.9254451050466757`*^9}, {
   3.9286835387795753`*^9, 3.92868356738898*^9}, {3.9286859431954107`*^9, 
   3.928685947402711*^9}, {3.9286862168297157`*^9, 3.92868622092421*^9}, 
   3.928687956420039*^9, {3.928691882979682*^9, 3.928691900889523*^9}},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->
  "In[241]:=",ExpressionUUID->"6e91462c-c1ab-0945-8985-fa8613f99f56"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Evaluate ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SuperscriptBox["\[CapitalPsi]", 
          StyleBox["G", "TI"]], "(", 
         RowBox[{
           StyleBox["j", "TI"], ",", 
           StyleBox["x", "TI"]}], ")"}], TraditionalForm], "errors" -> {}, 
     "input" -> "\\Psi^{G}(j,x)", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "0b01e3f8-34c4-3e44-adee-28903783d3ec"],
 " on the discrete points chosen"
}], "Subsubsection",
 CellChangeTimes->{{3.9394062282825317`*^9, 3.939406261639284*^9}},
 Background->RGBColor[
  1, 0.9, 0.8],ExpressionUUID->"ce883df7-359d-b640-a9c4-4a32835d141d"],

Cell[BoxData[
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"j", "=", "1"}], ",", 
   RowBox[{"j", "\[LessEqual]", 
    RowBox[{"2", "*", "Nmax"}]}], ",", 
   RowBox[{"j", "++"}], ",", 
   RowBox[{
    RowBox[{"ups", "[", 
     RowBox[{"j", ",", "s"}], "]"}], "=", 
    RowBox[{"N", "[", 
     RowBox[{
      RowBox[{"ps", "[", 
       RowBox[{"j", ",", "s"}], "]"}], ",", "Ndig"}], "]"}]}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.929313199889407*^9, 3.9293133102642803`*^9}, {
  3.9293133781148643`*^9, 3.929313404248201*^9}, {3.9293134385907373`*^9, 
  3.9293134445464077`*^9}, {3.929392754761072*^9, 3.929392759878421*^9}, {
  3.9293929535968103`*^9, 3.9293929543728323`*^9}, {3.9293936320434*^9, 
  3.9293936505613747`*^9}, {3.929397480102216*^9, 3.929397480787303*^9}, {
  3.9402029800420246`*^9, 3.940203003866785*^9}, {3.940204150395588*^9, 
  3.940204150938814*^9}},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->
  "In[242]:=",ExpressionUUID->"dd47e7c0-ea9e-0f42-a43c-260244607bbb"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Initial conditions : ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SuperscriptBox[
          StyleBox["I", "TI"], 
          StyleBox["G", "TI"]], "(", 
         RowBox[{"1", ",", "1", ",", 
           StyleBox["x", "TI"]}], ")"}], TraditionalForm], "errors" -> {}, 
     "input" -> "I^{G}(1,1,x)", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]], "Subsection",ExpressionUUID->
  "0b3a78d8-09f3-074a-8b85-2a766e186cce"],
 ", ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SuperscriptBox[
          StyleBox["I", "TI"], 
          StyleBox["G", "TI"]], "(", 
         RowBox[{
           StyleBox["j", "TI"], ",", "0", ",", 
           StyleBox["x", "TI"]}], ")"}], TraditionalForm], "errors" -> {}, 
     "input" -> "I^{G}(j,0,x)", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]], "Subsection",ExpressionUUID->
  "0d5d6638-3a0f-c346-937a-42f0a9e45905"],
 " and ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SuperscriptBox[
          StyleBox["I", "TI"], 
          StyleBox["G", "TI"]], "(", 
         RowBox[{"0", ",", 
           StyleBox["j", "TI"], ",", 
           StyleBox["x", "TI"]}], ")"}], TraditionalForm], "errors" -> {}, 
     "input" -> "I^{G}(0,j,x)", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]], "Subsection",ExpressionUUID->
  "a40d9158-c471-064a-8e14-a0a9fd0f3666"]
}], "Subsubsection",
 CellChangeTimes->{{3.926386713383327*^9, 3.926386793720377*^9}, 
   3.939406295200281*^9, {3.93959905994767*^9, 3.939599070257187*^9}},
 Background->RGBColor[
  1, 0.9, 0.8],ExpressionUUID->"73c16d19-843e-3e4e-b55c-041584ccdf81"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"ips", "[", 
    RowBox[{"1", ",", "1", ",", "x_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"ips", "[", 
     RowBox[{"1", ",", "1", ",", "x"}], "]"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"ps", "[", 
        RowBox[{"1", ",", "x"}], "]"}], ")"}], "^", "2"}], "/", "2"}]}]}], 
  ";"}], "\n", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"j", "=", "1"}], ",", 
   RowBox[{"j", "\[LessEqual]", "Nmax"}], ",", 
   RowBox[{"j", "++"}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"ips", "[", 
      RowBox[{"j_", ",", "0", ",", "x_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"ips", "[", 
       RowBox[{"j", ",", "0", ",", "x"}], "]"}], "=", "0"}]}], ";", 
    RowBox[{
     RowBox[{"ips", "[", 
      RowBox[{"0", ",", "j_", ",", "x_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"ips", "[", 
       RowBox[{"0", ",", "j", ",", "x"}], "]"}], "=", "0"}]}]}]}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.925346262118993*^9, 3.925346400103938*^9}, {
   3.9253464927535343`*^9, 3.9253465308876047`*^9}, {3.925346567023922*^9, 
   3.925346570870838*^9}, {3.925346601246595*^9, 3.9253466055889397`*^9}, {
   3.9253466815959787`*^9, 3.92534668385695*^9}, {3.92543094913741*^9, 
   3.925431056103582*^9}, {3.9254316998430023`*^9, 3.925431715233333*^9}, {
   3.925431759525723*^9, 3.925431759761798*^9}, {3.9254410063662148`*^9, 
   3.925441009313889*^9}, {3.9254417872019787`*^9, 3.925441789383854*^9}, {
   3.925443972112781*^9, 3.9254439842851067`*^9}, {3.925444184978902*^9, 
   3.925444216929454*^9}, 3.9265397864364862`*^9, {3.928683580433897*^9, 
   3.928683589012437*^9}, 3.9286840057534018`*^9, 3.929312147945654*^9, {
   3.929392189383568*^9, 3.929392192509645*^9}},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->
  "In[243]:=",ExpressionUUID->"11e1045a-aba5-694a-840e-95521c68ad3a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Recursive computation of ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SuperscriptBox[
          StyleBox["I", "TI"], 
          StyleBox["G", "TI"]], "(", 
         RowBox[{
           StyleBox["j", "TI"], ",", "1", ",", 
           StyleBox["x", "TI"]}], ")"}], TraditionalForm], "errors" -> {}, 
     "input" -> "I^{G}(j,1,x)", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]], "Subsection",ExpressionUUID->
  "6654af19-578c-2b4f-aa08-e717bc5ba354"]
}], "Subsubsection",
 CellChangeTimes->{{3.926386863246875*^9, 3.9263868850049973`*^9}, 
   3.939406308447895*^9},
 Background->RGBColor[
  1, 0.9, 0.8],ExpressionUUID->"b3c8f44d-b8c1-1e46-a86e-5ee8ec358b7a"],

Cell[BoxData[
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"i", "=", "2"}], ",", 
   RowBox[{"i", "\[LessEqual]", "Nmax"}], ",", 
   RowBox[{"i", "++"}], ",", 
   RowBox[{
    RowBox[{"ips", "[", 
     RowBox[{"i_", ",", "1", ",", "x_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"ips", "[", 
      RowBox[{"i", ",", "1", ",", "x"}], "]"}], "=", 
     RowBox[{
      RowBox[{"2", "*", 
       RowBox[{"ips", "[", 
        RowBox[{
         RowBox[{"i", "-", "2"}], ",", "1", ",", "x"}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"i", "\[NotEqual]", "2"}], ",", 
         RowBox[{"x", "^", 
          RowBox[{"(", 
           RowBox[{"i", "-", "2"}], ")"}]}], ",", "1"}], "]"}], "*", 
       RowBox[{"Exp", "[", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"x", "^", "2"}]}], "/", "2"}], "]"}], "*", 
       RowBox[{
        RowBox[{"ps", "[", 
         RowBox[{"1", ",", "x"}], "]"}], "/", 
        RowBox[{"Gamma", "[", 
         RowBox[{"i", "/", "2"}], "]"}]}]}], "+", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", "^", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{"(", 
               RowBox[{"i", "-", "1"}], ")"}]}], "/", "2"}], ")"}]}], "*", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"i", "-", "1"}], ")"}], "/", "2"}], "]"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Gamma", "[", 
           RowBox[{"i", "/", "2"}], "]"}], "*", 
          RowBox[{"Gamma", "[", 
           RowBox[{"1", "/", "2"}], "]"}]}], ")"}]}], "*", 
       RowBox[{"ps", "[", 
        RowBox[{
         RowBox[{"i", "-", "1"}], ",", 
         RowBox[{
          RowBox[{"Sqrt", "[", "2", "]"}], "*", "x"}]}], "]"}]}]}]}]}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.925445341786139*^9, 3.9254455626283283`*^9}, {
   3.925445612354786*^9, 3.925445649356826*^9}, 3.925445711592889*^9, 
   3.92544584607867*^9, {3.925446420449585*^9, 3.9254464207751007`*^9}, 
   3.9254467386176662`*^9, {3.928683644426776*^9, 3.92868364922583*^9}, 
   3.928684035837538*^9, {3.928684157758523*^9, 3.928684203559396*^9}, 
   3.928684303328014*^9, 3.928684350253867*^9, {3.9286882037404346`*^9, 
   3.928688265358355*^9}, {3.928691297155274*^9, 3.928691331344479*^9}},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->
  "In[245]:=",ExpressionUUID->"92e6772c-7ccf-bf45-a421-11249f6407c4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Evaluation of ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SuperscriptBox[
          StyleBox["I", "TI"], 
          StyleBox["G", "TI"]], "(", 
         RowBox[{"1", ",", 
           StyleBox["j", "TI"], ",", 
           StyleBox["x", "TI"]}], ")"}], TraditionalForm], "errors" -> {}, 
     "input" -> "I^{G}(1,j,x)", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]], "Subsection",ExpressionUUID->
  "fda01ec8-35d6-f141-9663-5fbd34eafd04"]
}], "Subsubsection",
 CellChangeTimes->{{3.926386928318529*^9, 3.926386939793475*^9}, 
   3.9394063189430103`*^9},
 Background->RGBColor[
  1, 0.9, 0.8],ExpressionUUID->"98eef45a-3057-584e-ab5e-ec0ae3716075"],

Cell[BoxData[
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"i", "=", "2"}], ",", 
   RowBox[{"i", "\[LessEqual]", "Nmax"}], ",", 
   RowBox[{"i", "++"}], ",", 
   RowBox[{
    RowBox[{"ips", "[", 
     RowBox[{"1", ",", "i_", ",", "x_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"ips", "[", 
      RowBox[{"1", ",", "i", ",", "x"}], "]"}], "=", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"ips", "[", 
        RowBox[{"i", ",", "1", ",", "x"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"ps", "[", 
        RowBox[{"1", ",", "x"}], "]"}], "*", 
       RowBox[{"ps", "[", 
        RowBox[{"i", ",", "x"}], "]"}]}]}]}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.925445341786139*^9, 3.9254455626283283`*^9}, {
   3.925445612354786*^9, 3.925445649356826*^9}, 3.925445711592889*^9, 
   3.92544584607867*^9, {3.925446420449585*^9, 3.9254464207751007`*^9}, 
   3.9254467386176662`*^9, {3.925446951551271*^9, 3.925447036174972*^9}, {
   3.928683669987761*^9, 3.928683673897833*^9}, 3.928684426228142*^9, {
   3.92868828631851*^9, 3.9286883104502993`*^9}, 3.92868977254836*^9, 
   3.9398713787700233`*^9},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->
  "In[246]:=",ExpressionUUID->"99709a18-6dc5-fe42-8bc2-31999e32edda"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Recursive computation of ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SuperscriptBox[
          StyleBox["I", "TI"], 
          StyleBox["G", "TI"]], "(", 
         RowBox[{
           StyleBox["i", "TI"], ",", 
           StyleBox["j", "TI"], ",", 
           StyleBox["x", "TI"]}], ")"}], TraditionalForm], "errors" -> {}, 
     "input" -> "I^{G}(i,j,x)", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]], "Subsection",ExpressionUUID->
  "38070518-0ba2-7341-98d2-1534965d9c1c"],
 " for general allowed ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         StyleBox["i", "TI"], ",", 
         StyleBox["j", "TI"]}], TraditionalForm], "errors" -> {}, "input" -> 
     "i,j", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "56345e32-dd5d-cb4c-b7fd-a50e94ae3171"],
 "."
}], "Subsubsection",
 CellChangeTimes->{{3.926386863246875*^9, 3.9263868850049973`*^9}, {
   3.9263874010312*^9, 3.926387425781413*^9}, 3.93940633138883*^9, 
   3.9395990898479576`*^9},
 Background->RGBColor[
  1, 0.9, 0.8],ExpressionUUID->"1cb027eb-fa7e-bf48-9760-ce35a8cb33f2"],

Cell[BoxData[
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"j", "=", "2"}], ",", 
   RowBox[{"j", "\[LessEqual]", "Nmax"}], ",", 
   RowBox[{"j", "++"}], ",", 
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"i", "=", "2"}], ",", 
     RowBox[{"i", "\[LessEqual]", "Nmax"}], ",", 
     RowBox[{"i", "++"}], ",", 
     RowBox[{
      RowBox[{"ips", "[", 
       RowBox[{"i_", ",", "j_", ",", "x_"}], "]"}], ":=", 
      RowBox[{
       RowBox[{"ips", "[", 
        RowBox[{"i", ",", "j", ",", "x"}], "]"}], "=", 
       RowBox[{
        RowBox[{"2", "*", 
         RowBox[{"ips", "[", 
          RowBox[{
           RowBox[{"i", "-", "2"}], ",", "j", ",", "x"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"i", "\[NotEqual]", "2"}], ",", 
           RowBox[{"x", "^", 
            RowBox[{"(", 
             RowBox[{"i", "-", "2"}], ")"}]}], ",", "1"}], "]"}], "*", 
         RowBox[{"Exp", "[", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"x", "^", "2"}]}], "/", "2"}], "]"}], "*", 
         RowBox[{
          RowBox[{"ps", "[", 
           RowBox[{"j", ",", "x"}], "]"}], "/", 
          RowBox[{"Gamma", "[", 
           RowBox[{"i", "/", "2"}], "]"}]}]}], "+", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", "^", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                RowBox[{"(", 
                 RowBox[{"i", "+", "j", "-", "2"}], ")"}]}], "/", "2"}], 
              ")"}]}], "*", 
            RowBox[{"Gamma", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"i", "+", "j", "-", "2"}], ")"}], "/", "2"}], "]"}]}], 
           ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Gamma", "[", 
             RowBox[{"i", "/", "2"}], "]"}], "*", 
            RowBox[{"Gamma", "[", 
             RowBox[{"j", "/", "2"}], "]"}]}], ")"}]}], "*", 
         RowBox[{"ps", "[", 
          RowBox[{
           RowBox[{"i", "+", "j", "-", "2"}], ",", 
           RowBox[{
            RowBox[{"Sqrt", "[", "2", "]"}], "*", "x"}]}], "]"}]}]}]}]}]}], 
    "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.925445341786139*^9, 3.9254455626283283`*^9}, {
   3.925445612354786*^9, 3.925445649356826*^9}, 3.925445711592889*^9, 
   3.92544584607867*^9, {3.925446420449585*^9, 3.9254464207751007`*^9}, 
   3.9254467386176662`*^9, {3.925447777004586*^9, 3.925447870246513*^9}, {
   3.925448728303611*^9, 3.925448737247376*^9}, {3.928643102281198*^9, 
   3.928643108929159*^9}, {3.9286836847487288`*^9, 3.928683688467617*^9}, {
   3.9286843797466927`*^9, 3.9286844144490843`*^9}, {3.928684445197101*^9, 
   3.928684461667541*^9}, {3.928688330668491*^9, 3.9286883446749973`*^9}, {
   3.928688379405703*^9, 3.928688415159409*^9}, 3.928689784068591*^9, {
   3.928691413175109*^9, 3.928691422518733*^9}},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->
  "In[247]:=",ExpressionUUID->"23e23bbd-bd64-0940-99c6-b837ec901be7"],

Cell[BoxData[
 RowBox[{"Monitor", "[", 
  RowBox[{
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"j", "=", "1"}], ",", 
     RowBox[{"j", "\[LessEqual]", "Nmax"}], ",", 
     RowBox[{"j", "++"}], ",", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"i", "=", "1"}], ",", 
       RowBox[{"i", "\[LessEqual]", "Nmax"}], ",", 
       RowBox[{"i", "++"}], ",", 
       RowBox[{
        RowBox[{"uips", "[", 
         RowBox[{"i", ",", "j", ",", "s"}], "]"}], "=", 
        RowBox[{"N", "[", 
         RowBox[{
          RowBox[{"ips", "[", 
           RowBox[{"i", ",", "j", ",", "s"}], "]"}], ",", "Ndig"}], "]"}]}]}],
       "]"}]}], "]"}], ",", "j"}], "]"}]], "Input",
 CellChangeTimes->{{3.929313199889407*^9, 3.9293133102642803`*^9}, {
   3.9293133781148643`*^9, 3.929313404248201*^9}, {3.9293134385907373`*^9, 
   3.9293134445464077`*^9}, {3.929313849612715*^9, 3.929313907089319*^9}, 
   3.929313962666593*^9, {3.929327096570828*^9, 3.929327096817481*^9}, {
   3.9293927755735083`*^9, 3.929392779431471*^9}, {3.9293929665120993`*^9, 
   3.929392966939535*^9}, {3.9293935880775537`*^9, 3.929393606482627*^9}, {
   3.929397509195077*^9, 3.9293975342825727`*^9}, {3.9402030798957653`*^9, 
   3.9402030987784023`*^9}, {3.9402041363920364`*^9, 3.94020413805311*^9}},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->
  "In[248]:=",ExpressionUUID->"645bb675-993d-994c-9e5d-935f872b1795"]
}, Open  ]],

Cell[CellGroupData[{

Cell["The tilde quantities are calculated similarly", "Subsubsection",
 CellChangeTimes->{{3.926386928318529*^9, 3.926386939793475*^9}, {
  3.9265386558658657`*^9, 3.926538672572363*^9}, {3.939406356859373*^9, 
  3.9394063627954025`*^9}},
 Background->RGBColor[
  1, 0.9, 0.8],ExpressionUUID->"46190e34-2158-594e-b7c8-68243e1e5e82"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"pst", "[", 
    RowBox[{"0", ",", "x_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"pst", "[", 
     RowBox[{"0", ",", "x"}], "]"}], "=", "0"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"pst", "[", 
    RowBox[{"1", ",", "x_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"pst", "[", 
     RowBox[{"1", ",", "x"}], "]"}], "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "/", 
       RowBox[{"Sqrt", "[", "2", "]"}]}], ")"}], "*", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"Erf", "[", 
        RowBox[{"x", "/", 
         RowBox[{"Sqrt", "[", "2", "]"}]}], "]"}]}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"j", "=", "2"}], ",", 
   RowBox[{"j", "\[LessEqual]", 
    RowBox[{"2", "*", "Nmax"}]}], ",", 
   RowBox[{"j", "++"}], ",", 
   RowBox[{
    RowBox[{"pst", "[", 
     RowBox[{"j_", ",", "x_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"pst", "[", 
      RowBox[{"j", ",", "x"}], "]"}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"j", "\[NotEqual]", "2"}], ",", 
         RowBox[{"x", "^", 
          RowBox[{"(", 
           RowBox[{"j", "-", "2"}], ")"}]}], ",", "1"}], "]"}], "*", 
       RowBox[{
        RowBox[{"Exp", "[", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"x", "^", "2"}]}], "/", "2"}], "]"}], "/", 
        RowBox[{"Gamma", "[", 
         RowBox[{"j", "/", "2"}], "]"}]}]}], "+", 
      RowBox[{"2", "*", 
       RowBox[{"pst", "[", 
        RowBox[{
         RowBox[{"j", "-", "2"}], ",", "x"}], "]"}]}]}]}]}]}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.92534602904482*^9, 3.925346054416453*^9}, {
  3.9253460881671343`*^9, 3.9253461389621153`*^9}, {3.925346196744194*^9, 
  3.925346231304694*^9}, {3.925347724314497*^9, 3.925347756894326*^9}, {
  3.928683703817893*^9, 3.928683729081627*^9}, {3.928684474245413*^9, 
  3.928684479623089*^9}, {3.9402078425738964`*^9, 3.940207843208456*^9}},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->
  "In[250]:=",ExpressionUUID->"cd2e537a-2670-544f-8374-3a28560333a1"],

Cell[BoxData[
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"j", "=", "1"}], ",", 
   RowBox[{"j", "\[LessEqual]", 
    RowBox[{"2", "*", "Nmax"}]}], ",", 
   RowBox[{"j", "++"}], ",", 
   RowBox[{
    RowBox[{"upst", "[", 
     RowBox[{"j", ",", "s"}], "]"}], "=", 
    RowBox[{"N", "[", 
     RowBox[{
      RowBox[{"pst", "[", 
       RowBox[{"j", ",", "s"}], "]"}], ",", "Ndig"}], "]"}]}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.929313199889407*^9, 3.9293133102642803`*^9}, {
  3.9293133781148643`*^9, 3.929313404248201*^9}, {3.9293134385907373`*^9, 
  3.9293134445464077`*^9}, {3.9293256900977097`*^9, 3.929325693607944*^9}, {
  3.9293927908061733`*^9, 3.929392794889284*^9}, {3.9293929756022673`*^9, 
  3.929392976209841*^9}, {3.929393555552845*^9, 3.929393569953418*^9}, {
  3.929397821344459*^9, 3.9293978225361843`*^9}, {3.940203128642927*^9, 
  3.940203134211973*^9}, {3.9402041574320545`*^9, 3.9402041598069515`*^9}},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->
  "In[253]:=",ExpressionUUID->"60f39c71-f282-5c43-9cb1-e118232b6040"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"ipst", "[", 
    RowBox[{"1", ",", "1", ",", "x_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"ipst", "[", 
     RowBox[{"1", ",", "1", ",", "x"}], "]"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"pst", "[", 
        RowBox[{"1", ",", "x"}], "]"}], ")"}], "^", "2"}], "/", "2"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"j", "=", "1"}], ",", 
    RowBox[{"j", "\[LessEqual]", "Nmax"}], ",", 
    RowBox[{"j", "++"}], ",", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"ipst", "[", 
        RowBox[{"j_", ",", "0", ",", "x_"}], "]"}], ":=", 
       RowBox[{
        RowBox[{"ipst", "[", 
         RowBox[{"j", ",", "0", ",", "x"}], "]"}], "=", "0"}]}], ";", 
      RowBox[{
       RowBox[{"ipst", "[", 
        RowBox[{"0", ",", "j_", ",", "x_"}], "]"}], ":=", 
       RowBox[{
        RowBox[{"ipst", "[", 
         RowBox[{"0", ",", "j", ",", "x"}], "]"}], "=", "0"}]}]}], ")"}]}], 
   "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"i", "=", "2"}], ",", 
    RowBox[{"i", "\[LessEqual]", "Nmax"}], ",", 
    RowBox[{"i", "++"}], ",", 
    RowBox[{
     RowBox[{"ipst", "[", 
      RowBox[{"i_", ",", "1", ",", "x_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"ipst", "[", 
       RowBox[{"i", ",", "1", ",", "x"}], "]"}], "=", 
      RowBox[{
       RowBox[{"2", "*", 
        RowBox[{"ipst", "[", 
         RowBox[{
          RowBox[{"i", "-", "2"}], ",", "1", ",", "x"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"i", "\[NotEqual]", "2"}], ",", 
          RowBox[{"x", "^", 
           RowBox[{"(", 
            RowBox[{"i", "-", "2"}], ")"}]}], ",", "1"}], "]"}], "*", 
        RowBox[{"Exp", "[", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"x", "^", "2"}]}], "/", "2"}], "]"}], "*", 
        RowBox[{
         RowBox[{"pst", "[", 
          RowBox[{"1", ",", "x"}], "]"}], "/", 
         RowBox[{"Gamma", "[", 
          RowBox[{"i", "/", "2"}], "]"}]}]}], "-", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "^", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               RowBox[{"(", 
                RowBox[{"i", "-", "1"}], ")"}]}], "/", "2"}], ")"}]}], "*", 
           RowBox[{"Gamma", "[", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"i", "-", "1"}], ")"}], "/", "2"}], "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Gamma", "[", 
            RowBox[{"i", "/", "2"}], "]"}], "*", 
           RowBox[{"Gamma", "[", 
            RowBox[{"1", "/", "2"}], "]"}]}], ")"}]}], "*", 
        RowBox[{"pst", "[", 
         RowBox[{
          RowBox[{"i", "-", "1"}], ",", 
          RowBox[{
           RowBox[{"Sqrt", "[", "2", "]"}], "*", "x"}]}], "]"}]}]}]}]}]}], 
   "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"i", "=", "2"}], ",", 
    RowBox[{"i", "\[LessEqual]", "Nmax"}], ",", 
    RowBox[{"i", "++"}], ",", 
    RowBox[{
     RowBox[{"ipst", "[", 
      RowBox[{"1", ",", "i_", ",", "x_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"ipst", "[", 
       RowBox[{"1", ",", "i", ",", "x"}], "]"}], "=", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"ipst", "[", 
         RowBox[{"i", ",", "1", ",", "x"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"pst", "[", 
         RowBox[{"1", ",", "x"}], "]"}], "*", 
        RowBox[{"pst", "[", 
         RowBox[{"i", ",", "x"}], "]"}]}]}]}]}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"j", "=", "2"}], ",", 
   RowBox[{"j", "\[LessEqual]", "Nmax"}], ",", 
   RowBox[{"j", "++"}], ",", 
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"i", "=", "2"}], ",", 
     RowBox[{"i", "\[LessEqual]", "Nmax"}], ",", 
     RowBox[{"i", "++"}], ",", 
     RowBox[{
      RowBox[{"ipst", "[", 
       RowBox[{"i_", ",", "j_", ",", "x_"}], "]"}], ":=", 
      RowBox[{
       RowBox[{"ipst", "[", 
        RowBox[{"i", ",", "j", ",", "x"}], "]"}], "=", 
       RowBox[{
        RowBox[{"2", "*", 
         RowBox[{"ipst", "[", 
          RowBox[{
           RowBox[{"i", "-", "2"}], ",", "j", ",", "x"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"i", "\[NotEqual]", "2"}], ",", 
           RowBox[{"x", "^", 
            RowBox[{"(", 
             RowBox[{"i", "-", "2"}], ")"}]}], ",", "1"}], "]"}], "*", 
         RowBox[{"Exp", "[", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"x", "^", "2"}]}], "/", "2"}], "]"}], "*", 
         RowBox[{
          RowBox[{"pst", "[", 
           RowBox[{"j", ",", "x"}], "]"}], "/", 
          RowBox[{"Gamma", "[", 
           RowBox[{"i", "/", "2"}], "]"}]}]}], "-", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", "^", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                RowBox[{"(", 
                 RowBox[{"i", "+", "j", "-", "2"}], ")"}]}], "/", "2"}], 
              ")"}]}], "*", 
            RowBox[{"Gamma", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"i", "+", "j", "-", "2"}], ")"}], "/", "2"}], "]"}]}], 
           ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Gamma", "[", 
             RowBox[{"i", "/", "2"}], "]"}], "*", 
            RowBox[{"Gamma", "[", 
             RowBox[{"j", "/", "2"}], "]"}]}], ")"}]}], "*", 
         RowBox[{"pst", "[", 
          RowBox[{
           RowBox[{"i", "+", "j", "-", "2"}], ",", 
           RowBox[{
            RowBox[{"Sqrt", "[", "2", "]"}], "*", "x"}]}], "]"}]}]}]}]}]}], 
    "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.925346262118993*^9, 3.925346400103938*^9}, {
   3.9253464927535343`*^9, 3.9253465308876047`*^9}, {3.925346567023922*^9, 
   3.925346570870838*^9}, {3.925346601246595*^9, 3.9253466055889397`*^9}, {
   3.9253466815959787`*^9, 3.92534668385695*^9}, {3.925347786607277*^9, 
   3.925347788631892*^9}, 3.9253481443761787`*^9, 3.925348302250901*^9, {
   3.925441093353339*^9, 3.9254410958735228`*^9}, {3.925445124521364*^9, 
   3.925445125297134*^9}, 3.926541339624011*^9, {3.9282950060988293`*^9, 
   3.928295017806272*^9}, {3.928683755705386*^9, 3.928683758625277*^9}, 
   3.928684519731574*^9, {3.9402078656449127`*^9, 3.9402079109149933`*^9}},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->
  "In[254]:=",ExpressionUUID->"a6d59f63-d71a-ef4d-b52a-3abeb853684b"],

Cell[BoxData[
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"j", "=", "1"}], ",", 
   RowBox[{"j", "\[LessEqual]", "Nmax"}], ",", 
   RowBox[{"j", "++"}], ",", 
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"i", "=", "1"}], ",", 
     RowBox[{"i", "\[LessEqual]", "Nmax"}], ",", 
     RowBox[{"i", "++"}], ",", 
     RowBox[{
      RowBox[{"uipst", "[", 
       RowBox[{"i", ",", "j", ",", "s"}], "]"}], "=", 
      RowBox[{"N", "[", 
       RowBox[{
        RowBox[{"ipst", "[", 
         RowBox[{"i", ",", "j", ",", "s"}], "]"}], ",", "Ndig"}], "]"}]}]}], 
    "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.929313199889407*^9, 3.9293133102642803`*^9}, {
   3.9293133781148643`*^9, 3.929313404248201*^9}, {3.9293134385907373`*^9, 
   3.9293134445464077`*^9}, {3.929313849612715*^9, 3.929313907089319*^9}, 
   3.929313962666593*^9, {3.9293259796118517`*^9, 3.9293259816703043`*^9}, {
   3.929327138646633*^9, 3.9293271389611263`*^9}, {3.929392803215218*^9, 
   3.929392806780899*^9}, {3.929392983736557*^9, 3.9293929843211803`*^9}, {
   3.929393529835044*^9, 3.9293935426036263`*^9}, {3.929397888643672*^9, 
   3.9293978892053747`*^9}, {3.940203146202509*^9, 3.9402031510086384`*^9}, 
   3.9402041672117195`*^9},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->
  "In[259]:=",ExpressionUUID->"9f5fb1d9-ec1b-1743-9eb7-487fe89041ad"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[Cell[TextData[{
  "Constructing ",
  Cell[BoxData[
   FormBox[
    TemplateBox[<|
     "boxes" -> FormBox["\[Zeta]", TraditionalForm], "errors" -> {}, "input" -> 
      "\\zeta", "state" -> "Boxes"|>,
     "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
   "d0c813ce-28ea-184d-80ca-3f3f08c57614"],
  " dependent anti-symmetric matrix  "
 }], "Subsection",
  CellChangeTimes->{{3.926386928318529*^9, 3.926386939793475*^9}, {
   3.9265386558658657`*^9, 3.926538672572363*^9}},ExpressionUUID->
  "c8d4b98d-50c3-1246-8471-2ed72b7c29b6"]], "Subsection",
 CellChangeTimes->{{3.927572082214076*^9, 3.927572148313922*^9}, {
   3.928260994232807*^9, 3.928260999396605*^9}, {3.928272295278502*^9, 
   3.9282722998559637`*^9}, 3.939678944127865*^9, {3.939796312836361*^9, 
   3.939796312836361*^9}},
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"9c6bf200-a3e5-2d4e-b537-b70fb558707b"],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["The matrix is constructed using numerical data obta",
  FontSize->16],
 StyleBox["ined from ",
  FontSize->16],
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SuperscriptBox["\[CapitalPsi]", 
          StyleBox["G", "TI"]], "(", 
         RowBox[{
           StyleBox["j", "TI"], ",", 
           StyleBox["x", "TI"]}], ")"}], TraditionalForm], "errors" -> {}, 
     "input" -> "\\Psi^{G}(j,x)", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "86add859-09ff-4d4c-b82b-6c136bad03ca"],
 StyleBox[", ",
  FontSize->16],
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SuperscriptBox[
          OverscriptBox["\[CapitalPsi]", "~"], 
          StyleBox["G", "TI"]], "(", 
         RowBox[{
           StyleBox["j", "TI"], ",", 
           StyleBox["x", "TI"]}], ")"}], TraditionalForm], "errors" -> {}, 
     "input" -> "\\tilde{\\Psi}^{G}(j,x)", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "fea3ea04-6306-c04f-bfa2-758f17b5c18e"],
 StyleBox[", ",
  FontSize->16],
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SuperscriptBox[
          StyleBox["I", "TI"], 
          StyleBox["G", "TI"]], "(", 
         RowBox[{
           StyleBox["i", "TI"], ",", 
           StyleBox["j", "TI"], ",", 
           StyleBox["x", "TI"]}], ")"}], TraditionalForm], "errors" -> {}, 
     "input" -> "I^{G}(i,j,x)", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]], "Subsection",
  FontSize->16,ExpressionUUID->"17816ee8-52fb-6947-8a71-7160bbcb4422"],
 StyleBox[" and ",
  FontSize->16],
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SuperscriptBox[
          OverscriptBox[
           StyleBox["I", "TI"], "~"], 
          StyleBox["G", "TI"]], "(", 
         RowBox[{
           StyleBox["i", "TI"], ",", 
           StyleBox["j", "TI"], ",", 
           StyleBox["x", "TI"]}], ")"}], TraditionalForm], "errors" -> {}, 
     "input" -> "\\tilde{I}^{G}(i,j,x)", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]], "Subsection",
  FontSize->16,ExpressionUUID->"21aa26da-3459-6a4e-97ad-42934eaff80e"],
 StyleBox[" at ",
  FontSize->16],
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         StyleBox["x", "TI"], "\[LongEqual]", "0"}], TraditionalForm], 
     "errors" -> {}, "input" -> "x=0", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],
  FontSize->16,ExpressionUUID->"b6fe2fd8-c96b-7e4e-935d-3197b98bfedc"]
}], "Subsubsection",
 CellChangeTimes->{{3.9394064631297607`*^9, 3.939406522660017*^9}, {
  3.9402032025708313`*^9, 3.9402032112591515`*^9}},
 Background->RGBColor[
  0.88, 1, 0.88],ExpressionUUID->"59143312-bf19-4747-b407-076880126220"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"as1", "[", 
    RowBox[{"x_", ",", "z_"}], "]"}], ":=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"EvenQ", "[", "Nmax", "]"}], ",", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"i", "<", "j"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"z", "^", "2"}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"uipst", "[", 
              RowBox[{"i", ",", "j", ",", "x"}], "]"}], "-", 
             RowBox[{"uipst", "[", 
              RowBox[{"j", ",", "i", ",", "x"}], "]"}]}], ")"}]}], "+", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"uips", "[", 
              RowBox[{"i", ",", "j", ",", "x"}], "]"}]}], "+", 
            RowBox[{"uips", "[", 
             RowBox[{"j", ",", "i", ",", "x"}], "]"}]}], ")"}], "+", 
          "\[IndentingNewLine]", 
          RowBox[{"z", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               RowBox[{"upst", "[", 
                RowBox[{"i", ",", "x"}], "]"}]}], "*", 
              RowBox[{"ups", "[", 
               RowBox[{"j", ",", "x"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"upst", "[", 
               RowBox[{"j", ",", "x"}], "]"}], "*", 
              RowBox[{"ups", "[", 
               RowBox[{"i", ",", "x"}], "]"}]}]}], ")"}]}]}], 
         "\[IndentingNewLine]", ",", "0"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "Nmax"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "1", ",", "Nmax"}], "}"}]}], "]"}], ",", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"i", "<", "j"}], ",", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"j", "\[NotEqual]", 
            RowBox[{"Nmax", "+", "1"}]}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{"z", "^", "2"}], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"uipst", "[", 
                RowBox[{"i", ",", "j", ",", "x"}], "]"}], "-", 
               RowBox[{"uipst", "[", 
                RowBox[{"j", ",", "i", ",", "x"}], "]"}]}], ")"}]}], "+", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               RowBox[{"uips", "[", 
                RowBox[{"i", ",", "j", ",", "x"}], "]"}]}], "+", 
              RowBox[{"uips", "[", 
               RowBox[{"j", ",", "i", ",", "x"}], "]"}]}], ")"}], "+", 
            "\[IndentingNewLine]", 
            RowBox[{"z", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", 
                 RowBox[{"upst", "[", 
                  RowBox[{"i", ",", "x"}], "]"}]}], "*", 
                RowBox[{"ups", "[", 
                 RowBox[{"j", ",", "x"}], "]"}]}], "+", 
               RowBox[{
                RowBox[{"upst", "[", 
                 RowBox[{"j", ",", "x"}], "]"}], "*", 
                RowBox[{"ups", "[", 
                 RowBox[{"i", ",", "x"}], "]"}]}]}], ")"}]}]}], ",", 
           RowBox[{
            RowBox[{"Sqrt", "[", "2", "]"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"ups", "[", 
               RowBox[{"i", ",", "x"}], "]"}], "+", 
              RowBox[{"z", "*", 
               RowBox[{"upst", "[", 
                RowBox[{"i", ",", "x"}], "]"}]}]}], ")"}]}]}], "]"}], 
         "\[IndentingNewLine]", ",", "0"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"Nmax", "+", "1"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "1", ",", 
         RowBox[{"Nmax", "+", "1"}]}], "}"}]}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"as2", "[", 
   RowBox[{"x_", ",", "z_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"2", "^", 
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}]}], "*", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"as1", "[", 
      RowBox[{"x", ",", "z"}], "]"}], "-", 
     RowBox[{"Transpose", "[", 
      RowBox[{"as1", "[", 
       RowBox[{"x", ",", "z"}], "]"}], "]"}]}], ")"}]}]}]}], "Input",
 CellChangeTimes->{{3.926540404897509*^9, 3.926540437944769*^9}, {
   3.926540615342969*^9, 3.926540774702496*^9}, 3.926541507419787*^9, {
   3.92733022919179*^9, 3.927330256765567*^9}, {3.927330300821454*^9, 
   3.9273304075296507`*^9}, {3.9273306512447968`*^9, 
   3.9273306638999443`*^9}, {3.927331752280547*^9, 3.9273317604251432`*^9}, {
   3.927332777135242*^9, 3.927332781315404*^9}, {3.927342655611991*^9, 
   3.927342658941259*^9}, {3.9273428535033817`*^9, 3.9273428667103653`*^9}, {
   3.928272222830709*^9, 3.928272230283868*^9}, 3.928272287306477*^9, 
   3.928272766614859*^9, {3.9282728005010653`*^9, 3.928272804055791*^9}, {
   3.9282736938505573`*^9, 3.928273697956245*^9}, {3.928274541602531*^9, 
   3.928274551952751*^9}, {3.928643493191573*^9, 3.9286435086823673`*^9}, {
   3.928683900067095*^9, 3.928683909326253*^9}, {3.9293263543700533`*^9, 
   3.929326436462343*^9}, {3.9396835945083237`*^9, 3.939683630685009*^9}, {
   3.9396836658726807`*^9, 3.9396836718944187`*^9}},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->
  "In[260]:=",ExpressionUUID->"51ef2ed8-f85a-6c43-bd48-e829e4880b17"],

Cell[BoxData[
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"j", "=", "1"}], ",", 
    RowBox[{"j", "\[LessEqual]", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"Nmax", "+", "1"}], ")"}], "/", "2"}]}], ",", 
    RowBox[{"j", "++"}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"uas1", "[", 
       RowBox[{"s", ",", "j"}], "]"}], "=", 
      RowBox[{"as1", "[", 
       RowBox[{"s", ",", 
        RowBox[{"Exp", "[", 
         RowBox[{"2", "*", "Pi", "*", "I", "*", 
          RowBox[{"j", "/", 
           RowBox[{"(", 
            RowBox[{"Nmax", "+", "1"}], ")"}]}]}], "]"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"uas2", "[", 
       RowBox[{"s", ",", "j"}], "]"}], "=", 
      RowBox[{
       RowBox[{"2", "^", 
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}]}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"uas1", "[", 
          RowBox[{"s", ",", "j"}], "]"}], "-", 
         RowBox[{"Transpose", "[", 
          RowBox[{"uas1", "[", 
           RowBox[{"s", ",", "j"}], "]"}], "]"}]}], ")"}]}]}]}]}], "]"}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.929313199889407*^9, 3.9293133102642803`*^9}, {
   3.9293133781148643`*^9, 3.929313404248201*^9}, {3.9293134385907373`*^9, 
   3.9293134445464077`*^9}, {3.929313849612715*^9, 3.929313907089319*^9}, 
   3.929313962666593*^9, {3.9293259796118517`*^9, 3.9293259816703043`*^9}, {
   3.929326510550309*^9, 3.9293266135971813`*^9}, {3.929326662299275*^9, 
   3.9293266785106077`*^9}, {3.929326729766736*^9, 3.929326827149351*^9}, {
   3.929327213089403*^9, 3.92932727369433*^9}, {3.929327399618188*^9, 
   3.9293274082584143`*^9}, {3.929327657306458*^9, 3.929327657890229*^9}, {
   3.929327999685719*^9, 3.929328008470797*^9}, {3.9293928151299067`*^9, 
   3.929392818695581*^9}, {3.9293930001617393`*^9, 3.9293930010389442`*^9}, {
   3.9293934202237177`*^9, 3.929393490897727*^9}, {3.9402032755892124`*^9, 
   3.9402032990168343`*^9}},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->
  "In[262]:=",ExpressionUUID->"8e6c15c1-4ae7-ab44-b1c6-2aeff108549c"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Computing the Pfaffian (Wimmer code)", "Subsection",
 CellChangeTimes->{{3.926386928318529*^9, 3.926386939793475*^9}, {
  3.9265386558658657`*^9, 3.926538672572363*^9}, {3.927572162613551*^9, 
  3.927572178645234*^9}, {3.9286390174169703`*^9, 3.928639025921547*^9}},
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"1d8c9a2b-14ed-3345-8c03-f1e9161b0275"],

Cell[BoxData[
 RowBox[{
  RowBox[{"HouseholderVectorReal", "[", "x_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"temp", ",", " ", "tempfac", ",", " ", "normx"}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"normx", "=", 
      RowBox[{"Norm", "[", "x", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"normx", "\[Equal]", "0"}], ",", " ", "\[IndentingNewLine]", 
       RowBox[{"Return", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"UnitVector", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Dimensions", "[", "x", "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}], ",", "1"}], "]"}], ",", " ", "0",
           ",", " ", "0"}], "}"}], "]"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"x", "[", 
            RowBox[{"[", "1", "]"}], "]"}], ">", "0"}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{"tempfac", "=", "normx"}], ",", "\[IndentingNewLine]", 
          RowBox[{"tempfac", "=", 
           RowBox[{"-", "normx"}]}]}], "]"}], ";", "\[IndentingNewLine]", 
        RowBox[{"temp", "=", "x"}], ";", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"temp", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "+=", "tempfac"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"Return", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Normalize", "[", "temp", "]"}], ",", " ", "2", ",", " ", 
           RowBox[{"-", "tempfac"}]}], "}"}], " ", "]"}]}]}], "]"}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.496400709370356*^9, 3.4964007098248787`*^9}, {
  3.496400778400345*^9, 3.496400781254567*^9}, {3.496569029799029*^9, 
  3.496569121405712*^9}, {3.496569349297848*^9, 3.496569444593333*^9}, {
  3.497451967446742*^9, 3.497452011299998*^9}, {3.497452588145637*^9, 
  3.497452784074082*^9}, {3.497453419736783*^9, 3.497453421453732*^9}, {
  3.497453728471668*^9, 3.497453738760071*^9}},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->"In[27]:=",ExpressionUUID->"a8d7a3db-8fc1-4b43-ab1e-8d2a460e4457"],

Cell[BoxData[
 RowBox[{
  RowBox[{"HouseholderVectorComplex", "[", "x_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"temp", ",", " ", "tempfac", ",", " ", "normx"}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"normx", "=", 
      RowBox[{"Norm", "[", "x", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"normx", "\[Equal]", "0"}], ",", " ", "\[IndentingNewLine]", 
       RowBox[{"Return", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"UnitVector", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Dimensions", "[", "x", "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}], ",", "1"}], "]"}], ",", " ", "0",
           ",", " ", "0"}], "}"}], "]"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"tempfac", "=", 
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"I", " ", 
            RowBox[{"Arg", "[", 
             RowBox[{"x", "[", 
              RowBox[{"[", "1", "]"}], "]"}], "]"}]}]], " ", 
          RowBox[{"Norm", "[", "x", "]"}]}]}], ";", " ", 
        "\[IndentingNewLine]", 
        RowBox[{"temp", "=", "x"}], ";", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"temp", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "+=", "tempfac"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"Return", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Normalize", "[", "temp", "]"}], ",", " ", "2", ",", " ", 
           RowBox[{"-", "tempfac"}]}], "}"}], " ", "]"}]}]}], "]"}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.4964007160250187`*^9, 3.4964007170091667`*^9}, {
  3.496569144882661*^9, 3.496569153637426*^9}, {3.497453995254021*^9, 
  3.497454048195884*^9}, {3.497454113677916*^9, 3.497454162122121*^9}},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->"In[28]:=",ExpressionUUID->"9ba4b99f-98a4-c046-8c76-8ea25b54d763"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SkewTridiagonalize", "[", "Mat_", "]"}], ":=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"MatrixQ", "[", 
     RowBox[{"Mat", ",", 
      RowBox[{
       RowBox[{
        RowBox[{"NumberQ", "[", "#", "]"}], "&&", 
        RowBox[{"!", 
         RowBox[{"MatchQ", "[", 
          RowBox[{"#", ",", "_Complex"}], "]"}]}]}], "&"}]}], "]"}], ",", 
    RowBox[{"SkewTridiagonalizeReal", "[", "Mat", "]"}], ",", 
    RowBox[{"SkewTridiagonalizeComplex", "[", "Mat", "]"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.496401743774531*^9, 3.496401767964664*^9}},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->"In[29]:=",ExpressionUUID->"37f8b94a-12fd-8e4b-973e-55a5168ac9fe"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SkewTridiagonalizeReal", "[", "Mat_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "A", ",", "Q", ",", " ", "v", ",", " ", "beta", ",", " ", "alpha"}], 
     "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"A", "=", "Mat"}], ";", "\[IndentingNewLine]", 
     RowBox[{"Q", "=", 
      RowBox[{"IdentityMatrix", "[", 
       RowBox[{
        RowBox[{"Dimensions", "[", "A", "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"i", "=", "1"}], ",", 
       RowBox[{"i", "<", 
        RowBox[{
         RowBox[{
          RowBox[{"Dimensions", "[", "A", "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}], "-", "1"}]}], ",", " ", 
       RowBox[{"i", "++"}], ",", " ", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"Compute", " ", "the", " ", "Householder", " ", "vector"}], 
        "*)"}], "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"{", 
          RowBox[{"v", ",", "beta", ",", " ", "alpha"}], "}"}], "=", 
         RowBox[{"HouseholderVectorReal", "[", 
          RowBox[{"A", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{
              RowBox[{"i", "+", "1"}], ";;"}], " ", ",", " ", "i"}], "]"}], 
           "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{
         "eliminate", " ", "the", " ", "entries", " ", "in", " ", "row", " ", 
          "and", " ", "column", " ", "i"}], "*)"}], " ", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"A", "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"i", "+", "1"}], ",", "i"}], "]"}], "]"}], "=", "alpha"}],
         ";", 
        RowBox[{
         RowBox[{"A", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", 
            RowBox[{"i", "+", "1"}]}], "]"}], "]"}], "=", 
         RowBox[{"-", "alpha"}]}], ";", " ", 
        RowBox[{
         RowBox[{"A", "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{
             RowBox[{"i", "+", "2"}], ";;"}], ",", "i"}], "]"}], "]"}], "=", 
         "0"}], ";", 
        RowBox[{
         RowBox[{"A", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", 
            RowBox[{
             RowBox[{"i", "+", "2"}], ";;"}]}], "]"}], "]"}], "=", "0"}], ";",
         "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{"update", " ", "the", " ", "matrix"}], "*)"}], 
        "\[IndentingNewLine]", 
        RowBox[{"w", "=", 
         RowBox[{"beta", "*", " ", 
          RowBox[{
           RowBox[{"A", "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{
               RowBox[{"i", "+", "1"}], ";;"}], " ", ",", " ", 
              RowBox[{
               RowBox[{"i", "+", "1"}], ";;"}]}], "]"}], "]"}], ".", 
           "v"}]}]}], ";", " ", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"A", "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{
             RowBox[{"i", "+", "1"}], ";;"}], " ", ",", " ", 
            RowBox[{
             RowBox[{"i", "+", "1"}], ";;"}]}], " ", "]"}], "]"}], "+=", 
         RowBox[{
          RowBox[{
           RowBox[{"Transpose", "[", 
            RowBox[{"{", "v", "}"}], "]"}], ".", 
           RowBox[{"{", "w", "}"}]}], "-", 
          RowBox[{
           RowBox[{"Transpose", "[", 
            RowBox[{"{", "w", "}"}], "]"}], ".", 
           RowBox[{"{", " ", "v", "}"}]}]}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{
         "accumulate", " ", "the", " ", "Householder", " ", "reflections", 
          " ", "into", " ", "the", " ", "full", " ", "transformation"}], 
         "*)"}], "\[IndentingNewLine]", 
        RowBox[{"y", "=", 
         RowBox[{
          RowBox[{"Q", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"1", ";;"}], ",", " ", 
             RowBox[{
              RowBox[{"i", "+", "1"}], ";;"}]}], "]"}], "]"}], ".", "v"}]}], 
        ";", " ", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"Q", "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"1", ";;"}], " ", ",", 
            RowBox[{
             RowBox[{"i", "+", "1"}], ";;"}]}], "]"}], "]"}], "-=", 
         RowBox[{"beta", "*", 
          RowBox[{
           RowBox[{"Transpose", "[", 
            RowBox[{"{", "y", "}"}], "]"}], ".", 
           RowBox[{"{", "v", "}"}]}]}]}]}]}], "]"}], ";", " ", 
     "\[IndentingNewLine]", 
     RowBox[{"Return", "[", 
      RowBox[{"{", 
       RowBox[{"A", ",", "Q"}], "}"}], "]"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.4964016630813437`*^9, 3.496401729017269*^9}, {
  3.496559781248312*^9, 3.496559865468929*^9}, {3.496569205395848*^9, 
  3.496569235580459*^9}, {3.510912284624248*^9, 3.510912366045492*^9}, {
  3.510912396189464*^9, 3.510912398655196*^9}},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->"In[30]:=",ExpressionUUID->"d0ec0f96-7ac9-894d-a8a3-eb8562bb2dbb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SkewTridiagonalizeComplex", "[", "Mat_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "A", ",", "Q", ",", " ", "v", ",", " ", "beta", ",", " ", "alpha"}], 
     "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"A", "=", "Mat"}], ";", "\[IndentingNewLine]", 
     RowBox[{"Q", "=", 
      RowBox[{"IdentityMatrix", "[", 
       RowBox[{
        RowBox[{"Dimensions", "[", "A", "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"i", "=", "1"}], ",", 
       RowBox[{"i", "<", 
        RowBox[{
         RowBox[{
          RowBox[{"Dimensions", "[", "A", "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}], "-", "1"}]}], ",", " ", 
       RowBox[{"i", "++"}], ",", " ", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"Compute", " ", "the", " ", "Householder", " ", "vector"}], 
        "*)"}], "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"{", 
          RowBox[{"v", ",", "beta", ",", " ", "alpha"}], "}"}], "=", 
         RowBox[{"HouseholderVectorComplex", "[", 
          RowBox[{"A", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{
              RowBox[{"i", "+", "1"}], ";;"}], " ", ",", " ", "i"}], "]"}], 
           "]"}], "]"}]}], ";", " ", "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{
         "eliminate", " ", "the", " ", "entries", " ", "in", " ", "row", " ", 
          "and", " ", "column", " ", "i"}], "*)"}], " ", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"A", "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"i", "+", "1"}], ",", "i"}], "]"}], "]"}], "=", "alpha"}],
         ";", 
        RowBox[{
         RowBox[{"A", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", 
            RowBox[{"i", "+", "1"}]}], "]"}], "]"}], "=", 
         RowBox[{"-", "alpha"}]}], ";", " ", 
        RowBox[{
         RowBox[{"A", "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{
             RowBox[{"i", "+", "2"}], ";;"}], ",", "i"}], "]"}], "]"}], "=", 
         "0"}], ";", 
        RowBox[{
         RowBox[{"A", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", 
            RowBox[{
             RowBox[{"i", "+", "2"}], ";;"}]}], "]"}], "]"}], "=", "0"}], ";",
         "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{"update", " ", "the", " ", "matrix"}], "*)"}], 
        "\[IndentingNewLine]", 
        RowBox[{"w", "=", 
         RowBox[{"beta", "*", " ", 
          RowBox[{
           RowBox[{"A", "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{
               RowBox[{"i", "+", "1"}], ";;"}], " ", ",", " ", 
              RowBox[{
               RowBox[{"i", "+", "1"}], ";;"}]}], "]"}], "]"}], ".", 
           RowBox[{"Conjugate", "[", "v", "]"}]}]}]}], ";", " ", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"A", "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{
             RowBox[{"i", "+", "1"}], ";;"}], " ", ",", " ", 
            RowBox[{
             RowBox[{"i", "+", "1"}], ";;"}]}], " ", "]"}], "]"}], "+=", 
         RowBox[{
          RowBox[{
           RowBox[{"Transpose", "[", 
            RowBox[{"{", "v", "}"}], "]"}], ".", 
           RowBox[{"{", "w", "}"}]}], "-", 
          RowBox[{
           RowBox[{"Transpose", "[", 
            RowBox[{"{", "w", "}"}], "]"}], ".", 
           RowBox[{"{", " ", "v", "}"}]}]}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{
         "accumulate", " ", "the", " ", "Householder", " ", "reflections", 
          " ", "into", " ", "the", " ", "full", " ", "transformation"}], 
         "*)"}], "\[IndentingNewLine]", 
        RowBox[{"y", "=", 
         RowBox[{
          RowBox[{"Q", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"1", ";;"}], ",", " ", 
             RowBox[{
              RowBox[{"i", "+", "1"}], ";;"}]}], "]"}], "]"}], ".", "v"}]}], 
        ";", " ", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"Q", "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"1", ";;"}], " ", ",", 
            RowBox[{
             RowBox[{"i", "+", "1"}], ";;"}]}], "]"}], "]"}], "-=", 
         RowBox[{"beta", "*", 
          RowBox[{
           RowBox[{"Transpose", "[", 
            RowBox[{"{", "y", "}"}], "]"}], ".", 
           RowBox[{"Conjugate", "[", 
            RowBox[{"{", "v", "}"}], "]"}]}]}]}]}]}], "]"}], ";", " ", 
     "\[IndentingNewLine]", 
     RowBox[{"Return", "[", 
      RowBox[{"{", 
       RowBox[{"A", ",", "Q"}], "}"}], "]"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.496401687026009*^9, 3.496401693798439*^9}, {
  3.49655986994377*^9, 3.496559885068129*^9}, {3.496559923873772*^9, 
  3.496559930871021*^9}, {3.496569240896009*^9, 3.49656927073296*^9}, {
  3.5109123721000957`*^9, 3.5109124078132963`*^9}},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->"In[31]:=",ExpressionUUID->"48afa2bf-c7e5-174a-9586-2394690815dd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"PfaffianHReal", "[", "Mat_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "N", ",", "A", ",", "v", ",", " ", "beta", ",", " ", "alpha", ",", 
      "pfaff"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"A", "=", "Mat"}], ";", "\[IndentingNewLine]", 
     RowBox[{"pfaff", "=", "1"}], ";", "\[IndentingNewLine]", 
     RowBox[{"N", "=", 
      RowBox[{
       RowBox[{"Dimensions", "[", "A", "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"OddQ", "[", "N", "]"}], ",", " ", 
       RowBox[{"Return", "[", "0", "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"i", "=", "1"}], ",", 
       RowBox[{"i", "<", 
        RowBox[{"N", "-", "1"}]}], ",", " ", 
       RowBox[{"i", "+=", "2"}], ",", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"Compute", " ", "the", " ", "Householder", " ", "vector"}], 
        "*)"}], " ", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"{", 
          RowBox[{"v", ",", "beta", ",", " ", "alpha"}], "}"}], "=", 
         RowBox[{"HouseholderVectorReal", "[", 
          RowBox[{"A", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{
              RowBox[{"i", "+", "1"}], ";;"}], " ", ",", " ", "i"}], "]"}], 
           "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{
          RowBox[{"multiply", " ", "with", " ", "off"}], "-", 
          RowBox[{
          "diagonal", " ", "entry", " ", "and", " ", "determinant", " ", "of",
            " ", "Householder", " ", "reflection"}]}], "*)"}], " ", 
        "\[IndentingNewLine]", 
        RowBox[{"pfaff", "*=", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"beta", "\[Equal]", "0"}], ",", " ", "1", ",", 
            RowBox[{"-", "1"}]}], "]"}], "*", 
          RowBox[{"(", 
           RowBox[{"-", "alpha"}], ")"}]}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{"update", " ", "the", " ", "matrix"}], "*)"}], 
        "\[IndentingNewLine]", 
        RowBox[{"w", "=", 
         RowBox[{"beta", "*", " ", 
          RowBox[{
           RowBox[{"A", "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{
               RowBox[{"i", "+", "1"}], ";;"}], " ", ",", " ", 
              RowBox[{
               RowBox[{"i", "+", "1"}], ";;"}]}], "]"}], "]"}], ".", 
           "v"}]}]}], ";", " ", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"A", "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{
             RowBox[{"i", "+", "1"}], ";;"}], " ", ",", " ", 
            RowBox[{
             RowBox[{"i", "+", "1"}], ";;"}]}], " ", "]"}], "]"}], "+=", 
         RowBox[{
          RowBox[{
           RowBox[{"Transpose", "[", 
            RowBox[{"{", "v", "}"}], "]"}], ".", 
           RowBox[{"{", "w", "}"}]}], "-", 
          RowBox[{
           RowBox[{"Transpose", "[", 
            RowBox[{"{", "w", "}"}], "]"}], ".", 
           RowBox[{"{", " ", "v", "}"}]}]}]}]}]}], "]"}], ";", " ", 
     "\[IndentingNewLine]", 
     RowBox[{"Return", "[", 
      RowBox[{"pfaff", "*", 
       RowBox[{"A", "[", 
        RowBox[{"[", 
         RowBox[{
          RowBox[{"N", "-", "1"}], ",", "N"}], "]"}], "]"}]}], "]"}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.496397598345248*^9, 3.4963977821170673`*^9}, {
   3.496398869744418*^9, 3.496398885545136*^9}, {3.49639979491466*^9, 
   3.496399856362443*^9}, {3.496399913015401*^9, 3.4964000019001923`*^9}, {
   3.496400355728586*^9, 3.496400423733942*^9}, {3.496400660635447*^9, 
   3.496400674654104*^9}, {3.496400848779168*^9, 3.496400851176331*^9}, {
   3.496568792303271*^9, 3.496568906069327*^9}, {3.497454379959826*^9, 
   3.497454380966562*^9}, 3.510908832180262*^9, {3.510911322620429*^9, 
   3.5109113455342693`*^9}, {3.510912430056835*^9, 3.510912507814122*^9}},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->"In[32]:=",ExpressionUUID->"43b3c413-2b11-ad4c-ab64-d220a21087ba"],

Cell[BoxData[
 RowBox[{
  RowBox[{"PfaffianHComplex", "[", "Mat_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "N", ",", "A", ",", "v", ",", " ", "beta", ",", " ", "alpha", ",", 
      "pfaff"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"A", "=", "Mat"}], ";", "\[IndentingNewLine]", 
     RowBox[{"pfaff", "=", "1"}], ";", "\[IndentingNewLine]", 
     RowBox[{"N", "=", 
      RowBox[{
       RowBox[{"Dimensions", "[", "A", "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"OddQ", "[", "N", "]"}], ",", 
       RowBox[{"Return", "[", "0", "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"i", "=", "1"}], ",", 
       RowBox[{"i", "<", 
        RowBox[{"N", "-", "1"}]}], ",", " ", 
       RowBox[{"i", "+=", "2"}], ",", " ", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"Compute", " ", "the", " ", "Householder", " ", "vector"}], 
        "*)"}], " ", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"{", 
          RowBox[{"v", ",", "beta", ",", " ", "alpha"}], "}"}], "=", 
         RowBox[{"HouseholderVectorComplex", "[", 
          RowBox[{"A", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{
              RowBox[{"i", "+", "1"}], ";;"}], " ", ",", " ", "i"}], "]"}], 
           "]"}], "]"}]}], ";", " ", "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{
          RowBox[{"multiply", " ", "with", " ", "off"}], "-", 
          RowBox[{
          "diagonal", " ", "entry", " ", "and", " ", "determinant", " ", "of",
            " ", "Householder", " ", "reflection"}]}], "*)"}], " ", 
        "\[IndentingNewLine]", 
        RowBox[{"pfaff", "*=", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"beta", "\[Equal]", "0"}], ",", " ", "1", ",", 
            RowBox[{"-", "1"}]}], "]"}], "*", 
          RowBox[{"(", 
           RowBox[{"-", "alpha"}], ")"}]}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{"update", " ", "the", " ", "matrix"}], "*)"}], 
        "\[IndentingNewLine]", 
        RowBox[{"w", "=", 
         RowBox[{"beta", "*", " ", 
          RowBox[{
           RowBox[{"A", "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{
               RowBox[{"i", "+", "1"}], ";;"}], " ", ",", " ", 
              RowBox[{
               RowBox[{"i", "+", "1"}], ";;"}]}], "]"}], "]"}], ".", 
           RowBox[{"Conjugate", "[", "v", "]"}]}]}]}], ";", " ", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"A", "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{
             RowBox[{"i", "+", "1"}], ";;"}], " ", ",", " ", 
            RowBox[{
             RowBox[{"i", "+", "1"}], ";;"}]}], " ", "]"}], "]"}], "+=", 
         RowBox[{
          RowBox[{
           RowBox[{"Transpose", "[", 
            RowBox[{"{", "v", "}"}], "]"}], ".", 
           RowBox[{"{", "w", "}"}]}], "-", 
          RowBox[{
           RowBox[{"Transpose", "[", 
            RowBox[{"{", "w", "}"}], "]"}], ".", 
           RowBox[{"{", " ", "v", "}"}]}]}]}]}]}], "]"}], ";", " ", 
     "\[IndentingNewLine]", 
     RowBox[{"Return", "[", 
      RowBox[{"pfaff", "*", 
       RowBox[{"A", "[", 
        RowBox[{"[", 
         RowBox[{
          RowBox[{"N", "-", "1"}], ",", "N"}], "]"}], "]"}]}], "]"}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.4964006842234793`*^9, 3.496400723524543*^9}, {
   3.4964008314807663`*^9, 3.496400842320539*^9}, {3.496568915827603*^9, 
   3.496568967343733*^9}, {3.496568999813544*^9, 3.496569002084347*^9}, {
   3.497454417065777*^9, 3.497454417942703*^9}, 3.510908837833939*^9, {
   3.510911350233734*^9, 3.510911357021933*^9}, {3.5109125142292356`*^9, 
   3.5109125476379004`*^9}},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->"In[33]:=",ExpressionUUID->"dfe97a4d-8a94-ee40-854f-9f4dbfc66a33"],

Cell[BoxData[
 RowBox[{
  RowBox[{"PfaffianH", "[", "Mat_", "]"}], ":=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"MatrixQ", "[", 
     RowBox[{"Mat", ",", 
      RowBox[{
       RowBox[{
        RowBox[{"NumberQ", "[", "#", "]"}], "&&", 
        RowBox[{"!", 
         RowBox[{"MatchQ", "[", 
          RowBox[{"#", ",", "_Complex"}], "]"}]}]}], "&"}]}], "]"}], ",", 
    RowBox[{"PfaffianHReal", "[", "Mat", "]"}], ",", 
    RowBox[{"PfaffianHComplex", "[", "Mat", "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.510911305850852*^9, 3.510911311513088*^9}},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->"In[34]:=",ExpressionUUID->"4182f756-f233-0b41-bf8c-9634eac3dae7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["Using Fourier sums to extract the ",
  FontWeight->"Normal"],
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SubscriptBox[
          StyleBox["E", "TI"], 
          StyleBox["N", "TI"]], "(", 
         RowBox[{
           StyleBox["k", "TI"], ";", 
           RowBox[{"(", 
             RowBox[{"0", ",", "\[Infinity]"}], ")"}]}], ")"}], 
       TraditionalForm], "errors" -> {}, "input" -> "E_N(k;(0,\\infty))", 
     "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],
  FontWeight->"Normal",ExpressionUUID->"ccbe496b-0e4c-9449-a3ba-79215e85ea5e"],
 StyleBox[" for ",
  FontWeight->"Normal"],
 Cell[BoxData[
  FormBox["N", TraditionalForm]],
  FontSize->16,
  FontWeight->"Normal",ExpressionUUID->"c0c1d486-f282-0d49-adf7-e82a4284db6e"],
 StyleBox[" ranging from 10 to 100 with step 10. ",
  FontWeight->"Normal"]
}], "Subsection",
 CellFrame->{{0, 0}, {0, 0}},
 CellChangeTimes->{{3.9396776683844547`*^9, 3.939677684458063*^9}, {
  3.939677729048357*^9, 3.9396777737667236`*^9}, {3.939678031772112*^9, 
  3.9396780369513702`*^9}, {3.9396783530310307`*^9, 3.9396783537228794`*^9}},
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"c813404b-3b00-8049-8160-82ad7dc029d6"],

Cell[BoxData[
 RowBox[{"Monitor", "[", 
  RowBox[{
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"k", "=", "1"}], ",", 
     RowBox[{"k", "<=", 
      RowBox[{"Nmax", "/", "2"}]}], ",", 
     RowBox[{"k", "++"}], ",", 
     RowBox[{
      RowBox[{"en1", "[", "k", "]"}], "=", 
      RowBox[{"PfaffianH", "[", 
       RowBox[{"uas2", "[", 
        RowBox[{"s", ",", "k"}], "]"}], "]"}]}]}], "]"}], ",", "k"}], 
  "]"}]], "Input",
 CellFrame->{{0, 0}, {0, 0}},
 CellChangeTimes->{{3.928696323184524*^9, 3.928696402184868*^9}, 
   3.9286964358690042`*^9, {3.9286965684555798`*^9, 3.9286965687584867`*^9}, {
   3.928696681174254*^9, 3.928696703989539*^9}, {3.9286967829345627`*^9, 
   3.928696788176654*^9}, {3.928697007831539*^9, 3.9286970094170933`*^9}, 
   3.9396832353578777`*^9, 3.9402033787388935`*^9, {3.940203724180752*^9, 
   3.9402037300765095`*^9}, {3.940204294536146*^9, 3.9402043198061066`*^9}, {
   3.9402059576447353`*^9, 3.9402059607359962`*^9}},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->
  "In[265]:=",ExpressionUUID->"8960d5ba-9331-4447-8e0b-6659c342b2e9"],

Cell[BoxData[
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"k", "=", "0"}], ",", 
   RowBox[{"k", "\[LessEqual]", "Nmax"}], ",", 
   RowBox[{"k", "++"}], ",", 
   RowBox[{
    RowBox[{"en", "[", "k", "]"}], "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "/", 
       RowBox[{"(", 
        RowBox[{"Nmax", "+", "1"}], ")"}]}], ")"}], "*", 
     RowBox[{"(", 
      RowBox[{"1", " ", "+", " ", 
       RowBox[{"2", "*", 
        RowBox[{"Re", "[", 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Exp", "[", 
             RowBox[{
              RowBox[{"-", "2"}], "*", "Pi", "*", "k", "*", "l", "*", 
              RowBox[{"I", "/", 
               RowBox[{"(", 
                RowBox[{"Nmax", "+", "1"}], ")"}]}]}], "]"}], "*", 
            RowBox[{"en1", "[", "l", "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"l", ",", "1", ",", 
             RowBox[{"Nmax", "/", "2"}]}], "}"}]}], "]"}], "]"}]}]}], 
      ")"}]}]}]}], "]"}]], "Input",
 CellFrame->{{0, 0}, {0, 0}},
 CellChangeTimes->{{3.925445341786139*^9, 3.9254455626283283`*^9}, {
   3.925445612354786*^9, 3.925445649356826*^9}, 3.925445711592889*^9, 
   3.92544584607867*^9, {3.925446420449585*^9, 3.9254464207751007`*^9}, 
   3.9254467386176662`*^9, {3.925446951551271*^9, 3.925447036174972*^9}, {
   3.926539526331376*^9, 3.926539532788231*^9}, {3.9286404467591*^9, 
   3.928640622445084*^9}, {3.9286407138226347`*^9, 3.9286409026378727`*^9}, {
   3.928641185587419*^9, 3.928641241141824*^9}, {3.928641295527376*^9, 
   3.928641295706872*^9}, {3.9286933233106127`*^9, 3.928693336394362*^9}, 
   3.928693405067506*^9, {3.928693509472046*^9, 3.928693534537952*^9}, {
   3.928693667350404*^9, 3.928693676766646*^9}, 3.9286948346664867`*^9, {
   3.928697046522017*^9, 3.928697049930623*^9}, {3.928697121630041*^9, 
   3.928697122034418*^9}, 3.939875519228367*^9},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->
  "In[266]:=",ExpressionUUID->"8fc774a2-a70a-6649-aa87-ed6348dcb944"],

Cell[BoxData[Cell[TextData[StyleBox["Results for N=10",
  FontFamily->"Source Sans Pro",
  FontSize->16]], "Subsubsection",
  CellChangeTimes->{{3.926386928318529*^9, 3.926386939793475*^9}, {
   3.9265386558658657`*^9, 3.926538672572363*^9}},
  FontSize->16,
  FontWeight->"Normal",ExpressionUUID->
  "21bece61-eeee-8845-8ee7-853df30a5d6c"]], "Input",
 CellFrame->{{0, 0}, {0, 0}},
 CellChangeTimes->{{3.927572082214076*^9, 3.927572148313922*^9}, {
  3.928260994232807*^9, 3.928260999396605*^9}, {3.928272295278502*^9, 
  3.9282722998559637`*^9}, {3.928775406961215*^9, 3.928775419606743*^9}, {
  3.9287755205349693`*^9, 3.928775613407246*^9}, {3.9287775066279697`*^9, 
  3.928777506999393*^9}, {3.9289637569120903`*^9, 3.928963757384144*^9}, {
  3.9396771873981266`*^9, 3.9396771873981266`*^9}, {3.939677248098139*^9, 
  3.9396772622332993`*^9}, {3.939677335436941*^9, 3.9396773358664474`*^9}, {
  3.939678065277231*^9, 3.939678065277231*^9}, {3.9396785677286053`*^9, 
  3.939678571007572*^9}, {3.939684098556265*^9, 3.939684098556265*^9}},
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"98f5de4c-e130-a943-8c53-07b7058b0dff"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Print", "[", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"en", "[", "k", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "0", ",", "Nmax"}], "}"}]}], "]"}], "]"}]], "Input",
 CellFrame->{{0, 0}, {0, 0}},
 CellChangeTimes->{{3.928694141793792*^9, 3.928694196931107*^9}},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->
  "(Debug) In[31]:=",ExpressionUUID->"71fe0dd0-687e-b845-a731-d917f6ff6a2b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "2.2656531581084170171480309167613927860507846848258044161352388090181247542\
713269894`58.04855223118318*^-14", ",", 
   "4.379942976407358098785947306301086177079115466852614379417828015506671908\
361194205931198`63.2118711369151*^-9", ",", 
   "0.000025503581019703126542984904696412201328493822871700922265001902683648\
546864283069870942407097`66.9800495607321", ",", 
   "0.008032604846252770610261137324486145041175908683004187224459995179439203\
632475745883009410613109`69.52587792532384", ",", 
   "0.204425958969892854752460513951620985600920121418538408750604060433998016\
261425556326640861838016`70.89273539379516", ",", 
   "0.575031856445738077143592361726155341092643370137219456806416610043779527\
328983651422075307804473`71.35145349267849", ",", 
   "0.204425958969892854752460513951620985600920121418538408750604060433998016\
261654197251790148312372`70.90229763136983", ",", 
   "0.008032604846252770610261137324486145041175908683004187224459995179439203\
632339967022685665073717`69.48705575300039", ",", 
   "0.000025503581019703126542984904696412201328493822871700922265001902683648\
546667784567860918987622`67.0276226874556", ",", 
   "4.379942976407358098785947306301086177079115466852614379417828015506751168\
108990250607121`63.21491685202488*^-9", ",", 
   "2.265653158108417017148030916761392786050784684825804416135238807555673833\
9575155381`57.92559610637051*^-14"}], "}"}]], "Print",
 CellChangeTimes->{3.928777564671377*^9, 3.9289638414619427`*^9},
 CellLabel->
  "(Debug) During evaluation of \
In[31]:=",ExpressionUUID->"d6b21b37-980a-ca4c-ae9d-9798da851846"]
}, Open  ]],

Cell[BoxData[Cell[TextData[{
  StyleBox["Checking asymptotic form for the logarithm of  ",
   FontSize->16,
   FontWeight->"Normal"],
  Cell[BoxData[
   FormBox[
    TemplateBox[<|"boxes" -> FormBox[
        RowBox[{
          SubscriptBox[
           StyleBox["E", "TI"], 
           StyleBox["N", "TI"]], "(", 
          RowBox[{"0", ";", 
            RowBox[{"(", 
              RowBox[{"0", ",", "\[Infinity]"}], ")"}]}], ")"}], 
        TraditionalForm], "errors" -> {}, "input" -> "E_N(0;(0,\\infty))", 
      "state" -> "Boxes"|>,
     "TeXAssistantTemplate"], TraditionalForm]],
   FontSize->16,
   FontWeight->"Normal",ExpressionUUID->"29f9afbf-b9f0-5641-8ad9-70b03a92e2eb"]
 }], "Subsubsection",
  CellChangeTimes->{{3.926386928318529*^9, 3.926386939793475*^9}, {
   3.9265386558658657`*^9, 3.926538672572363*^9}},ExpressionUUID->
  "450eee69-42f4-4046-8df9-eb4c132d4a96"]], "Input",
 CellFrame->{{0, 0}, {0, 0}},
 CellChangeTimes->{{3.927572082214076*^9, 3.927572148313922*^9}, {
  3.928260994232807*^9, 3.928260999396605*^9}, {3.928272295278502*^9, 
  3.9282722998559637`*^9}, {3.928775406961215*^9, 3.928775419606743*^9}, {
  3.9287755205349693`*^9, 3.928775613407246*^9}, {3.9287775066279697`*^9, 
  3.928777506999393*^9}, {3.92906871116066*^9, 3.929068748781622*^9}, {
  3.929073408188425*^9, 3.929073418798201*^9}, {3.9396784942944813`*^9, 
  3.9396784942944813`*^9}},
 Background->RGBColor[
  1, 0.9, 0.8],ExpressionUUID->"1eca35ad-a242-8544-987e-2108a6dc6e98"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Log", "[", 
   RowBox[{"en", "[", "0", "]"}], "]"}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", "Nmax", ")"}], "2"], "/", "4"}], ")"}], 
   RowBox[{"Log", "[", "3", "]"}]}], " ", "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"Nmax", "/", "2"}], ")"}], 
   RowBox[{"Log", "[", 
    RowBox[{"1", "+", 
     RowBox[{"2", "/", 
      RowBox[{"Sqrt", "[", "3", "]"}]}]}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1", "/", "24"}], ")"}], "*", 
   RowBox[{"Log", "[", "Nmax", "]"}]}], "-", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{"1", "/", "12"}], ")"}]}], 
     RowBox[{"Log", "[", "2", "]"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "/", "16"}], ")"}], 
     RowBox[{"Log", "[", "3", "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "/", "4"}], ")"}], 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", 
       RowBox[{"2", "/", 
        RowBox[{"Sqrt", "[", "3", "]"}]}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "/", "2"}], ")"}], 
     RowBox[{
      RowBox[{"Zeta", "'"}], "[", 
      RowBox[{"-", "1"}], "]"}]}]}], ")"}]}]], "Input",
 CellFrame->{{0, 0}, {0, 0}},
 CellChangeTimes->{{3.929068751438056*^9, 3.929068866326831*^9}, {
   3.929070520840777*^9, 3.929070526679141*^9}, {3.9290709855857487`*^9, 
   3.929070986485195*^9}, {3.929072128911837*^9, 3.929072134559085*^9}, {
   3.9290723601650963`*^9, 3.929072372135159*^9}, {3.929097810228118*^9, 
   3.929097812087697*^9}, {3.9396843600013447`*^9, 3.939684360852251*^9}, 
   3.9396844885686646`*^9, {3.939684525548321*^9, 3.9396845323538475`*^9}},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->"In[52]:=",ExpressionUUID->"4a98a9b2-d7a3-d24e-b823-6618bfa1c02f"],

Cell[BoxData[
 RowBox[{"-", 
  "0.0015980225375711834913680198833099975304936286923002607386974811177139249\
9751`54.59946250903119"}]], "Output",
 CellChangeTimes->{3.929068879428411*^9, 3.929070531327305*^9, 
  3.929070988288765*^9, 3.929072138881193*^9, 3.929072376153803*^9, 
  3.9290978460340157`*^9, 3.939684371443615*^9, 3.9396845070178795`*^9, 
  3.939684637350895*^9},
 CellLabel->"Out[52]=",ExpressionUUID->"c6bb12d3-686b-b649-8ffd-d79bb33421c9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Log", "[", 
  RowBox[{"en", "[", "0", "]"}], "]"}]], "Input",
 CellFrame->{{0, 0}, {0, 0}},
 CellChangeTimes->{{3.9396843832046337`*^9, 3.93968438402907*^9}},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->"In[46]:=",ExpressionUUID->"bd116d01-0f11-e145-a53e-334e64122625"],

Cell[BoxData[
 RowBox[{"-", 
  "31.418328214526495316882443299797382241553622453823786096214524879067329760\
19011`58.8930626812608"}]], "Output",
 CellChangeTimes->{3.929097907678247*^9, 3.9396843913039074`*^9},
 CellLabel->"Out[46]=",ExpressionUUID->"e8521412-0afd-bf49-a99d-d1e9872fbfa6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", "Nmax", ")"}], "^", "2"}], "/", "4"}], ")"}], 
     RowBox[{"Log", "[", "3", "]"}]}], " ", "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"Nmax", "/", "2"}], ")"}], 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", 
       RowBox[{"2", "/", 
        RowBox[{"Sqrt", "[", "3", "]"}]}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "/", "24"}], ")"}], "*", 
     RowBox[{"Log", "[", "Nmax", "]"}]}], "-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{"1", "/", "12"}], ")"}]}], 
       RowBox[{"Log", "[", "2", "]"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "/", "16"}], ")"}], 
       RowBox[{"Log", "[", "3", "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "/", "4"}], ")"}], 
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", 
         RowBox[{"2", "/", 
          RowBox[{"Sqrt", "[", "3", "]"}]}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "/", "2"}], ")"}], 
       RowBox[{
        RowBox[{"Zeta", "'"}], "[", 
        RowBox[{"-", "1"}], "]"}]}]}], ")"}]}], ",", "10"}], "]"}]], "Input",
 CellFrame->{{0, 0}, {0, 0}},
 CellChangeTimes->{
  3.929097971916381*^9, {3.9290980031916924`*^9, 3.9290980061501923`*^9}, {
   3.9290980388882437`*^9, 3.929098055257854*^9}, {3.929098193018062*^9, 
   3.9290982000259027`*^9}, {3.939684423946905*^9, 3.939684447978445*^9}},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->"In[47]:=",ExpressionUUID->"d459e24d-30be-1243-beed-d3e7993bd11a"],

Cell[BoxData["31.4167301919889244754`10."], "Output",
 CellChangeTimes->{3.929097976641033*^9, 3.929098056099778*^9, 
  3.9290982053118067`*^9, 3.929098312688424*^9, 3.939684461762005*^9},
 CellLabel->"Out[47]=",ExpressionUUID->"dcda6c4b-372b-da46-90eb-c54da7e06ba8"]
}, Open  ]],

Cell[BoxData[Cell[TextData[StyleBox["Checking the normalisation and mean, \
computing the variance",
  FontSize->16,
  FontWeight->"Normal"]], "Subsubsection",
  CellChangeTimes->{{3.926386928318529*^9, 3.926386939793475*^9}, {
   3.9265386558658657`*^9, 3.926538672572363*^9}},ExpressionUUID->
  "404d31b9-a4d8-6947-9900-513cc68ac346"]], "Input",
 CellFrame->{{0, 0}, {0, 0}},
 CellChangeTimes->{{3.927572082214076*^9, 3.927572148313922*^9}, {
  3.928260994232807*^9, 3.928260999396605*^9}, {3.928272295278502*^9, 
  3.9282722998559637`*^9}, {3.928775406961215*^9, 3.928775419606743*^9}, {
  3.9287755205349693`*^9, 3.928775613407246*^9}, {3.928775744205195*^9, 
  3.928775793886994*^9}, {3.9396857962182274`*^9, 3.939685796554043*^9}},
 Background->RGBColor[
  1, 0.9, 0.8],ExpressionUUID->"f4921018-413d-dc42-8543-d6fc52e4fb98"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Sum", "[", 
  RowBox[{
   RowBox[{"en", "[", "k", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"k", ",", "0", ",", "Nmax"}], "}"}]}], "]"}]], "Input",
 CellFrame->{{0, 0}, {0, 0}},
 CellChangeTimes->{{3.9396861334738445`*^9, 3.9396861334738445`*^9}},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->"In[55]:=",ExpressionUUID->"4a08a44c-589e-734b-9fd4-f6a34cc090df"],

Cell[BoxData["0.\
999999999999999999999999999999999999999999999999999999999999999999999999999999\
999999999999999999`69.89580388484742"], "Output",
 CellChangeTimes->{3.9396861358262787`*^9},
 CellLabel->"Out[55]=",ExpressionUUID->"1702f51f-9d31-2446-afb1-d89613bd1c67"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"me", "[", "10", "]"}], "=", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{"k", "*", 
     RowBox[{"en", "[", "k", "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "0", ",", "Nmax"}], "}"}]}], "]"}]}]], "Input",
 CellFrame->{{0, 0}, {0, 0}},
 CellChangeTimes->{{3.9396861390493107`*^9, 3.939686139050312*^9}, {
  3.9396870450556183`*^9, 3.9396870472152443`*^9}},
 Background->RGBColor[
  1, 1, 0.85],ExpressionUUID->"9106c108-9b80-4b4f-b44d-30ad4e411171"],

Cell[BoxData["4.\
999999999999999999999999999999999999999999999999999999999999999999999999995648\
864441064143767665`69.88669185718072"], "Output",
 CellChangeTimes->{3.9396861398945065`*^9},
 CellLabel->"Out[56]=",ExpressionUUID->"0fbe0529-7b4d-1548-8780-3ef84b5a6280"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Var", "[", "10", "]"}], "=", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"k", "-", 
        RowBox[{"me", "[", "10", "]"}]}], ")"}], "^", "2"}], "*", 
     RowBox[{"en", "[", "k", "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "0", ",", "Nmax"}], "}"}]}], "]"}]}]], "Input",
 CellFrame->{{0, 0}, {0, 0}},
 CellChangeTimes->{{3.9396861427999973`*^9, 3.9396861462498264`*^9}, {
  3.9402035690511227`*^9, 3.9402035710644665`*^9}},
 Background->RGBColor[
  1, 1, 0.85],ExpressionUUID->"503806f2-dbf5-6b44-aa4d-e513eef5a3fb"],

Cell[BoxData["0.\
473571961327470602279297224442554368248298764037521263523731160130379451044980\
474056037355135911`68.5797538337081"], "Output",
 CellChangeTimes->{3.939686148247572*^9},
 CellLabel->"Out[57]=",ExpressionUUID->"8f44cb5c-f311-f64f-b8d8-fe36ca0ef72b"]
}, Open  ]],

Cell[BoxData[Cell[TextData[StyleBox["Results for N=20",
  FontSize->16,
  FontWeight->"Normal"]], "Subsubsection",
  CellChangeTimes->{{3.926386928318529*^9, 3.926386939793475*^9}, {
   3.9265386558658657`*^9, 3.926538672572363*^9}},ExpressionUUID->
  "b600ad24-1e45-1d49-8268-e93dcfc890a3"]], "Input",
 CellFrame->{{0, 0}, {0, 0}},
 CellChangeTimes->{{3.927572082214076*^9, 3.927572148313922*^9}, {
  3.928260994232807*^9, 3.928260999396605*^9}, {3.928272295278502*^9, 
  3.9282722998559637`*^9}, {3.928775406961215*^9, 3.928775419606743*^9}, {
  3.9287755205349693`*^9, 3.928775613407246*^9}, {3.9287775066279697`*^9, 
  3.928777506999393*^9}, {3.939684208254364*^9, 3.9396842186822643`*^9}},
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"1f58a3df-ba46-ad46-b37d-80080464aaf8"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Print", "[", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"en", "[", "k", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "0", ",", "Nmax"}], "}"}]}], "]"}], "]"}]], "Input",
 CellFrame->{{0, 0}, {0, 0}},
 CellChangeTimes->{{3.928694141793792*^9, 3.928694196931107*^9}},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->
  "(Debug) In[30]:=",ExpressionUUID->"ef5c98e6-862e-f549-a1a8-93d7adfcd617"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "7.79787557782975488830629684604720607123332455`24.13505993867919*^-52", 
   ",", "7.8712670561734564385683209298301893630297525817665626544`34.\
99882155802536*^-41", ",", 
   "1.61879450208265443969411936247258406890637640123407121317530297817`44.\
357076362363664*^-31", ",", 
   "1.130022674511059833119498238408982642027837732518838746881821780351426228\
8`52.19650283671664*^-23", ",", 
   "3.637980359583116980432403867270132057565378960020658864504611407146651189\
8793961`58.6685964556691*^-17", ",", 
   "6.842492018078686597005655456064508577359129813161560172141779046821381966\
111589214195`64.01777896905712*^-12", ",", 
   "9.239320050050746926487855105400156257822144718288961413957777342493541460\
4687042061897663`68.07733648532655*^-8", ",", 
   "0.000108781492289231951685975345996803456271866024701688641288444708300727\
884328731876882388306846`71.19553107112314", ",", 
   "0.013562121946553400260636310118698940334715213941567515755149706016590905\
526901927148079247463937`73.29267030556466", ",", 
   "0.217986661028857142980853730112454060976070600473050759781978041436038181\
814497906565621680817073`74.46831588718176", ",", 
   "0.536684686264514391802922273778433382805316773927274262700815009827126754\
390028497408234925160727`74.8648469583484", ",", 
   "0.217986661028857142980853730112454060976070600473050759781978041436038181\
81449790656568437759572`74.4735576742292", ",", 
   "0.013562121946553400260636310118698940334715213941567515755149706016590905\
526901927148157429487863`73.26221361308026", ",", 
   "0.000108781492289231951685975345996803456271866024701688641288444708300727\
884328731876917183221329`71.19689767273013", ",", 
   "9.239320050050746926487855105400156257822144718288961413957777342493541460\
4687007267125863`68.12461607018358*^-8", ",", 
   "6.842492018078686597005655456064508577359129813161560172141779046821381966\
033405599103`63.946910773463834*^-12", ",", 
   "3.637980359583116980432403867270132057565378960020658864504611407146644920\
2148276`58.74342501969089*^-17", ",", 
   "1.130022674511059833119498238408982642027837732518838746881821780351607936\
4`52.160823263489746*^-23", ",", 
   "1.61879450208265443969411936247258406890637640123407121380227762355`44.\
35260739952027*^-31", ",", 
   "7.8712670561734564385683209298301893630297525895847881573`35.\
043929289017186*^-41", ",", 
   "7.79787557782975488830629684604720641917925049`23.99475321199094*^-52"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.929073378174942*^9},
 CellLabel->
  "(Debug) During evaluation of \
In[30]:=",ExpressionUUID->"aeb8daae-ba8a-654e-bc73-2aed19923661"]
}, Open  ]],

Cell[BoxData[Cell[TextData[{
  StyleBox["Checking asymptotic form for the logarithm of  ",
   FontSize->16,
   FontWeight->"Normal"],
  Cell[BoxData[
   FormBox[
    TemplateBox[<|"boxes" -> FormBox[
        RowBox[{
          SubscriptBox[
           StyleBox["E", "TI"], 
           StyleBox["N", "TI"]], "(", 
          RowBox[{"0", ";", 
            RowBox[{"(", 
              RowBox[{"0", ",", "\[Infinity]"}], ")"}]}], ")"}], 
        TraditionalForm], "errors" -> {}, "input" -> "E_N(0;(0,\\infty))", 
      "state" -> "Boxes"|>,
     "TeXAssistantTemplate"], TraditionalForm]],
   FontSize->16,
   FontWeight->"Normal",ExpressionUUID->"be0d8421-015c-7d47-9edf-c671ccb2d569"]
 }], "Subsubsection",
  CellChangeTimes->{{3.926386928318529*^9, 3.926386939793475*^9}, {
   3.9265386558658657`*^9, 3.926538672572363*^9}},ExpressionUUID->
  "70dfc5e8-c22c-ba4c-bc0e-c52ea0aa5caf"]], "Input",
 CellFrame->{{0, 0}, {0, 0}},
 CellChangeTimes->{{3.927572082214076*^9, 3.927572148313922*^9}, {
  3.928260994232807*^9, 3.928260999396605*^9}, {3.928272295278502*^9, 
  3.9282722998559637`*^9}, {3.928775406961215*^9, 3.928775419606743*^9}, {
  3.9287755205349693`*^9, 3.928775613407246*^9}, {3.9287775066279697`*^9, 
  3.928777506999393*^9}, {3.92906871116066*^9, 3.929068748781622*^9}, {
  3.929073408188425*^9, 3.929073418798201*^9}, {3.939684048542198*^9, 
  3.939684048542198*^9}, {3.9396842646842976`*^9, 3.9396842646842976`*^9}},
 Background->RGBColor[
  1, 0.9, 0.8],ExpressionUUID->"06e081e5-777f-6349-bac3-896a69696a14"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Log", "[", 
  "7.79787557782975488830629684604720607123332455`24.13505993867919*^-52", 
  "]"}]], "Input",
 CellFrame->{{0, 0}, {0, 0}},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->
  "(Debug) In[4]:=",ExpressionUUID->"65e74ca0-606d-ee41-88ff-5047b498078c"],

Cell[BoxData[
 RowBox[{"-", 
  "117.68057350090874326781311450745639227393`26.205764714881273"}]], "Output",
 GeneratedCell->False,
 CellAutoOverwrite->False,
 CellChangeTimes->{3.9290985796679373`*^9, 
  3.939685020283098*^9},ExpressionUUID->"72b50134-61a9-f84a-822f-\
9eb855146125"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", "20", ")"}], "^", "2"}], "/", "4"}], ")"}], 
     RowBox[{"Log", "[", "3", "]"}]}], " ", "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"20", "/", "2"}], ")"}], 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", 
       RowBox[{"2", "/", 
        RowBox[{"Sqrt", "[", "3", "]"}]}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "/", "24"}], ")"}], "*", 
     RowBox[{"Log", "[", "20", "]"}]}], "-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{"1", "/", "12"}], ")"}]}], 
       RowBox[{"Log", "[", "2", "]"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "/", "16"}], ")"}], 
       RowBox[{"Log", "[", "3", "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "/", "4"}], ")"}], 
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", 
         RowBox[{"2", "/", 
          RowBox[{"Sqrt", "[", "3", "]"}]}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "/", "2"}], ")"}], 
       RowBox[{
        RowBox[{"Zeta", "'"}], "[", 
        RowBox[{"-", "1"}], "]"}]}]}], ")"}]}], ",", "12"}], "]"}]], "Input",
 CellFrame->{{0, 0}, {0, 0}},
 CellChangeTimes->{{3.929098649332128*^9, 3.9290986581816463`*^9}},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->
  "(Debug) In[5]:=",ExpressionUUID->"037232c1-a93b-544b-9838-7d98861309cd"],

Cell[BoxData["117.67979173757429135723134944692696986862`12."], "Output",
 CellChangeTimes->{3.929098661480487*^9},
 CellLabel->
  "(Debug) Out[5]=",ExpressionUUID->"c1f3b3b5-1420-0b48-8629-7d48977dfa0b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
  "Log", "[", 
   "7.79787557782975488830629684604720607123332455`24.13505993867919*^-52", 
   "]"}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"(", "20", ")"}], "^", "2"}], "/", "4"}], ")"}], 
   RowBox[{"Log", "[", "3", "]"}]}], " ", "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"20", "/", "2"}], ")"}], 
   RowBox[{"Log", "[", 
    RowBox[{"1", "+", 
     RowBox[{"2", "/", 
      RowBox[{"Sqrt", "[", "3", "]"}]}]}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1", "/", "24"}], ")"}], "*", 
   RowBox[{"Log", "[", "20", "]"}]}], "-", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{"1", "/", "12"}], ")"}]}], 
     RowBox[{"Log", "[", "2", "]"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "/", "16"}], ")"}], 
     RowBox[{"Log", "[", "3", "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "/", "4"}], ")"}], 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", 
       RowBox[{"2", "/", 
        RowBox[{"Sqrt", "[", "3", "]"}]}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "/", "2"}], ")"}], 
     RowBox[{
      RowBox[{"Zeta", "'"}], "[", 
      RowBox[{"-", "1"}], "]"}]}]}], ")"}]}]], "Input",
 CellFrame->{{0, 0}, {0, 0}},
 CellChangeTimes->{{3.929068751438056*^9, 3.929068866326831*^9}, {
   3.929070520840777*^9, 3.929070526679141*^9}, {3.9290709855857487`*^9, 
   3.929070986485195*^9}, {3.929072128911837*^9, 3.929072134559085*^9}, {
   3.9290723601650963`*^9, 3.929072372135159*^9}, {3.929073459053178*^9, 
   3.929073487674015*^9}, 3.929098704313048*^9},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->
  "(Debug) In[6]:=",ExpressionUUID->"dfb9b90e-853a-9b49-b1d2-08470015a472"],

Cell[BoxData[
 RowBox[{"-", 
  "0.00078176333445191058247647572527353249`21.02813523637094"}]], "Output",
 CellChangeTimes->{3.929073490792047*^9, 3.929098716686247*^9},
 CellLabel->
  "(Debug) Out[6]=",ExpressionUUID->"2d0d456b-294f-1844-9626-7272530ab72f"]
}, Open  ]],

Cell[BoxData[Cell[TextData[StyleBox["Checking the normalisation and mean, \
computing the variance",
  FontSize->16,
  FontWeight->"Normal"]], "Subsubsection",
  CellChangeTimes->{{3.926386928318529*^9, 3.926386939793475*^9}, {
   3.9265386558658657`*^9, 3.926538672572363*^9}},ExpressionUUID->
  "3980e236-8a8b-5d46-b4b3-6faf1b9a1bd2"]], "Input",
 CellFrame->{{0, 0}, {0, 0}},
 CellChangeTimes->{{3.927572082214076*^9, 3.927572148313922*^9}, {
  3.928260994232807*^9, 3.928260999396605*^9}, {3.928272295278502*^9, 
  3.9282722998559637`*^9}, {3.928775406961215*^9, 3.928775419606743*^9}, {
  3.9287755205349693`*^9, 3.928775613407246*^9}, {3.928775744205195*^9, 
  3.928775793886994*^9}, {3.9396857962182274`*^9, 3.939685796554043*^9}},
 Background->RGBColor[
  1, 0.9, 0.8],ExpressionUUID->"252cf174-7ceb-6144-a272-52fb9a37f8cc"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Sum", "[", 
  RowBox[{
   RowBox[{"en", "[", "k", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"k", ",", "0", ",", "Nmax"}], "}"}]}], "]"}]], "Input",
 CellFrame->{{0, 0}, {0, 0}},
 CellChangeTimes->{{3.9286974070540047`*^9, 3.928697409979385*^9}},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->"In[86]:=",ExpressionUUID->"dc8879ec-237a-cd49-a49a-bae141fc5f06"],

Cell[BoxData["1.`53.23691893493818"], "Output",
 CellChangeTimes->{3.9287775907216597`*^9, 3.928963867812785*^9, 
  3.9396864910987034`*^9},
 CellLabel->"Out[86]=",ExpressionUUID->"fd354f00-602b-8544-92a3-5243f0b8e6cb"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"me", "[", "20", "]"}], "=", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{"k", "*", 
     RowBox[{"en", "[", "k", "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "0", ",", "Nmax"}], "}"}]}], "]"}]}]], "Input",
 CellFrame->{{0, 0}, {0, 0}},
 CellChangeTimes->{{3.9286974070540047`*^9, 3.928697430049704*^9}, {
  3.939686543565151*^9, 3.9396865509485264`*^9}},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->"In[95]:=",ExpressionUUID->"86fced08-ed61-0048-b78f-95388034fdd9"],

Cell[BoxData["10.\
00000000000000000000000000000000000000000000000000000000000000021578641968823`\
53.23235684589383"], "Output",
 CellChangeTimes->{3.928777603878914*^9, 3.928963877704879*^9, 
  3.9396864924780807`*^9, 3.939686553979101*^9, 3.939687092017174*^9},
 CellLabel->"Out[95]=",ExpressionUUID->"dbf394e5-05c1-4244-9d3c-814f773dd3d0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Var", "[", "20", "]"}], "=", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"k", "-", "10"}], ")"}], "^", "2"}], "*", 
     RowBox[{"en", "[", "k", "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "0", ",", "Nmax"}], "}"}]}], "]"}]}]], "Input",
 CellFrame->{{0, 0}, {0, 0}},
 CellChangeTimes->{{3.9286974070540047`*^9, 3.928697430049704*^9}, {
  3.92877360590942*^9, 3.928773613750392*^9}, {3.928777622339954*^9, 
  3.928777623486785*^9}, {3.928963889532012*^9, 3.928963891147689*^9}, {
  3.9396860133027096`*^9, 3.939686015389185*^9}, {3.939686064475662*^9, 
  3.939686065621479*^9}, {3.9396865167904263`*^9, 3.93968652297464*^9}},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->"In[91]:=",ExpressionUUID->"3648a60f-93ec-a049-9f8a-ee55d4e5e82c"],

Cell[BoxData["0.\
54643132141589089966706262545232592730263540510550231911780105838835241588318`\
51.412422110588714"], "Output",
 CellChangeTimes->{{3.928777615667799*^9, 3.92877762665832*^9}, {
   3.9289638819602327`*^9, 3.9289638953025703`*^9}, {3.93968650486108*^9, 
   3.939686529079483*^9}, 3.9396865593528767`*^9},
 CellLabel->"Out[91]=",ExpressionUUID->"a0ac92df-13be-2d4d-8e39-d59a82f10679"]
}, Open  ]],

Cell[BoxData[Cell[TextData[StyleBox["Comparing values with a centred normal \
with the same variance",
  FontSize->16]], "Subsubsection",
  CellChangeTimes->{{3.926386928318529*^9, 3.926386939793475*^9}, {
   3.9265386558658657`*^9, 3.926538672572363*^9}},ExpressionUUID->
  "1a165957-1f16-4c45-8fc0-48d37fc7208c"]], "Input",
 CellFrame->{{0, 0}, {0, 0}},
 CellChangeTimes->{{3.927572082214076*^9, 3.927572148313922*^9}, {
  3.928260994232807*^9, 3.928260999396605*^9}, {3.928272295278502*^9, 
  3.9282722998559637`*^9}, {3.928775406961215*^9, 3.928775419606743*^9}, {
  3.9287755205349693`*^9, 3.928775613407246*^9}, {3.928775744205195*^9, 
  3.9287758473719873`*^9}, {3.939685931238041*^9, 3.9396859316312904`*^9}},
 FontFamily->"Source Sans Pro",
 FontSize->16,
 FontWeight->"Normal",
 Background->RGBColor[
  1, 0.9, 0.8],ExpressionUUID->"9be5a5a9-0d5b-1047-95c3-faac53c650bd"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"PDF", "[", 
      RowBox[{
       RowBox[{"NormalDistribution", "[", 
        RowBox[{"0", ",", 
         RowBox[{"Sqrt", "[", 
          RowBox[{"Var", "[", "20", "]"}], "]"}]}], "]"}], ",", "x"}], "]"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{
        RowBox[{"-", "Nmax"}], "/", "2"}], ",", 
       RowBox[{"Nmax", "/", "2"}]}], "}"}], ",", 
     RowBox[{"PlotRange", "->", "All"}]}], "]"}], ",", 
   RowBox[{"ListPlot", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"k", "-", 
          RowBox[{"me", "[", "20", "]"}]}], ",", 
         RowBox[{"en", "[", "k", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "0", ",", "Nmax"}], "}"}]}], "]"}], ",", 
     RowBox[{"PlotRange", "->", "All"}]}], "]"}]}], "]"}]], "Input",
 CellFrame->{{0, 0}, {0, 0}},
 CellChangeTimes->{{3.939687712591982*^9, 3.9396878884156685`*^9}, {
   3.9396879224670734`*^9, 3.939688012417877*^9}, {3.9396880875867577`*^9, 
   3.939688092332041*^9}, 3.939688123382105*^9, {3.939688184420374*^9, 
   3.9396882110710583`*^9}, {3.9396882976057816`*^9, 3.9396883302070007`*^9}},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->
  "In[114]:=",ExpressionUUID->"0d4780d8-94fc-e842-9bba-571bbf57370f"],

Cell[BoxData[
 GraphicsBox[{
   InterpretationBox[{
     TagBox[{{{}, {}, 
        TagBox[
         {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[2], 
          Opacity[1.], LineBox[CompressedData["
1:eJwUV3c4lt8ftvd4ve9rVhIlO9nrec4jWRkZRVRk5GslIUlmJBnJTCKysrKS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           "]]},
         Annotation[#, "Charting`Private`Tag#1"]& ]}, {}},
      {"WolframDynamicHighlight", <|
       "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
     StyleBox[
      DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
        Slot["HighlightElements"], 
        Slot["LayoutOptions"], 
        Slot["Meta"], 
        Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
            Annotation[{
              Directive[
               Opacity[1.], 
               RGBColor[0.368417, 0.506779, 0.709798], 
               AbsoluteThickness[2]], 
              Line[CompressedData["
1:eJwUV3c4lt8ftvd4ve9rVhIlO9nrec4jWRkZRVRk5GslIUlmJBnJTCKysrKS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               "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
         "HighlightElements" -> <|
           "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
          "LayoutOptions" -> <|
           "PanelPlotLayout" -> <||>, "PlotRange" -> {All, All}, 
            "Frame" -> {{False, False}, {False, False}}, 
            "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
            "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
            GoldenRatio^(-1), "DefaultStyle" -> {
              Directive[
               Opacity[1.], 
               RGBColor[0.368417, 0.506779, 0.709798], 
               AbsoluteThickness[2]]}, 
            "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                Identity[
                 Part[#, 1]], 
                Identity[
                 Part[#, 2]]}& ), 
              "ScalingFunctions" -> {{Identity, Identity}, {
                Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
            False|>, 
          "Meta" -> <|
           "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
            Plot, "GroupHighlight" -> False|>|>]]& )[<|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, "PlotRange" -> {All, All}, 
           "Frame" -> {{False, False}, {False, False}}, 
           "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
           "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
           GoldenRatio^(-1), "DefaultStyle" -> {
             Directive[
              Opacity[1.], 
              RGBColor[0.368417, 0.506779, 0.709798], 
              AbsoluteThickness[2]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               Identity[
                Part[#, 1]], 
               Identity[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           Plot, "GroupHighlight" -> False|>|>],
       ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
        4.503599627370496*^15, -4.503599627370496*^15}}],
      Selectable->False]},
    Annotation[{{{{}, {}, 
        Annotation[{
          Directive[
           Opacity[1.], 
           RGBColor[0.368417, 0.506779, 0.709798], 
           AbsoluteThickness[2]], 
          Line[CompressedData["
1:eJwUV3c4lt8ftvd4ve9rVhIlO9nrec4jWRkZRVRk5GslIUlmJBnJTCKysrKS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           "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
     "HighlightElements" -> <|
       "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
      "LayoutOptions" -> <|
       "PanelPlotLayout" -> <||>, "PlotRange" -> {All, All}, 
        "Frame" -> {{False, False}, {False, False}}, "AxesOrigin" -> {0, 0}, 
        "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
        "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
          Directive[
           Opacity[1.], 
           RGBColor[0.368417, 0.506779, 0.709798], 
           AbsoluteThickness[2]]}, 
        "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
            Identity[
             Part[#, 1]], 
            Identity[
             Part[#, 2]]}& ), 
          "ScalingFunctions" -> {{Identity, Identity}, {
            Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>, 
      "Meta" -> <|
       "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
        Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]], {{}, 
    InterpretationBox[{
      TagBox[
       TagBox[
        {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
         0.012833333333333334`], AbsoluteThickness[2], 
         PointBox[CompressedData["
1:eJxTTMoPSmViYGAQBWIQDQEqB0KXOJWKrgkyhfCVDvyJn7c4PXe2OYSvcIBV
7cRkU5cuSwhf5sC7Pa/SGoK0rSF8iQN2Npzy23602ED4IgfCXobyfBOfZwvh
CxzYVhMRb3a2wg7C5zhwe+mic8YtMvZQBxzozzxjWHqsG8r/sH/uUq5lf56d
hskz7F3yI6ZV5yFM3h5N3gFVP4cDqvkCDqj2iziguk/CAdX9Mg6o/lNwQPW/
kgNq+Kg4dELDDwDnMF5r
          "]]},
        Annotation[#, "Charting`Private`Tag#1"]& ],
       {"WolframDynamicHighlight", <|
        "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>}], 
      StyleBox[
       DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
         Slot["HighlightElements"], 
         Slot["LayoutOptions"], 
         Slot["Meta"], 
         Charting`HighlightActionFunction["DynamicHighlight", {{
            Annotation[{
              Directive[
               PointSize[0.012833333333333334`], 
               RGBColor[0.368417, 0.506779, 0.709798], 
               AbsoluteThickness[2]], 
              Point[CompressedData["
1:eJxTTMoPSmViYGAQBWIQDQEqB0KXOJWKrgkyhfCVDvyJn7c4PXe2OYSvcIBV
7cRkU5cuSwhf5sC7Pa/SGoK0rSF8iQN2Npzy23602ED4IgfCXobyfBOfZwvh
CxzYVhMRb3a2wg7C5zhwe+mic8YtMvZQBxzozzxjWHqsG8r/sH/uUq5lf56d
hskz7F3yI6ZV5yFM3h5N3gFVP4cDqvkCDqj2iziguk/CAdX9Mg6o/lNwQPW/
kgNq+Kg4dELDDwDnMF5r
               "]]}, "Charting`Private`Tag#1"]}}, <|
          "HighlightElements" -> <|
            "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
           "LayoutOptions" -> <|
            "PanelPlotLayout" -> <||>, 
             "PlotRange" -> {{-10., 10.}, {0, 0.5366846862645144}}, 
             "Frame" -> {{False, False}, {False, False}}, 
             "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
             "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
             GoldenRatio^(-1), "DefaultStyle" -> {
               Directive[
                PointSize[0.012833333333333334`], 
                RGBColor[0.368417, 0.506779, 0.709798], 
                AbsoluteThickness[2]]}, 
             "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                 Identity[
                  Part[#, 1]], 
                 Identity[
                  Part[#, 2]]}& ), 
               "ScalingFunctions" -> {{Identity, Identity}, {
                 Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
             False|>, 
           "Meta" -> <|
            "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
             "Function" -> ListPlot, "GroupHighlight" -> False|>|>]]& )[<|
         "HighlightElements" -> <|
           "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
          "LayoutOptions" -> <|
           "PanelPlotLayout" -> <||>, 
            "PlotRange" -> {{-10., 10.}, {0, 0.5366846862645144}}, 
            "Frame" -> {{False, False}, {False, False}}, 
            "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
            "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
            GoldenRatio^(-1), "DefaultStyle" -> {
              Directive[
               PointSize[0.012833333333333334`], 
               RGBColor[0.368417, 0.506779, 0.709798], 
               AbsoluteThickness[2]]}, 
            "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                Identity[
                 Part[#, 1]], 
                Identity[
                 Part[#, 2]]}& ), 
              "ScalingFunctions" -> {{Identity, Identity}, {
                Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
            False|>, 
          "Meta" -> <|
           "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
            ListPlot, "GroupHighlight" -> False|>|>],
        ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
         4.503599627370496*^15, -4.503599627370496*^15}}],
       Selectable->False]},
     Annotation[{{
        Annotation[{
          Directive[
           PointSize[0.012833333333333334`], 
           RGBColor[0.368417, 0.506779, 0.709798], 
           AbsoluteThickness[2]], 
          Point[CompressedData["
1:eJxTTMoPSmViYGAQBWIQDQEqB0KXOJWKrgkyhfCVDvyJn7c4PXe2OYSvcIBV
7cRkU5cuSwhf5sC7Pa/SGoK0rSF8iQN2Npzy23602ED4IgfCXobyfBOfZwvh
CxzYVhMRb3a2wg7C5zhwe+mic8YtMvZQBxzozzxjWHqsG8r/sH/uUq5lf56d
hskz7F3yI6ZV5yFM3h5N3gFVP4cDqvkCDqj2iziguk/CAdX9Mg6o/lNwQPW/
kgNq+Kg4dELDDwDnMF5r
           "]]}, "Charting`Private`Tag#1"]}}, <|
      "HighlightElements" -> <|
        "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
       "LayoutOptions" -> <|
        "PanelPlotLayout" -> <||>, 
         "PlotRange" -> {{-10., 10.}, {0, 0.5366846862645144}}, 
         "Frame" -> {{False, False}, {False, False}}, "AxesOrigin" -> {0, 0}, 
         "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
         "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
         "DefaultStyle" -> {
           Directive[
            PointSize[0.012833333333333334`], 
            RGBColor[0.368417, 0.506779, 0.709798], 
            AbsoluteThickness[2]]}, 
         "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
             Identity[
              Part[#, 1]], 
             Identity[
              Part[#, 2]]}& ), 
           "ScalingFunctions" -> {{Identity, Identity}, {
             Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>, 
       "Meta" -> <|
        "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
         ListPlot, "GroupHighlight" -> False|>|>, 
      "DynamicHighlight"]], {{}, {}}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{All, All},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.939687753254282*^9, 3.939687808862114*^9, {3.9396878542699566`*^9, 
   3.939687859127905*^9}, 3.939687889662157*^9, {3.939687939838684*^9, 
   3.9396880129425945`*^9}, {3.939688088512678*^9, 3.939688124461895*^9}, 
   3.939688211847143*^9, {3.939688317154892*^9, 3.93968833081975*^9}},
 CellLabel->
  "Out[114]=",ExpressionUUID->"42ee4e31-3c01-a04b-9a25-c84f47e641e4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"PDF", "[", 
     RowBox[{
      RowBox[{"NormalDistribution", "[", 
       RowBox[{"0", ",", 
        RowBox[{"Sqrt", "[", 
         RowBox[{"Var", "[", "20", "]"}], "]"}]}], "]"}], ",", "x"}], "]"}], 
    ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", 
      RowBox[{"-", "6"}], ",", "6"}], "}"}]}], "]"}], "-", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"en", "[", "k", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "4", ",", "16"}], "}"}]}], "]"}]}]], "Input",
 CellFrame->{{0, 0}, {0, 0}},
 CellChangeTimes->{{3.928774292840144*^9, 3.928774336895007*^9}, {
  3.92877439468843*^9, 3.928774460728112*^9}, {3.928777667882135*^9, 
  3.928777669636677*^9}, {3.9396860328516636`*^9, 3.939686033115982*^9}, {
  3.939686237213913*^9, 3.9396862722071133`*^9}, {3.9396871200978985`*^9, 
  3.939687131739071*^9}, {3.939687162091175*^9, 3.939687175666874*^9}},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->"In[97]:=",ExpressionUUID->"703dcdf7-5e6c-984a-98e4-b6b0dd1e7a00"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "2.63074355141257851141508682720385967200777190055504542485728865`39.\
94383294889132*^-15", ",", 
   "5.586958464678067697198352614877060763878475025052323438771110356933`44.\
34758603715197*^-11", ",", 
   "1.4413121345110705667331734458277141110768451024118863259464802474980718`\
47.684881982250936*^-7", ",", 
   "0.000034311208410980391296423141330895520637014118790108302275509418643397\
33627`49.452989096041705", ",", 
   "0.000323831301400062536760629525495463862953455822038880187541553111467559\
25561`48.88425484165215", ",", 
   RowBox[{
   "-", "0.0018389555540309349933663158533394786705664009569981204894049982121\
2912436417`48.97423821994854"}], ",", 
   "0.003002706878957516378519584039599362431196758156624185088012557297873347\
61051`49.45766340838999", ",", 
   RowBox[{
   "-", "0.0018389555540309349933663158533394786705664009569981204894049982260\
719754739`48.97425476589844"}], ",", 
   "0.000323831301400062536760629525495463862953455822038880187541553094081254\
44026`48.8839944064708", ",", 
   "0.000034311208410980391296423141330895520637014118790108302275509410905716\
11067`49.45602788333195", ",", 
   "1.4413121345110705667331734458277141110768451024118863259465576241604649`\
47.723715319930854*^-7", ",", 
   "5.58695846467806769719835261487706076387847502505232344050975774768`44.\
27729068922174*^-11", ",", 
   "2.63074355141257851141508682720385967200777190055505936764673662`40.\
02049105086601*^-15"}], "}"}]], "Output",
 CellChangeTimes->{3.928777673494713*^9, 3.939686577927761*^9, 
  3.9396872249683914`*^9},
 CellLabel->"Out[97]=",ExpressionUUID->"3e6d96cd-c3b1-924e-aec2-30b84347b4f8"]
}, Open  ]],

Cell[BoxData[Cell[TextData[{
  StyleBox["Results for ",
   FontSize->16,
   FontWeight->"Normal"],
  "N=30"
 }], "Subsubsection",
  CellChangeTimes->{{3.926386928318529*^9, 3.926386939793475*^9}, {
   3.9265386558658657`*^9, 3.926538672572363*^9}},
  FontSize->16,ExpressionUUID->
  "47ba30e4-40fc-8244-9e81-88af2c664437"]], "Input",
 CellFrame->{{0, 0}, {0, 0}},
 CellChangeTimes->{{3.927572082214076*^9, 3.927572148313922*^9}, {
  3.928260994232807*^9, 3.928260999396605*^9}, {3.928272295278502*^9, 
  3.9282722998559637`*^9}, {3.928775406961215*^9, 3.928775419606743*^9}, {
  3.9287755205349693`*^9, 3.928775613407246*^9}, {3.9287775066279697`*^9, 
  3.928777506999393*^9}, {3.9287778864449797`*^9, 3.928777886872835*^9}, {
  3.939685969750021*^9, 3.939685979598419*^9}},
 FontFamily->"Source Sans Pro",
 FontSize->16,
 FontWeight->"Normal",
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"7ade96ea-8c85-ce4f-9730-504fef45ed27"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Print", "[", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"en", "[", "k", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "0", ",", "Nmax"}], "}"}]}], "]"}], "]"}]], "Input",
 CellFrame->{{0, 0}, {0, 0}},
 CellChangeTimes->{{3.928694141793792*^9, 3.928694196931107*^9}},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->
  "(Debug) In[30]:=",ExpressionUUID->"7066b15c-3b38-ba4e-9111-563a9d2e54ed"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "3.78148767283692627057219861636053189180817`27.284586656512182*^-113", ",",
    "1.9983082023586528455239048735464096451861831509933268719236`43.\
86584886792066*^-96", ",", 
   "1.732474666452751152226566503321646542768514854646625787671072310792090323\
2`58.905556860595034*^-81", ",", 
   "4.019243669691401342942654744349596197511433300007211563202554920164893673\
95539384930152`72.17352565065481*^-68", ",", 
   "3.306777894788022327456769922830100447463377443899787889684932937428630011\
02958458239668670248840038`84.1610576268427*^-56", ",", 
   "1.186385701169537124930955383114692477233387743323494170565741767512238195\
5098775713870888335721499270266590983`94.65318751233661*^-45", ",", 
   "2.199552420030649671171450392028068934795033503522240128107933471908984663\
3325325227654086043318491034295654815506914811`103.97413279232171*^-36", ",", 
   "2.445971754738123000539792830341743039502200447972529813490176376442046480\
599053876337265552230107642032146346144441570347731964`111.97920684138302*^-\
28", ",", 
   "1.870963011239815956596546235914729842957729275336639220724063453855111028\
8664798983460771132087214369517764944273708535486873487091911`118.\
90065574998766*^-21", ",", 
   "1.121584352801764733486694412405253225742142070430611514899183466201309865\
9018995018714578664234059862553333593992883943231960851007723294331`124.\
64878001191954*^-15", ",", 
   "5.989378571695281878742787284985368348283254182070217570486497049108274769\
29218040682772711926379281537189951117783439415177309560112721377592719`129.\
38726997952122*^-11", ",", 
   "3.242927510741830247149974414757219490460281921867896243084264859766704802\
212507809274533834826477733003918159932656256584230296726498157781553584005`\
133.114106589907*^-7", ",", 
   "0.000203695629077048520858378791778073679924389909058409720091822064639803\
661915893805412625355342358565295603141819916242166871316716904139834548643135\
1125`135.90472411971234", ",", 
   "0.017128718917552704193618516352915416535375763602857187374156663492690857\
652259883286010237281810941211309511537443043029703127931186768283221257674973\
016`137.8351057522581", ",", 
   "0.223840372131693261981059698506218354351004190294171508609608790747125615\
439967507509219539664511246771918392413570284290542478425271749508016091961455\
4872`138.94354763044734", ",", 
   "0.517653777938062007636524215087296653075038507845466076585116959640352918\
523719809226166493395687273568958180319120469503080616557657436392428734583312\
703`139.3134818699473", ",", 
   "0.223840372131693261981059698506218354351004190294171508609608790747125615\
439967507509219539664511246771918392413570284290542478425271749508016091961185\
41`138.94938090118018", ",", 
   "0.017128718917552704193618516352915416535375763602857187374156663492690857\
652259883286010237281810941211309511537443043029703127931186768283221257674911\
861`137.82733409393788", ",", 
   "0.000203695629077048520858378791778073679924389909058409720091822064639803\
661915893805412625355342358565295603141819916242166871316716904139834548642852\
0973`135.91036257957228", ",", 
   "3.242927510741830247149974414757219490460281921867896243084264859766704802\
212507809274533834826477733003918159932656256584230296726498157781554114272`\
133.10667965073398*^-7", ",", 
   "5.989378571695281878742787284985368348283254182070217570486497049108274769\
29218040682772711926379281537189951117783439415177309560112721376777942`129.\
38055111340225*^-11", ",", 
   "1.121584352801764733486694412405253225742142070430611514899183466201309865\
9018995018714578664234059862553333593992883943231960851007729810401`124.\
65972015687466*^-15", ",", 
   "1.870963011239815956596546235914729842957729275336639220724063453855111028\
8664798983460771132087214369517764944273708535486873489522695`118.\
87101327171175*^-21", ",", 
   "2.445971754738123000539792830341743039502200447972529813490176376442046480\
59905387633726555223010764203214634614444157034931203`112.01704198600538*^-\
28", ",", 
   "2.199552420030649671171450392028068934795033503522240128107933471908984663\
3325325227654086043318491034295654815503097776`103.93308972034191*^-36", ",", 
   "1.186385701169537124930955383114692477233387743323494170565741767512238195\
5098775713870888335721499270266433921`94.70602437946879*^-45", ",", 
   "3.306777894788022327456769922830100447463377443899787889684932937428630011\
02958458239668670247555815`84.09836663437395*^-56", ",", 
   "4.019243669691401342942654744349596197511433300007211563202554920164893673\
95539386148299`72.24579693747937*^-68", ",", 
   "1.732474666452751152226566503321646542768514854646625787671072310793257064\
8`58.80804820698256*^-81", ",", 
   "1.9983082023586528455239048735464096451861831509933276392662`43.\
96755243885288*^-96", ",", 
   "3.7814876728369262705721986163605319463247`27.142849085903343*^-113"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.928777968879456*^9, 3.9290990448780403`*^9, 
  3.929099240476437*^9},
 CellLabel->
  "(Debug) During evaluation of \
In[30]:=",ExpressionUUID->"752b99f6-468d-bf44-ab7b-3213b209ad0d"]
}, Open  ]],

Cell[BoxData[Cell[TextData[{
  StyleBox["Checking asymptotic form for the logarithm of  ",
   FontSize->16,
   FontWeight->"Normal"],
  Cell[BoxData[
   FormBox[
    TemplateBox[<|"boxes" -> FormBox[
        RowBox[{
          SubscriptBox[
           StyleBox["E", "TI"], 
           StyleBox["N", "TI"]], "(", 
          RowBox[{"0", ";", 
            RowBox[{"(", 
              RowBox[{"0", ",", "\[Infinity]"}], ")"}]}], ")"}], 
        TraditionalForm], "errors" -> {}, "input" -> "E_N(0;(0,\\infty))", 
      "state" -> "Boxes"|>,
     "TeXAssistantTemplate"], TraditionalForm]],
   FontSize->16,
   FontWeight->"Normal",ExpressionUUID->"de33afe3-126f-1f4b-b760-9aefddf392e1"]
 }], "Subsubsection",
  CellChangeTimes->{{3.926386928318529*^9, 3.926386939793475*^9}, {
   3.9265386558658657`*^9, 3.926538672572363*^9}},ExpressionUUID->
  "e3725603-2df5-4b45-9b46-e7b2adbc99b0"]], "Input",
 CellFrame->{{0, 0}, {0, 0}},
 CellChangeTimes->{{3.927572082214076*^9, 3.927572148313922*^9}, {
  3.928260994232807*^9, 3.928260999396605*^9}, {3.928272295278502*^9, 
  3.9282722998559637`*^9}, {3.928775406961215*^9, 3.928775419606743*^9}, {
  3.9287755205349693`*^9, 3.928775613407246*^9}, {3.9287775066279697`*^9, 
  3.928777506999393*^9}, {3.92906871116066*^9, 3.929068748781622*^9}, {
  3.929073408188425*^9, 3.929073418798201*^9}, {3.939684048542198*^9, 
  3.939684048542198*^9}, {3.9396842646842976`*^9, 3.9396842646842976`*^9}},
 Background->RGBColor[
  1, 0.9, 0.8],ExpressionUUID->"3b4784e7-1189-ea4e-9100-d1e979eb06ff"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Log", "[", 
  "3.78148767283692627057219861636053189180817`27.284586656512182*^-113", 
  "]"}]], "Input",
 CellFrame->{{0, 0}, {0, 0}},
 CellChangeTimes->{{3.929099272997838*^9, 3.929099285787889*^9}},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->
  "(Debug) In[31]:=",ExpressionUUID->"c282c692-efa9-914d-adb7-3cedd8fb3200"],

Cell[BoxData[
 RowBox[{"-", 
  "258.86199801187918530714945031297445798764`29.697654955440242"}]], "Output",
 CellChangeTimes->{3.9290992869322023`*^9},
 CellLabel->
  "(Debug) Out[31]=",ExpressionUUID->"f3bcb1df-49fe-564f-8521-fccd0d215362"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", "30", ")"}], "^", "2"}], "/", "4"}], ")"}], 
     RowBox[{"Log", "[", "3", "]"}]}], " ", "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"30", "/", "2"}], ")"}], 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", 
       RowBox[{"2", "/", 
        RowBox[{"Sqrt", "[", "3", "]"}]}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "/", "24"}], ")"}], "*", 
     RowBox[{"Log", "[", "30", "]"}]}], "-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{"1", "/", "12"}], ")"}]}], 
       RowBox[{"Log", "[", "2", "]"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "/", "16"}], ")"}], 
       RowBox[{"Log", "[", "3", "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "/", "4"}], ")"}], 
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", 
         RowBox[{"2", "/", 
          RowBox[{"Sqrt", "[", "3", "]"}]}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "/", "2"}], ")"}], 
       RowBox[{
        RowBox[{"Zeta", "'"}], "[", 
        RowBox[{"-", "1"}], "]"}]}]}], ")"}]}], ",", "12"}], "]"}]], "Input",
 CellFrame->{{0, 0}, {0, 0}},
 CellChangeTimes->{{3.929099358139029*^9, 3.9290993674196787`*^9}},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->"In[1]:=",ExpressionUUID->"c568047d-36d6-6840-8ded-7571745c365a"],

Cell[BoxData["258.8614809635463189455`12."], "Output",
 CellChangeTimes->{3.9396767823181705`*^9},
 CellLabel->"Out[1]=",ExpressionUUID->"a6a3e0d9-7c76-574d-aa30-279c22af8d44"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
  "Log", "[", 
   "3.78148767283692627057219861636053189180817`27.284586656512182*^-113", 
   "]"}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"(", "30", ")"}], "^", "2"}], "/", "4"}], ")"}], 
   RowBox[{"Log", "[", "3", "]"}]}], " ", "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"30", "/", "2"}], ")"}], 
   RowBox[{"Log", "[", 
    RowBox[{"1", "+", 
     RowBox[{"2", "/", 
      RowBox[{"Sqrt", "[", "3", "]"}]}]}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1", "/", "24"}], ")"}], "*", 
   RowBox[{"Log", "[", "30", "]"}]}], "-", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{"1", "/", "12"}], ")"}]}], 
     RowBox[{"Log", "[", "2", "]"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "/", "16"}], ")"}], 
     RowBox[{"Log", "[", "3", "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "/", "4"}], ")"}], 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", 
       RowBox[{"2", "/", 
        RowBox[{"Sqrt", "[", "3", "]"}]}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "/", "2"}], ")"}], 
     RowBox[{
      RowBox[{"Zeta", "'"}], "[", 
      RowBox[{"-", "1"}], "]"}]}]}], ")"}]}]], "Input",
 CellFrame->{{0, 0}, {0, 0}},
 CellChangeTimes->{{3.929099272997838*^9, 3.929099285787889*^9}, {
  3.929099424819146*^9, 3.929099440152667*^9}},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->
  "(Debug) In[33]:=",ExpressionUUID->"b87ec153-66d6-1d42-b8c2-ad8ecdb7a339"],

Cell[BoxData[
 RowBox[{"-", 
  "0.0005170483328663616269551418830836594`23.998117798670027"}]], "Output",
 CellChangeTimes->{3.929099444350593*^9},
 CellLabel->
  "(Debug) Out[33]=",ExpressionUUID->"834e2d44-a414-144b-a5b4-b0083b9e4b15"]
}, Open  ]],

Cell[BoxData[Cell[TextData[StyleBox["Checking the normalisation and mean, \
computing the variance",
  FontSize->16]], "Subsubsection",
  CellChangeTimes->{{3.926386928318529*^9, 3.926386939793475*^9}, {
   3.9265386558658657`*^9, 3.926538672572363*^9}},ExpressionUUID->
  "935c3f4f-8a47-5547-8eb2-99b455c4935d"]], "Input",
 CellFrame->{{0, 0}, {0, 0}},
 CellChangeTimes->{{3.927572082214076*^9, 3.927572148313922*^9}, {
  3.928260994232807*^9, 3.928260999396605*^9}, {3.928272295278502*^9, 
  3.9282722998559637`*^9}, {3.928775406961215*^9, 3.928775419606743*^9}, {
  3.9287755205349693`*^9, 3.928775613407246*^9}, {3.928775744205195*^9, 
  3.928775793886994*^9}, {3.9396866411623383`*^9, 3.939686641523882*^9}},
 FontFamily->"Source Sans Pro",
 FontSize->16,
 FontWeight->"Normal",
 Background->RGBColor[
  1, 0.9, 0.8],ExpressionUUID->"69116f41-c422-fb40-a0ac-f6de6eb2fe87"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Sum", "[", 
  RowBox[{
   RowBox[{"en", "[", "k", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"k", ",", "0", ",", "Nmax"}], "}"}]}], "]"}]], "Input",
 CellFrame->{{0, 0}, {0, 0}},
 CellChangeTimes->{{3.9286974070540047`*^9, 3.928697409979385*^9}},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->"In[64]:=",ExpressionUUID->"840c2d76-c242-9242-b3ed-410e76c568e3"],

Cell[BoxData["0.9999999999999999999999999999999999999986220136342755553463`37.\
42101450611455"], "Output",
 CellChangeTimes->{3.92877804417058*^9, 3.9398755474019127`*^9},
 CellLabel->"Out[64]=",ExpressionUUID->"336bea33-ce38-bc48-8483-efe12abda52d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"me", "[", "30", "]"}], "=", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{"k", "*", 
     RowBox[{"en", "[", "k", "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "0", ",", "Nmax"}], "}"}]}], "]"}]}]], "Input",
 CellFrame->{{0, 0}, {0, 0}},
 CellChangeTimes->{{3.9286974070540047`*^9, 3.928697409979385*^9}, {
  3.928778033579726*^9, 3.928778034546596*^9}, {3.9396872947275524`*^9, 
  3.939687297864849*^9}},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->"In[65]:=",ExpressionUUID->"751b914d-b0d0-4d48-8dc4-5a6e3579d50a"],

Cell[BoxData["14.9999999999999999999999999999999999999970612641229442812301`\
37.418196755856535"], "Output",
 CellChangeTimes->{3.9287780378201036`*^9, 3.9398755506800003`*^9},
 CellLabel->"Out[65]=",ExpressionUUID->"8e369418-f0fb-004a-a6ab-b58e5c038678"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Var", "[", "30", "]"}], "=", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"k", "-", "15"}], ")"}], "^", "2"}], "*", 
     RowBox[{"en", "[", "k", "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "0", ",", "Nmax"}], "}"}]}], "]"}]}]], "Input",
 CellFrame->{{0, 0}, {0, 0}},
 CellChangeTimes->{{3.9286974070540047`*^9, 3.928697409979385*^9}, {
  3.928778033579726*^9, 3.9287780608278017`*^9}, {3.939687300650133*^9, 
  3.9396873041427994`*^9}},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->"In[66]:=",ExpressionUUID->"d9565e80-0cb6-fb4a-8421-84f8474ddf16"],

Cell[BoxData["0.5883873972899994448477062988480380555329485390809715861075`35.\
291888141678974"], "Output",
 CellChangeTimes->{3.928778064799183*^9, 3.9398780610277195`*^9},
 CellLabel->"Out[66]=",ExpressionUUID->"477436d0-b5d0-1c4d-a0c0-35208477c068"]
}, Open  ]],

Cell[BoxData[Cell[TextData[StyleBox["Comparing values with a centred normal \
with the same variance",
  FontSize->16]], "Subsubsection",
  CellChangeTimes->{{3.926386928318529*^9, 3.926386939793475*^9}, {
   3.9265386558658657`*^9, 3.926538672572363*^9}},ExpressionUUID->
  "1cf7f69b-9b13-d04a-9064-c69b742dd67d"]], "Input",
 CellFrame->{{0, 0}, {0, 0}},
 CellChangeTimes->{{3.927572082214076*^9, 3.927572148313922*^9}, {
  3.928260994232807*^9, 3.928260999396605*^9}, {3.928272295278502*^9, 
  3.9282722998559637`*^9}, {3.928775406961215*^9, 3.928775419606743*^9}, {
  3.9287755205349693`*^9, 3.928775613407246*^9}, {3.928775744205195*^9, 
  3.9287758473719873`*^9}, {3.9396867076060905`*^9, 3.939686708764202*^9}},
 FontFamily->"Source Sans Pro",
 FontSize->16,
 FontWeight->"Normal",
 Background->RGBColor[
  1, 0.9, 0.8],ExpressionUUID->"f96a9540-7c13-7c48-b09c-5f6202c7a756"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"PDF", "[", 
    RowBox[{
     RowBox[{"NormalDistribution", "[", 
      RowBox[{"0", ",", 
       RowBox[{"Sqrt", "[", 
        RowBox[{"Var", "[", "30", "]"}], "]"}]}], "]"}], ",", "x"}], "]"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", 
     RowBox[{"-", "6"}], ",", "6"}], "}"}]}], "]"}]], "Input",
 CellFrame->{{0, 0}, {0, 0}},
 CellChangeTimes->{{3.928774292840144*^9, 3.928774336895007*^9}, {
  3.92877439468843*^9, 3.928774460728112*^9}, {3.928777667882135*^9, 
  3.928777669636677*^9}, {3.939687310411604*^9, 3.9396873143632584`*^9}},
 Background->RGBColor[
  1, 1, 0.85],ExpressionUUID->"ec10810c-30d4-4448-a585-fd97efb7e3a1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "2.69217114416441099168821064717798733231406269`34.19828656974672*^-14", 
   ",", "3.088206673747832026438581407674922530742407264897`34.35510288244357*^-\
10", ",", 
   "6.474411326120526521241114012932709349765004899741193`34.54609084771332*^-\
7", ",", "0.0002480758310294561647584347713303139675969048416647176315`34.\
7899120031405", ",", 
   "0.0173723615970559935914444199356555509688056865581746305266`35.\
12524209212331", ",", 
   "0.2223430217958269182029759693463891382616329653771072146953`35.\
64612444149569", ",", 
   "0.5200898579124769274396517708057281783973416163889671763483`36.\
28949035612421", ",", 
   "0.2223430217958269182029759693463891382616329653771072146953`35.\
64612444149569", ",", 
   "0.0173723615970559935914444199356555509688056865581746305266`35.\
12524209212331", ",", 
   "0.0002480758310294561647584347713303139675969048416647176315`34.\
7899120031405", ",", 
   "6.474411326120526521241114012932709349765004899741193`34.54609084771332*^-\
7", ",", "3.088206673747832026438581407674922530742407264897`34.\
35510288244357*^-10", ",", 
   "2.69217114416441099168821064717798733231406269`34.19828656974672*^-14"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.9287781091093483`*^9},
 CellLabel->
  "(Debug) Out[35]=",ExpressionUUID->"4e9aeda6-2b12-3148-90d1-34c6404172f0"]
}, Open  ]],

Cell[BoxData[Cell[TextData[StyleBox["Results for N=40",
  FontSize->16,
  FontWeight->"Normal"]], "Subsubsection",
  CellChangeTimes->{{3.926386928318529*^9, 3.926386939793475*^9}, {
   3.9265386558658657`*^9, 3.926538672572363*^9}},ExpressionUUID->
  "a5a39462-8e54-e94e-b277-89775d563ae8"]], "Input",
 CellFrame->{{0, 0}, {0, 0}},
 CellChangeTimes->{{3.927572082214076*^9, 3.927572148313922*^9}, {
  3.928260994232807*^9, 3.928260999396605*^9}, {3.928272295278502*^9, 
  3.9282722998559637`*^9}, {3.928775406961215*^9, 3.928775419606743*^9}, {
  3.9287755205349693`*^9, 3.928775613407246*^9}, {3.9396867232403526`*^9, 
  3.9396867283026733`*^9}},
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"e7aaeb13-02f6-f04b-aea8-e12e8ca66be1"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Print", "[", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"en", "[", "k", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "0", ",", "Nmax"}], "}"}]}], "]"}], "]"}]], "Input",
 CellFrame->{{0, 0}, {0, 0}},
 CellChangeTimes->{{3.928694141793792*^9, 3.928694196931107*^9}},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->
  "(Debug) (Dialog) \
In[54]:=",ExpressionUUID->"e2f054f7-84eb-7744-b321-1f9768348a14"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0``21.750786132189646", ",", "0``21.627472331264027", ",", 
   "0``21.618142623958917", ",", "0``21.66821481517398", ",", 
   "0``21.646128356853655", ",", "0``21.63930774395718", ",", 
   "0``21.628055687828848", ",", "0``21.67000396954225", ",", 
   "0``21.61550425546818", ",", "0``21.60035897200744", ",", 
   "0``21.684905268766624", ",", "0``21.626048002404715", ",", 
   "0``21.59265855132415", ",", "3.422023316973115823`2.169918234646729*^-20",
    ",", "8.20852135403678334828757`7.556270245419119*^-15", ",", 
   "2.1561085827254272719202723824`11.949317159019275*^-10", ",", 
   "6.8800272774490603770734854106982`15.45202145155772*^-7", ",", 
   "0.00029800091675156328818063374542915647`18.143060608197352", ",", 
   "0.01975655141488609963964154257225155688`19.923849958440368", ",", 
   "0.22726601971623481383070830692969463738`20.946082063255403", ",", 
   "0.50535747946756142301462959619879461931`21.34830658807401", ",", 
   "0.22726601971623481383070830693438837517`21.001242396162986", ",", 
   "0.01975655141488609963964154257957121756`19.885258696399013", ",", 
   "0.00029800091675156328818063373703795797`18.10235641952803", ",", 
   "6.8800272774490603770732472973614`15.506433168181603*^-7", ",", 
   "2.1561085827254272719263348295`11.948101919815079*^-10", ",", 
   "8.20852135403680558226427`7.529911462980984*^-15", ",", 
   "3.422023318302299637`2.176288277679249*^-20", ",", "0``21.63563527023701",
    ",", "0``21.59265855132415", ",", "0``21.626048002404715", ",", 
   "0``21.684905268766627", ",", "0``21.600358972007438", ",", 
   "0``21.61550425546818", ",", "0``21.67000396954225", ",", 
   "0``21.628055687828848", ",", "0``21.63930774395718", ",", 
   "0``21.646128356853655", ",", "0``21.66821481517398", ",", 
   "0``21.618142623958917", ",", "0``21.627472331264023"}], "}"}]], "Print",
 CellChangeTimes->{3.9286948638501673`*^9, 3.9286954628161087`*^9, 
  3.9286958745318108`*^9, 3.928696293990362*^9, 3.928697083086905*^9, 
  3.928697131249227*^9},
 CellLabel->
  "(Debug) During evaluation of (Dialog) \
In[54]:=",ExpressionUUID->"09ccb788-04a3-c540-a550-90339b317896"]
}, Open  ]],

Cell[BoxData[Cell[TextData[StyleBox["Checking the normalisation and mean, \
computing the variance",
  FontSize->16,
  FontWeight->"Normal"]], "Subsubsection",
  CellChangeTimes->{{3.926386928318529*^9, 3.926386939793475*^9}, {
   3.9265386558658657`*^9, 3.926538672572363*^9}},ExpressionUUID->
  "82724010-f53b-194e-ad0b-c2e8fecc3750"]], "Input",
 CellFrame->{{0, 0}, {0, 0}},
 CellChangeTimes->{{3.927572082214076*^9, 3.927572148313922*^9}, {
  3.928260994232807*^9, 3.928260999396605*^9}, {3.928272295278502*^9, 
  3.9282722998559637`*^9}, {3.928775406961215*^9, 3.928775419606743*^9}, {
  3.9287755205349693`*^9, 3.928775613407246*^9}, {3.928775744205195*^9, 
  3.928775793886994*^9}, {3.9396857962182274`*^9, 3.939685796554043*^9}},
 Background->RGBColor[
  1, 0.9, 0.8],ExpressionUUID->"4e3e831f-74e9-a545-a5e4-714952f0646f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Sum", "[", 
  RowBox[{
   RowBox[{"en", "[", "k", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"k", ",", "0", ",", "Nmax"}], "}"}]}], "]"}]], "Input",
 CellFrame->{{0, 0}, {0, 0}},
 CellChangeTimes->{{3.9286974070540047`*^9, 3.928697409979385*^9}},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->
  "(Debug) In[43]:=",ExpressionUUID->"3c4f44ec-0057-7b46-ac58-b0b27983f624"],

Cell[BoxData["0.99999999999999999999999997169678375433`20.021806453240515"], \
"Output",
 CellChangeTimes->{3.928697418946269*^9},
 CellLabel->
  "(Debug) Out[43]=",ExpressionUUID->"14bb6d7f-4f14-8a4c-9dad-ae67e5438511"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"me", "[", "40", "]"}], "=", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{"k", "*", 
     RowBox[{"en", "[", "k", "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "0", ",", "Nmax"}], "}"}]}], "]"}]}]], "Input",
 CellFrame->{{0, 0}, {0, 0}},
 CellChangeTimes->{{3.9286974070540047`*^9, 3.928697430049704*^9}, {
  3.9396873239844456`*^9, 3.939687326325922*^9}},
 Background->RGBColor[
  1, 1, 0.85],ExpressionUUID->"d303b046-ab5d-0545-81fb-ad722e650c78"],

Cell[BoxData["19.99999999999999999999999943406406716626`20.019265153367808"], \
"Output",
 CellChangeTimes->{3.928697433613802*^9},
 CellLabel->
  "(Debug) Out[44]=",ExpressionUUID->"c4d0fc8c-cafa-7843-b6b4-020f90e0f6c2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Var", "[", "40", "]"}], "=", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"k", "-", "20"}], ")"}], "^", "2"}], "*", 
     RowBox[{"en", "[", "k", "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "0", ",", "Nmax"}], "}"}]}], "]"}]}]], "Input",
 CellFrame->{{0, 0}, {0, 0}},
 CellChangeTimes->{{3.9286974070540047`*^9, 3.928697430049704*^9}, {
  3.92877360590942*^9, 3.928773613750392*^9}, {3.9396873293175583`*^9, 
  3.939687332067402*^9}},
 Background->RGBColor[
  1, 1, 0.85],ExpressionUUID->"41081a77-e6ad-714d-ab84-0c51571aa149"],

Cell[BoxData["0.61797049412150833140990394132252561121`17.6750918624374"], \
"Output",
 CellChangeTimes->{3.9287736190246696`*^9},
 CellLabel->
  "(Debug) Out[45]=",ExpressionUUID->"ea7811ee-030c-1141-9b8f-df217235c4f2"]
}, Open  ]],

Cell[BoxData[Cell[TextData[StyleBox["Comparing values with a centred normal \
with the same variance",
  FontSize->16]], "Subsubsection",
  CellChangeTimes->{{3.926386928318529*^9, 3.926386939793475*^9}, {
   3.9265386558658657`*^9, 3.926538672572363*^9}},ExpressionUUID->
  "ef55b15f-26bc-0842-9419-e3ed8aa1365b"]], "Input",
 CellFrame->{{0, 0}, {0, 0}},
 CellChangeTimes->{{3.927572082214076*^9, 3.927572148313922*^9}, {
  3.928260994232807*^9, 3.928260999396605*^9}, {3.928272295278502*^9, 
  3.9282722998559637`*^9}, {3.928775406961215*^9, 3.928775419606743*^9}, {
  3.9287755205349693`*^9, 3.928775613407246*^9}, {3.928775744205195*^9, 
  3.9287758473719873`*^9}, {3.9396867076060905`*^9, 3.939686708764202*^9}},
 FontFamily->"Source Sans Pro",
 FontSize->16,
 FontWeight->"Normal",
 Background->RGBColor[
  1, 0.9, 0.8],ExpressionUUID->"5e2d0ea9-a5ec-9247-88c4-edd8bb4789c3"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"PDF", "[", 
    RowBox[{
     RowBox[{"NormalDistribution", "[", 
      RowBox[{"0", ",", 
       RowBox[{"Sqrt", "[", 
        RowBox[{"Var", "[", "40", "]"}], "]"}]}], "]"}], ",", "x"}], "]"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", 
     RowBox[{"-", "6"}], ",", "6"}], "}"}]}], "]"}]], "Input",
 CellFrame->{{0, 0}, {0, 0}},
 CellChangeTimes->{{3.928774292840144*^9, 3.928774336895007*^9}, {
  3.92877439468843*^9, 3.928774460728112*^9}, {3.9396873360013504`*^9, 
  3.9396873381268673`*^9}},
 Background->RGBColor[
  1, 1, 0.85],ExpressionUUID->"f424ca0b-978e-5c4b-82ae-0ae98eb777c9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1.136235601489089746898767246917126190762367757`15.90604549046782*^-13", 
   ",", "8.3316933478692168554826351756`16.062784869358875*^-10", ",", 
   "1.21121914808693199500385889151422`16.25363266214621*^-6", ",", 
   "0.00034908946707488728753552012788055666`16.49715725998298", ",", 
   "0.0199468962607380271283086359389059021`16.831684594844646", ",", 
   "0.22596359691867257436413021527041689034`17.349124850159278", ",", 
   "0.50748848914932865152082785425885533237`17.976121858101383", ",", 
   "0.22596359691867257436413021527041689034`17.349124850159278", ",", 
   "0.0199468962607380271283086359389059021`16.831684594844646", ",", 
   "0.00034908946707488728753552012788055666`16.49715725998298", ",", 
   "1.21121914808693199500385889151422`16.25363266214621*^-6", ",", 
   "8.3316933478692168554826351756`16.062784869358875*^-10", ",", 
   "1.136235601489089746898767246917126190762367757`15.90604549046782*^-13"}],
   "}"}]], "Output",
 CellChangeTimes->{3.928774462602706*^9},
 CellLabel->
  "(Debug) Out[46]=",ExpressionUUID->"3092e4b5-5da1-114f-9347-2d11e6bdf0c5"]
}, Open  ]],

Cell[BoxData[Cell[TextData[StyleBox["Results for N=50",
  FontSize->16,
  FontWeight->"Normal"]], "Subsubsection",
  CellChangeTimes->{{3.926386928318529*^9, 3.926386939793475*^9}, {
   3.9265386558658657`*^9, 3.926538672572363*^9}},ExpressionUUID->
  "a381084c-0b0d-474a-bb4f-8e5b24fd3010"]], "Input",
 CellFrame->{{0, 0}, {0, 0}},
 CellChangeTimes->{{3.927572082214076*^9, 3.927572148313922*^9}, {
  3.928260994232807*^9, 3.928260999396605*^9}, {3.928272295278502*^9, 
  3.9282722998559637`*^9}, {3.928775406961215*^9, 3.928775419606743*^9}, {
  3.9287755205349693`*^9, 3.928775613407246*^9}, {3.9396867232403526`*^9, 
  3.9396867283026733`*^9}, {3.939686863508005*^9, 3.939686863999998*^9}},
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"02433309-6624-534e-ac12-8e6c0d47ccd2"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Print", "[", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"en", "[", "k", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "0", ",", "Nmax"}], "}"}]}], "]"}], "]"}]], "Input",
 CellFrame->{{0, 0}, {0, 0}},
 CellChangeTimes->{{3.928694141793792*^9, 3.928694196931107*^9}},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->
  "In[270]:=",ExpressionUUID->"0f185e83-2aca-9746-bf46-41630f029448"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0``37.44695182973593", ",", "0``37.35074939702141", ",", 
   "0``37.28808479405639", ",", "0``37.22459004931178", ",", 
   "0``37.17684435571321", ",", "0``37.13260443318472", ",", 
   "0``37.09416292193817", ",", "0``37.06215719611734", ",", 
   "0``37.030372155512566", ",", "0``37.007769988293575", ",", 
   "0``36.98077424495679", ",", "0``36.96384001098157", ",", 
   "0``36.942380655919585", ",", "0``36.92867238657273", ",", 
   "0``36.91324020771439", ",", "0``36.902080524132074", ",", 
   "2.02052201710771804635024259`5.197858407339643*^-32", ",", 
   "2.165969712842426587301476944031805`12.219252097011088*^-25", ",", 
   "2.458008710323655797955283833843860704216`18.269324891966072*^-19", ",", 
   "3.20193533469462121798122791666631914263252143`23.377554345596195*^-14", 
   ",", "5.210945414370288680228348543082829974023476849681`27.\
589170871392852*^-10", ",", 
   "1.1593121974147927040525269487570651162142489376611805`30.931834500014084*^-\
6", ",", "0.0003886631667305920158183898639135221744031407565565797796`33.\
45973479203757", ",", 
   "0.021833986744087275389840936482823017377709594043100885983`35.\
208942259369906", ",", 
   "0.2295673063886088359477930405256103526651983900781812883159`36.\
23539094423578", ",", 
   "0.4964177677344986416353333574726652297431606643974958227154`36.\
574554154754196", ",", 
   "0.2295673063886088359477930405256103526651983899342305783211`36.\
23961687591586", ",", 
   "0.0218339867440872753898409364828230173777095941089664560826`35.\
21361394804496", ",", 
   "0.0003886631667305920158183898639135221744031408336213634381`33.\
45938260194208", ",", 
   "1.1593121974147927040525269487570651162141800700022961`30.934361812375545*^-\
6", ",", "5.210945414370288680228348543082829973962585196258`27.\
58455061867859*^-10", ",", 
   "3.20193533469462121798122791666632599359627423`23.37766690431184*^-14", 
   ",", "2.458008710323655797955283832941232606631`18.262725206343692*^-19", 
   ",", "2.165969712842426587301927766885377`12.214393853936272*^-25", ",", 
   "2.02052201710772431697590971`5.18906330469939*^-32", ",", 
   "0``36.89239482014015", ",", "0``36.902080524132074", ",", 
   "0``36.91324020771439", ",", "0``36.92867238657273", ",", 
   "0``36.942380655919585", ",", "0``36.96384001098157", ",", 
   "0``36.98077424495679", ",", "0``37.00776998829358", ",", 
   "0``37.030372155512566", ",", "0``37.06215719611734", ",", 
   "0``37.09416292193817", ",", "0``37.13260443318472", ",", 
   "0``37.17684435571321", ",", "0``37.22459004931178", ",", 
   "0``37.28808479405639", ",", "0``37.35074939702141"}], "}"}]], "Print",
 CellChangeTimes->{3.928778692836933*^9, 3.928779022239826*^9, 
  3.940208008150446*^9},
 CellLabel->
  "During evaluation of \
In[270]:=",ExpressionUUID->"94e4ec7a-73f1-be4b-8313-452fe4074248"]
}, Open  ]],

Cell[BoxData[Cell[TextData[StyleBox["Checking the normalisation and mean, \
computing the variance",
  FontSize->16,
  FontWeight->"Normal"]], "Subsubsection",
  CellChangeTimes->{{3.926386928318529*^9, 3.926386939793475*^9}, {
   3.9265386558658657`*^9, 3.926538672572363*^9}},ExpressionUUID->
  "246b43e7-ffd3-ad44-aa1f-9ffa7f957bfa"]], "Input",
 CellFrame->{{0, 0}, {0, 0}},
 CellChangeTimes->{{3.927572082214076*^9, 3.927572148313922*^9}, {
  3.928260994232807*^9, 3.928260999396605*^9}, {3.928272295278502*^9, 
  3.9282722998559637`*^9}, {3.928775406961215*^9, 3.928775419606743*^9}, {
  3.9287755205349693`*^9, 3.928775613407246*^9}, {3.928775744205195*^9, 
  3.928775793886994*^9}, {3.9396857962182274`*^9, 3.939685796554043*^9}},
 Background->RGBColor[
  1, 0.9, 0.8],ExpressionUUID->"a4995d94-f0ef-0b4e-aaf2-f53fbb34e0b8"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Sum", "[", 
  RowBox[{
   RowBox[{"en", "[", "k", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"k", ",", "0", ",", "Nmax"}], "}"}]}], "]"}]], "Input",
 CellFrame->{{0, 0}, {0, 0}},
 CellChangeTimes->{{3.9286974070540047`*^9, 3.928697409979385*^9}},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->
  "In[271]:=",ExpressionUUID->"0bb295f2-7257-b543-b404-acc9166caed7"],

Cell[BoxData["0.9999999999999999999999999999999999999970612641229442812301`35.\
26828499346577"], "Output",
 CellChangeTimes->{3.928779152687931*^9, 3.9402080153976974`*^9},
 CellLabel->
  "Out[271]=",ExpressionUUID->"20d94bff-8962-3d42-963a-dd2c06e87bbc"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"me", "[", "50", "]"}], "=", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{"k", "*", 
     RowBox[{"en", "[", "k", "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "0", ",", "Nmax"}], "}"}]}], "]"}]}]], "Input",
 CellFrame->{{0, 0}, {0, 0}},
 CellChangeTimes->{{3.9286974070540047`*^9, 3.928697409979385*^9}, {
  3.928779161654468*^9, 3.9287791621255713`*^9}, {3.9396873470992813`*^9, 
  3.9396873491404037`*^9}},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->
  "In[272]:=",ExpressionUUID->"e505fd20-20ba-c341-a164-abf9bf8abc40"],

Cell[BoxData["24.9999999999999999999999999999999999999882450564917771249203`\
35.2625725780914"], "Output",
 CellChangeTimes->{3.928779165591001*^9, 3.940208017843466*^9},
 CellLabel->
  "Out[272]=",ExpressionUUID->"52503d53-921b-3847-a6f8-7e313236e54a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Var", "[", "50", "]"}], "=", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"k", "-", "25"}], ")"}], "^", "2"}], "*", 
     RowBox[{"en", "[", "k", "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "0", ",", "Nmax"}], "}"}]}], "]"}]}]], "Input",
 CellFrame->{{0, 0}, {0, 0}},
 CellChangeTimes->{{3.9286974070540047`*^9, 3.928697409979385*^9}, {
  3.928779161654468*^9, 3.928779185650457*^9}, {3.9396873519326954`*^9, 
  3.9396873543692074`*^9}},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->
  "In[273]:=",ExpressionUUID->"f05cc56d-3782-8348-9fc3-f5f92596a7a2"],

Cell[BoxData["0.6408395677784162940465108853327221177743672366431920685746`32.\
86679287193075"], "Output",
 CellChangeTimes->{3.928779189024472*^9, 3.940208020630142*^9},
 CellLabel->
  "Out[273]=",ExpressionUUID->"94e920df-054b-794f-9923-9024471c22b2"]
}, Open  ]],

Cell[BoxData[Cell[TextData[StyleBox["Comparing values with a centred normal \
with the same variance",
  FontSize->16]], "Subsubsection",
  CellChangeTimes->{{3.926386928318529*^9, 3.926386939793475*^9}, {
   3.9265386558658657`*^9, 3.926538672572363*^9}},ExpressionUUID->
  "a0f4a896-fdc1-f445-b432-1c8b53531f74"]], "Input",
 CellFrame->{{0, 0}, {0, 0}},
 CellChangeTimes->{{3.927572082214076*^9, 3.927572148313922*^9}, {
  3.928260994232807*^9, 3.928260999396605*^9}, {3.928272295278502*^9, 
  3.9282722998559637`*^9}, {3.928775406961215*^9, 3.928775419606743*^9}, {
  3.9287755205349693`*^9, 3.928775613407246*^9}, {3.928775744205195*^9, 
  3.9287758473719873`*^9}, {3.9396867076060905`*^9, 3.939686708764202*^9}},
 FontFamily->"Source Sans Pro",
 FontSize->16,
 FontWeight->"Normal",
 Background->RGBColor[
  1, 0.9, 0.8],ExpressionUUID->"c79bacd7-b38d-454f-bafd-9f487d4c299e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"PDF", "[", 
    RowBox[{
     RowBox[{"NormalDistribution", "[", 
      RowBox[{"0", ",", 
       RowBox[{"Sqrt", "[", 
        RowBox[{"Var", "[", "50", "]"}], "]"}]}], "]"}], ",", "x"}], "]"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", 
     RowBox[{"-", "6"}], ",", "6"}], "}"}]}], "]"}]], "Input",
 CellFrame->{{0, 0}, {0, 0}},
 CellChangeTimes->{{3.928774292840144*^9, 3.928774336895007*^9}, {
  3.92877439468843*^9, 3.928774460728112*^9}, {3.9287792080954533`*^9, 
  3.928779208837665*^9}, {3.939687358627739*^9, 3.9396873607998085`*^9}},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->
  "In[274]:=",ExpressionUUID->"113443ad-6869-ac4d-ad43-5ede0beb9791"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "3.15504410876449441280082373228436549087646789`31.113391331400557*^-13", 
   ",", "1.6839687874216135891496952080706760306929938507335`31.\
270071289248527*^-9", ",", 
   "1.8878458533088569914146137085716041372082639041898462`31.460810865544847*^-\
6", ",", "0.0004445318814042949385700401849104750152418392271667068605`31.\
704106717710612", ",", 
   "0.0219858462915621832610934994314819351469207972943143616659`32.\
038016244650876", ",", 
   "0.2283953994215847285899197467262234836038654677647654363732`32.\
55283016801002", ",", 
   "0.4983510830136136049894261949490772866743181234268066198088`33.\
16782286759473", ",", 
   "0.2283953994215847285899197467262234836038654677647654363732`32.\
55283016801002", ",", 
   "0.0219858462915621832610934994314819351469207972943143616659`32.\
038016244650876", ",", 
   "0.0004445318814042949385700401849104750152418392271667068605`31.\
704106717710612", ",", 
   "1.8878458533088569914146137085716041372082639041898462`31.460810865544847*^-\
6", ",", "1.6839687874216135891496952080706760306929938507335`31.\
270071289248527*^-9", ",", 
   "3.15504410876449441280082373228436549087646789`31.113391331400557*^-13"}],
   "}"}]], "Output",
 CellChangeTimes->{3.928779209970533*^9, 3.9402080237066116`*^9},
 CellLabel->
  "Out[274]=",ExpressionUUID->"c8971159-6241-2f48-aecb-00cb79053463"]
}, Open  ]],

Cell[BoxData[Cell[TextData[StyleBox["Results for N=60",
  FontSize->16,
  FontWeight->"Normal"]], "Subsubsection",
  CellChangeTimes->{{3.926386928318529*^9, 3.926386939793475*^9}, {
   3.9265386558658657`*^9, 3.926538672572363*^9}},ExpressionUUID->
  "083af547-48b5-ab49-aa5f-149ae85fbdbc"]], "Input",
 CellFrame->{{0, 0}, {0, 0}},
 CellChangeTimes->{{3.927572082214076*^9, 3.927572148313922*^9}, {
  3.928260994232807*^9, 3.928260999396605*^9}, {3.928272295278502*^9, 
  3.9282722998559637`*^9}, {3.928775406961215*^9, 3.928775419606743*^9}, {
  3.9287755205349693`*^9, 3.928775613407246*^9}, {3.9396867232403526`*^9, 
  3.9396867283026733`*^9}, {3.939686885885748*^9, 3.939686886378893*^9}},
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"8d2ee0c2-171e-d248-8a14-93f839786a16"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Print", "[", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"en", "[", "k", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "0", ",", "Nmax"}], "}"}]}], "]"}], "]"}]], "Input",
 CellFrame->{{0, 0}, {0, 0}},
 CellChangeTimes->{{3.928694141793792*^9, 3.928694196931107*^9}},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->
  "(Debug) In[30]:=",ExpressionUUID->"6aa0504e-b1e5-9a48-b9f7-4883029c172c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0``19.187596979170287", ",", "0``19.162109508694243", ",", 
   "0``19.14629055539725", ",", "0``19.137044916002203", ",", 
   "0``19.13443817886278", ",", "0``19.13817410762998", ",", 
   "0``19.137015941306508", ",", "0``19.139767270144933", ",", 
   "0``19.149361522066037", ",", "0``19.16405626026726", ",", 
   "0``19.185560618605955", ",", "0``19.20499670600211", ",", 
   "0``19.22948016275057", ",", "0``19.262533386142888", ",", 
   "0``19.306495758743157", ",", "0``19.36307828487532", ",", 
   "0``19.325758250016364", ",", "0``19.270606958106445", ",", 
   "0``19.225802763428415", ",", "0``19.192345945789167", ",", 
   "0``19.16706957370074", ",", "0``19.141612483288647", ",", 
   "0``19.118914208175767", ",", 
   "1.06216176370002865648`1.1308952484007806*^-18", ",", 
   "8.835164535566590069561578`6.03930521969868*^-14", ",", 
   "1.00916540308876660624653058857`10.092602649086245*^-9", ",", 
   "1.71658055216107912010094625270095`13.318009790527581*^-6", ",", 
   "0.00047500105917752095280612050267829753`15.754893869304361", ",", 
   "0.02354960566871797141191501362620419461`17.451156242997598", ",", 
   "0.23124176574265797388876334765775057371`18.451306517461898", ",", 
   "0.48946381987928123374222105928201014114`18.789655515768885", ",", 
   "0.23124176574265797388876348653787495439`18.464001197516197", ",", 
   "0.02354960566871797141191503750047696981`17.45922387990136", ",", 
   "0.00047500105917752095280578529668012565`15.755867181640513", ",", 
   "1.71658055216107911947339115143726`13.31286347918818*^-6", ",", 
   "1.00916540308876602957397974758`10.087307955924373*^-9", ",", 
   "8.835164535548313056899331`6.034854937471055*^-14", ",", 
   "1.06216200402940183913`1.1192813396495989*^-18", ",", 
   "0``19.104704585014687", ",", "0``19.118914208175763", ",", 
   "0``19.141612483288647", ",", "0``19.167069573700736", ",", 
   "0``19.192345945789164", ",", "0``19.225802763428415", ",", 
   "0``19.27060695810645", ",", "0``19.325758250016367", ",", 
   "0``19.363078284875318", ",", "0``19.306495758743157", ",", 
   "0``19.262533386142888", ",", "0``19.229480162750566", ",", 
   "0``19.204996706002117", ",", "0``19.185560618605955", ",", 
   "0``19.164056260267262", ",", "0``19.14936152206604", ",", 
   "0``19.139767270144933", ",", "0``19.137015941306508", ",", 
   "0``19.138174107629983", ",", "0``19.13443817886278", ",", 
   "0``19.137044916002207", ",", "0``19.14629055539725", ",", 
   "0``19.162109508694243"}], "}"}]], "Print",
 CellChangeTimes->{3.9287796102434883`*^9},
 CellLabel->
  "(Debug) During evaluation of \
In[30]:=",ExpressionUUID->"e3fbf215-deae-6246-a38c-a08341779d1e"]
}, Open  ]],

Cell[BoxData[Cell[TextData[StyleBox["Checking the normalisation and mean, \
computing the variance",
  FontSize->16,
  FontWeight->"Normal"]], "Subsubsection",
  CellChangeTimes->{{3.926386928318529*^9, 3.926386939793475*^9}, {
   3.9265386558658657`*^9, 3.926538672572363*^9}},ExpressionUUID->
  "b14c4278-6b03-4a47-b02b-74272a79ee1c"]], "Input",
 CellFrame->{{0, 0}, {0, 0}},
 CellChangeTimes->{{3.927572082214076*^9, 3.927572148313922*^9}, {
  3.928260994232807*^9, 3.928260999396605*^9}, {3.928272295278502*^9, 
  3.9282722998559637`*^9}, {3.928775406961215*^9, 3.928775419606743*^9}, {
  3.9287755205349693`*^9, 3.928775613407246*^9}, {3.928775744205195*^9, 
  3.928775793886994*^9}, {3.9396857962182274`*^9, 3.939685796554043*^9}},
 Background->RGBColor[
  1, 0.9, 0.8],ExpressionUUID->"8a8d2f9d-c6ac-1c4b-8125-c0b799cf6ec7"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Sum", "[", 
  RowBox[{
   RowBox[{"en", "[", "k", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"k", ",", "0", ",", "Nmax"}], "}"}]}], "]"}]], "Input",
 CellFrame->{{0, 0}, {0, 0}},
 CellChangeTimes->{{3.9286974070540047`*^9, 3.928697409979385*^9}},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->
  "(Debug) In[31]:=",ExpressionUUID->"813e093e-83d2-0e4f-9a66-449f3027299f"],

Cell[BoxData["0.99999999999999999891579782751449556599`17.376164586952402"], \
"Output",
 CellChangeTimes->{3.928779647257584*^9},
 CellLabel->
  "(Debug) Out[31]=",ExpressionUUID->"236caa1d-b1ae-4340-a444-5c65aba647f3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"me", "[", "60", "]"}], "=", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{"k", "*", 
     RowBox[{"en", "[", "k", "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "0", ",", "Nmax"}], "}"}]}], "]"}]}]], "Input",
 CellFrame->{{0, 0}, {0, 0}},
 CellChangeTimes->{{3.9286974070540047`*^9, 3.928697409979385*^9}, {
  3.92877965423343*^9, 3.928779655245461*^9}, {3.939687371151209*^9, 
  3.9396873733765774`*^9}},
 Background->RGBColor[
  1, 1, 0.85],ExpressionUUID->"9ee1e529-4b08-d342-83f3-fef20d476bb9"],

Cell[BoxData["29.9999999999999999999457898913757247783`17.37574256517124"], \
"Output",
 CellChangeTimes->{3.92877965847439*^9},
 CellLabel->
  "(Debug) Out[32]=",ExpressionUUID->"0b1b518b-f61c-e745-8963-7b6e80b73816"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Var", "[", "60", "]"}], "=", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"k", "-", "30"}], ")"}], "^", "2"}], "*", 
     RowBox[{"en", "[", "k", "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "0", ",", "Nmax"}], "}"}]}], "]"}]}]], "Input",
 CellFrame->{{0, 0}, {0, 0}},
 CellChangeTimes->{{3.9286974070540047`*^9, 3.928697409979385*^9}, {
  3.92877965423343*^9, 3.928779673943861*^9}, {3.939687377228697*^9, 
  3.9396873799138947`*^9}},
 Background->RGBColor[
  1, 1, 0.85],ExpressionUUID->"1ff63a9c-1e88-8b4d-949b-659d145ae655"],

Cell[BoxData["0.65948537694255577565642309489923889032`14.714967015071421"], \
"Output",
 CellChangeTimes->{3.928779677227578*^9},
 CellLabel->
  "(Debug) Out[33]=",ExpressionUUID->"db634a29-2979-5248-999a-d87ea33db9e3"]
}, Open  ]],

Cell[BoxData[Cell[TextData[StyleBox["Comparing values with a centred normal \
with the same variance",
  FontSize->16]], "Subsubsection",
  CellChangeTimes->{{3.926386928318529*^9, 3.926386939793475*^9}, {
   3.9265386558658657`*^9, 3.926538672572363*^9}},ExpressionUUID->
  "76769294-b679-c445-a16c-cd1dceda4444"]], "Input",
 CellFrame->{{0, 0}, {0, 0}},
 CellChangeTimes->{{3.927572082214076*^9, 3.927572148313922*^9}, {
  3.928260994232807*^9, 3.928260999396605*^9}, {3.928272295278502*^9, 
  3.9282722998559637`*^9}, {3.928775406961215*^9, 3.928775419606743*^9}, {
  3.9287755205349693`*^9, 3.928775613407246*^9}, {3.928775744205195*^9, 
  3.9287758473719873`*^9}, {3.9396867076060905`*^9, 3.939686708764202*^9}},
 FontFamily->"Source Sans Pro",
 FontSize->16,
 FontWeight->"Normal",
 Background->RGBColor[
  1, 0.9, 0.8],ExpressionUUID->"87cdc8df-474f-7146-a3e0-3965dcc6adb1"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"PDF", "[", 
    RowBox[{
     RowBox[{"NormalDistribution", "[", 
      RowBox[{"0", ",", 
       RowBox[{"Sqrt", "[", 
        RowBox[{"Var", "[", "60", "]"}], "]"}]}], "]"}], ",", "x"}], "]"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", 
     RowBox[{"-", "6"}], ",", "6"}], "}"}]}], "]"}]], "Input",
 CellFrame->{{0, 0}, {0, 0}},
 CellChangeTimes->{{3.928774292840144*^9, 3.928774336895007*^9}, {
  3.92877439468843*^9, 3.928774460728112*^9}, {3.9287792080954533`*^9, 
  3.928779208837665*^9}, {3.928779702228394*^9, 3.9287797040616007`*^9}, {
  3.9396873845673275`*^9, 3.93968738660137*^9}},
 Background->RGBColor[
  1, 1, 0.85],ExpressionUUID->"5314a946-24fc-ad4a-953b-c5ff8b9e6781"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "6.8812899915382227108934472`12.973909863349538*^-13", ",", 
   "2.8814738906969688839879675448`13.130541407215425*^-9", ",", 
   "2.64864707662492941917115407758114`13.321192843747157*^-6", ",", 
   "0.00053443891743959757767504264053538503`13.564302519060229", ",", 
   "0.02367209167289444783302709873516477266`13.897710097750574", ",", 
   "0.23016525738071342137720059604534423429`14.4104045742082", ",", 
   "0.49125556225969907782251279600450466839`15.015997010735402", ",", 
   "0.23016525738071342137720059604534423429`14.4104045742082", ",", 
   "0.02367209167289444783302709873516477266`13.897710097750574", ",", 
   "0.00053443891743959757767504264053538503`13.564302519060229", ",", 
   "2.64864707662492941917115407758114`13.321192843747157*^-6", ",", 
   "2.8814738906969688839879675448`13.130541407215425*^-9", ",", 
   "6.8812899915382227108934472`12.973909863349538*^-13"}], "}"}]], "Output",
 CellChangeTimes->{3.92877970706748*^9},
 CellLabel->
  "(Debug) Out[34]=",ExpressionUUID->"52276814-ece8-c442-be28-98e89cad2e3f"]
}, Open  ]],

Cell[BoxData[Cell[TextData[StyleBox["Results for N=70",
  FontSize->16,
  FontWeight->"Normal"]], "Subsubsection",
  CellChangeTimes->{{3.926386928318529*^9, 3.926386939793475*^9}, {
   3.9265386558658657`*^9, 3.926538672572363*^9}},ExpressionUUID->
  "97e9beae-7393-b44b-822f-230a4127c447"]], "Input",
 CellFrame->{{0, 0}, {0, 0}},
 CellChangeTimes->{{3.927572082214076*^9, 3.927572148313922*^9}, {
  3.928260994232807*^9, 3.928260999396605*^9}, {3.928272295278502*^9, 
  3.9282722998559637`*^9}, {3.928775406961215*^9, 3.928775419606743*^9}, {
  3.9287755205349693`*^9, 3.928775613407246*^9}, {3.9396867232403526`*^9, 
  3.9396867283026733`*^9}, {3.9396868918940315`*^9, 3.939686892397341*^9}},
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"72108741-c752-774d-82f3-6564ea2530b4"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Print", "[", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"en", "[", "k", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "0", ",", "Nmax"}], "}"}]}], "]"}], "]"}]], "Input",
 CellFrame->{{0, 0}, {0, 0}},
 CellChangeTimes->{{3.928694141793792*^9, 3.928694196931107*^9}},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->
  "In[127]:=",ExpressionUUID->"a09b82b8-2585-c646-b4be-cd47947e1852"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0``53.92591018905632", ",", "0``53.88898049046724", ",", 
   "0``53.86789331648788", ",", "0``53.86087578405047", ",", 
   "0``53.86743215906998", ",", "0``53.88831794274338", ",", 
   "0``53.92438588804918", ",", "0``53.97906107123808", ",", 
   "0``54.05755892193383", ",", "0``54.137959564871494", ",", 
   "0``54.03535033770945", ",", "0``53.963396921458376", ",", 
   "0``53.91376619980629", ",", "0``53.88167793977738", ",", 
   "0``53.8644677337142", ",", "0``53.86139006823151", ",", 
   "0``53.87176290636997", ",", "0``53.89661469978705", ",", 
   "0``53.915029467172154", ",", "0``53.8822758017574", ",", 
   "0``53.86487451535211", ",", "0``53.86118895182579", ",", 
   "0``53.87124628028422", ",", "0``53.89578073644928", ",", 
   "3.6867461831027068106434828099635`8.502761523658757*^-46", ",", 
   "8.773279761676853084351264190041833728972`16.93934186009738*^-38", ",", 
   "2.38574485519658998870936603974895988485235980615`24.459475411188468*^-\
30", ",", 
   "7.86923335711989506757051761238884370143871287995382044`31.00447138685642*^-\
24", ",", 
   "3.34991389606765178264656037307861540011238888895424720904406`36.\
53995689839206*^-18", ",", 
   "1.9644237556383658869255476358397775949542216303349880190618080259`41.\
24232779662147*^-13", ",", 
   "1.70071895850096906164324980637427008324069707934746173686645777840615`45.\
134869490726665*^-9", ",", 
   "2.34252770187060607229680376746368521487043025969414301936805933026958006`\
48.24567175350617*^-6", ",", 
   "0.000557051548885115533738372428866519075661534364887540653024860843914658\
6257`50.608272038732466", ",", 
   "0.025009268947100976915528459470182414354848017838753338046954956432822990\
44956`52.260838914538944", ",", 
   "0.232525556674284884877208010736825756416564582950835614748662276618631303\
53109`53.24300816275307", ",", 
   "0.483811557202223495681996394050041675690599203689382013162255800748856748\
2852`53.58995405513488", ",", 
   "0.232525556674284884877208010736825756416564582950835614748661915364571874\
90334`53.27174850940196", ",", 
   "0.025009268947100976915528459470182414354848017838753338046954348428035579\
27645`52.27463846692201", ",", 
   "0.000557051548885115533738372428866519075661534364887540653024189469987124\
44199`50.608633303731814", ",", 
   "2.3425277018706060722968037674636852148704302596941430188261111003883159`\
48.232061388003295*^-6", ",", 
   "1.70071895850096906164324980637427008324069707934746144563614037593544`45.\
10661957107728*^-9", ",", 
   "1.9644237556383658869255476358397775949542216303348015808316819781`41.\
19747211514259*^-13", ",", 
   "3.34991389606765178264656037307861540011238904160961188518825`36.\
474126263604724*^-18", ",", 
   "7.86923335711989506757051761238884370160108051913906288`30.\
910855678252975*^-24", ",", 
   "2.38574485519658998870936603974894798090213800931`24.48616295858238*^-30",
    ",", "8.773279761676853084351235042706223097876`17.0250133935631*^-38", 
   ",", "3.6867461831027009362578893937239`8.562823121063856*^-46", ",", 
   "0``53.93611828436358", ",", "0``53.895780736449275", ",", 
   "0``53.87124628028422", ",", "0``53.861188951825795", ",", 
   "0``53.8648745153521", ",", "0``53.8822758017574", ",", 
   "0``53.91502946717215", ",", "0``53.896614699787044", ",", 
   "0``53.87176290636997", ",", "0``53.8613900682315", ",", 
   "0``53.8644677337142", ",", "0``53.881677939777376", ",", 
   "0``53.91376619980629", ",", "0``53.963396921458376", ",", 
   "0``54.03535033770945", ",", "0``54.13795956487152", ",", 
   "0``54.05755892193382", ",", "0``53.97906107123808", ",", 
   "0``53.92438588804918", ",", "0``53.88831794274338", ",", 
   "0``53.86743215906998", ",", "0``53.86087578405047", ",", 
   "0``53.86789331648787", ",", "0``53.88898049046724"}], "}"}]], "Print",
 CellChangeTimes->{3.9287796102434883`*^9, 3.940203790884577*^9, 
  3.9402038341036587`*^9, 3.9402050271420517`*^9},
 CellLabel->
  "During evaluation of \
In[127]:=",ExpressionUUID->"c6654c90-c58b-9b4b-ae97-ec9552333af8"]
}, Open  ]],

Cell[BoxData[Cell[TextData[StyleBox["Checking the normalisation and mean, \
computing the variance",
  FontSize->16,
  FontWeight->"Normal"]], "Subsubsection",
  CellChangeTimes->{{3.926386928318529*^9, 3.926386939793475*^9}, {
   3.9265386558658657`*^9, 3.926538672572363*^9}},ExpressionUUID->
  "b8396b47-2009-7840-a4ec-7a639493629a"]], "Input",
 CellFrame->{{0, 0}, {0, 0}},
 CellChangeTimes->{{3.927572082214076*^9, 3.927572148313922*^9}, {
  3.928260994232807*^9, 3.928260999396605*^9}, {3.928272295278502*^9, 
  3.9282722998559637`*^9}, {3.928775406961215*^9, 3.928775419606743*^9}, {
  3.9287755205349693`*^9, 3.928775613407246*^9}, {3.928775744205195*^9, 
  3.928775793886994*^9}, {3.9396857962182274`*^9, 3.939685796554043*^9}},
 Background->RGBColor[
  1, 0.9, 0.8],ExpressionUUID->"03d1c89b-5850-3f4d-8885-e4bed82c576f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Sum", "[", 
  RowBox[{
   RowBox[{"en", "[", "k", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"k", ",", "0", ",", "Nmax"}], "}"}]}], "]"}]], "Input",
 CellFrame->{{0, 0}, {0, 0}},
 CellChangeTimes->{{3.9286974070540047`*^9, 3.928697409979385*^9}},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->
  "In[128]:=",ExpressionUUID->"7eb478f7-05f0-6e41-9a88-c9e6c8264424"],

Cell[BoxData["0.\
99999999999999999999999999999999999999999999999999999966561000785329826705164`\
52.06902412798688"], "Output",
 CellChangeTimes->{3.928779647257584*^9, 3.940205031207016*^9},
 CellLabel->
  "Out[128]=",ExpressionUUID->"8b6b50f7-c0ef-444a-b423-4d5d3d3fe501"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"me", "[", "70", "]"}], "=", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{"k", "*", 
     RowBox[{"en", "[", "k", "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "0", ",", "Nmax"}], "}"}]}], "]"}]}]], "Input",
 CellFrame->{{0, 0}, {0, 0}},
 CellChangeTimes->{{3.9286974070540047`*^9, 3.928697409979385*^9}, {
   3.92877965423343*^9, 3.928779655245461*^9}, {3.939687371151209*^9, 
   3.9396873733765774`*^9}, 3.9402050431223736`*^9},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->
  "In[131]:=",ExpressionUUID->"2cd2b0db-46e4-0f48-beda-e07fbe06afeb"],

Cell[BoxData["34.\
99999999999999999999999999999999999999999999999999998830335987927442213682626`\
52.06894425809479"], "Output",
 CellChangeTimes->{
  3.92877965847439*^9, {3.940205032672638*^9, 3.940205059923628*^9}},
 CellLabel->
  "Out[131]=",ExpressionUUID->"32b46a1b-d86a-634a-813c-2b445c5e3d1f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Var", "[", "70", "]"}], "=", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"k", "-", 
        RowBox[{"me", "[", "70", "]"}]}], ")"}], "^", "2"}], "*", 
     RowBox[{"en", "[", "k", "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "0", ",", "Nmax"}], "}"}]}], "]"}]}]], "Input",
 CellFrame->{{0, 0}, {0, 0}},
 CellChangeTimes->{{3.9286974070540047`*^9, 3.928697409979385*^9}, {
  3.92877965423343*^9, 3.928779673943861*^9}, {3.939687377228697*^9, 
  3.9396873799138947`*^9}, {3.9402050447819653`*^9, 3.94020505746937*^9}},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->
  "In[132]:=",ExpressionUUID->"4120f3fe-5478-9045-aa42-d0e984321b4b"],

Cell[BoxData["0.\
67522723874186162846186629210969800067222012036908432255057976710098889982179`\
49.234266493324256"], "Output",
 CellChangeTimes->{
  3.928779677227578*^9, {3.940205033988283*^9, 3.9402050609406567`*^9}},
 CellLabel->
  "Out[132]=",ExpressionUUID->"7f943d6a-5054-dc44-b666-51465256ef5b"]
}, Open  ]],

Cell[BoxData[Cell[TextData[StyleBox["Comparing values with a centred normal \
with the same variance",
  FontSize->16]], "Subsubsection",
  CellChangeTimes->{{3.926386928318529*^9, 3.926386939793475*^9}, {
   3.9265386558658657`*^9, 3.926538672572363*^9}},ExpressionUUID->
  "63e9ef04-fd5e-4440-9b09-b1fc0d380130"]], "Input",
 CellFrame->{{0, 0}, {0, 0}},
 CellChangeTimes->{{3.927572082214076*^9, 3.927572148313922*^9}, {
  3.928260994232807*^9, 3.928260999396605*^9}, {3.928272295278502*^9, 
  3.9282722998559637`*^9}, {3.928775406961215*^9, 3.928775419606743*^9}, {
  3.9287755205349693`*^9, 3.928775613407246*^9}, {3.928775744205195*^9, 
  3.9287758473719873`*^9}, {3.9396867076060905`*^9, 3.939686708764202*^9}},
 FontFamily->"Source Sans Pro",
 FontSize->16,
 FontWeight->"Normal",
 Background->RGBColor[
  1, 0.9, 0.8],ExpressionUUID->"c8cf0353-ce20-2d4d-a485-bcfcc35e740c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"PDF", "[", 
    RowBox[{
     RowBox[{"NormalDistribution", "[", 
      RowBox[{"0", ",", 
       RowBox[{"Sqrt", "[", 
        RowBox[{"Var", "[", "70", "]"}], "]"}]}], "]"}], ",", "x"}], "]"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", 
     RowBox[{"-", "6"}], ",", "6"}], "}"}]}], "]"}]], "Input",
 CellFrame->{{0, 0}, {0, 0}},
 CellChangeTimes->{{3.928774292840144*^9, 3.928774336895007*^9}, {
   3.92877439468843*^9, 3.928774460728112*^9}, {3.9287792080954533`*^9, 
   3.928779208837665*^9}, {3.928779702228394*^9, 3.9287797040616007`*^9}, {
   3.9396873845673275`*^9, 3.93968738660137*^9}, 3.9402050742621994`*^9},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->
  "In[134]:=",ExpressionUUID->"952e309b-0c08-a247-bdea-fc37d6541f84"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1.28498009153056385274176977497675969043352016509663532609406762708`47.\
503360044063214*^-12", ",", 
   "4.42997501280174744379627608349932022120366447991408152194182077188569`47.\
65995073760655*^-9", ",", 
   "3.47314927122033298469237885003533689978891165180449420797436693864359744`\
47.8505278258978*^-6", ",", 
   "0.000619245581706463174600194777574584283373155131222580072612686796848805\
33385`48.09348054746514", ",", 
   "0.025108437021188791824693825593770012671869899561027409831376778710390228\
94535`48.42646558293335", ",", 
   "0.231522784271744989222363371505559660621977228533087538250229590781577933\
57683`48.93738576474752", ",", 
   "0.485495366135254640427774956141949145501550039224047369994832477250276524\
33764`49.53529648898824", ",", 
   "0.231522784271744989222363371505559660621977228533087538250229590781577933\
57683`48.93738576474752", ",", 
   "0.025108437021188791824693825593770012671869899561027409831376778710390228\
94535`48.42646558293335", ",", 
   "0.000619245581706463174600194777574584283373155131222580072612686796848805\
33385`48.09348054746514", ",", 
   "3.47314927122033298469237885003533689978891165180449420797436693864359744`\
47.8505278258978*^-6", ",", 
   "4.42997501280174744379627608349932022120366447991408152194182077188569`47.\
65995073760655*^-9", ",", 
   "1.28498009153056385274176977497675969043352016509663532609406762708`47.\
503360044063214*^-12"}], "}"}]], "Output",
 CellChangeTimes->{
  3.92877970706748*^9, {3.9402050684139977`*^9, 3.9402050750714493`*^9}},
 CellLabel->
  "Out[134]=",ExpressionUUID->"64e44ead-8164-174c-84ce-68f111e5f63c"]
}, Open  ]],

Cell[BoxData[Cell["Differences exact - approx from the centre  ", "Subsection",
  CellChangeTimes->{{3.926386928318529*^9, 3.926386939793475*^9}, {
   3.9265386558658657`*^9, 3.926538672572363*^9}},ExpressionUUID->
  "1b06264e-16af-8742-8d76-4bb1bf9b700d"]], "Input",
 CellChangeTimes->{{3.927572082214076*^9, 3.927572148313922*^9}, {
  3.928260994232807*^9, 3.928260999396605*^9}, {3.928272295278502*^9, 
  3.9282722998559637`*^9}, {3.928775406961215*^9, 3.928775419606743*^9}, {
  3.9287755205349693`*^9, 3.928775613407246*^9}, {3.928775744205195*^9, 
  3.9287758473719873`*^9}, {3.928983383947006*^9, 
  3.928983419971241*^9}},ExpressionUUID->"895d95d7-d1ff-0a4c-957a-\
b24c645cb8dc"],

Cell[CellGroupData[{

Cell[TextData[StyleBox["The following data are shown in Table 2.",
 FontSize->16,
 FontWeight->"Normal"]], "Subsubsection",
 CellFrame->{{0, 0}, {0, 0}},
 CellChangeTimes->{{3.940207592881895*^9, 3.940207608764677*^9}, {
  3.9402077334661694`*^9, 3.9402077409875355`*^9}, {3.940207773152519*^9, 
  3.9402077734595985`*^9}},
 Background->RGBColor[
  0.88, 1, 0.88],ExpressionUUID->"4f16e570-2a42-f04f-a4d6-1021d50d7ef5"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"t1", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"en", "[", "k", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", 
      RowBox[{"Nmax", "/", "2"}], ",", 
      RowBox[{
       RowBox[{"Nmax", "/", "2"}], "+", "3"}]}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"t2", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"PDF", "[", 
     RowBox[{
      RowBox[{"NormalDistribution", "[", 
       RowBox[{"0", ",", 
        RowBox[{"Sqrt", "[", 
         RowBox[{"Var", "[", "70", "]"}], "]"}]}], "]"}], ",", "x"}], "]"}], 
    ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", "0", ",", "3"}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"t1", "-", "t2"}]}], "Input",
 CellFrame->{{0, 0}, {0, 0}},
 CellChangeTimes->{{3.940205148291691*^9, 3.9402051958809757`*^9}, {
  3.9402052515571175`*^9, 3.940205254613655*^9}, {3.94020551164036*^9, 
  3.9402055229197426`*^9}},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->
  "In[137]:=",ExpressionUUID->"4523cbce-2c5b-5a44-8945-e64e5fa97311"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.4838115572022234956819963940500416756905992036893820131622558007488567482\
852`53.58995405513488", ",", 
   "0.232525556674284884877208010736825756416564582950835614748661915364571874\
90334`53.27174850940196", ",", 
   "0.025009268947100976915528459470182414354848017838753338046954348428035579\
27645`52.27463846692201", ",", 
   "0.000557051548885115533738372428866519075661534364887540653024189469987124\
44199`50.608633303731814"}], "}"}]], "Output",
 CellChangeTimes->{3.940205196912735*^9, 3.9402052555321655`*^9, 
  3.940205523715246*^9},
 CellLabel->
  "Out[137]=",ExpressionUUID->"b4b8e09f-5020-2a49-8ee7-116baa4a4f8e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.4854953661352546404277749561419491455015500392240473699948324772502765243\
3764`49.53529648898824", ",", 
   "0.231522784271744989222363371505559660621977228533087538250229590781577933\
57683`48.93738576474752", ",", 
   "0.025108437021188791824693825593770012671869899561027409831376778710390228\
94535`48.42646558293335", ",", 
   "0.000619245581706463174600194777574584283373155131222580072612686796848805\
33385`48.09348054746514"}], "}"}]], "Output",
 CellChangeTimes->{3.940205196912735*^9, 3.9402052555321655`*^9, 
  3.940205523719776*^9},
 CellLabel->
  "Out[138]=",ExpressionUUID->"9601e820-534d-674f-af07-09bcef6f8778"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
   "-", "0.0016838089330311447457785620919074698109508355346653568325766765014\
1977605244`47.07536604996715"}], ",", 
   "0.001002772402539895654844639231266095794587354417748076498432324582993941\
32651`46.57397420424566", ",", 
   RowBox[{
   "-", "0.0000991680740878149091653661235875983170218817222740717844224302823\
546496689`46.02295642614805"}], ",", 
   RowBox[{
   "-", "0.0000621940328213476408618223487080652077116207663350394195884973268\
6168089186`47.094174920351314"}]}], "}"}]], "Output",
 CellChangeTimes->{3.940205196912735*^9, 3.9402052555321655`*^9, 
  3.94020552372213*^9},
 CellLabel->
  "Out[139]=",ExpressionUUID->"64f39112-2ddc-a743-afad-48638d3358d4"]
}, Open  ]],

Cell[BoxData[Cell[TextData[StyleBox["Results for N=80",
  FontSize->16,
  FontWeight->"Normal"]], "Subsubsection",
  CellChangeTimes->{{3.926386928318529*^9, 3.926386939793475*^9}, {
   3.9265386558658657`*^9, 3.926538672572363*^9}},ExpressionUUID->
  "8da239b6-4ec9-5d46-b8e0-74caade8d182"]], "Input",
 CellFrame->{{0, 0}, {0, 0}},
 CellChangeTimes->{{3.927572082214076*^9, 3.927572148313922*^9}, {
  3.928260994232807*^9, 3.928260999396605*^9}, {3.928272295278502*^9, 
  3.9282722998559637`*^9}, {3.928775406961215*^9, 3.928775419606743*^9}, {
  3.9287755205349693`*^9, 3.928775613407246*^9}, {3.9396867232403526`*^9, 
  3.9396867283026733`*^9}, {3.939686897114237*^9, 3.939686897474661*^9}},
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"de10c12d-62df-6140-95f4-342fc9fc3692"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Print", "[", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"en", "[", "k", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "0", ",", "Nmax"}], "}"}]}], "]"}], "]"}]], "Input",
 CellFrame->{{0, 0}, {0, 0}},
 CellChangeTimes->{{3.928694141793792*^9, 3.928694196931107*^9}},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->
  "(Debug) In[40]:=",ExpressionUUID->"a0bce09e-ce2d-df4c-bf7c-a98a157baa8a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0``33.16792596815416", ",", "0``33.02975806625537", ",", 
   "0``33.037055803915536", ",", "0``33.14096618353718", ",", 
   "0``33.02405357863314", ",", "0``33.04776403499016", ",", 
   "0``33.12051762879548", ",", "0``33.021332639256435", ",", 
   "0``33.05603820292725", ",", "0``33.10090255143237", ",", 
   "0``33.02006858075139", ",", "0``33.06719035685563", ",", 
   "0``33.0862374999045", ",", "0``33.018402659204014", ",", 
   "0``33.07986165056513", ",", "0``33.072885076289204", ",", 
   "0``33.017732133129975", ",", "0``33.0966702952278", ",", 
   "0``33.06070052502874", ",", "0``33.01931548748507", ",", 
   "0``33.115309305043844", ",", "0``33.04836673569008", ",", 
   "0``33.023224480806086", ",", "0``33.13599416933128", ",", 
   "0``33.03911598188545", ",", "0``33.02898898445187", ",", 
   "0``33.15548605943111", ",", "0``33.03180743083109", ",", 
   "0``33.03624339329744", ",", "0``33.14809659861346", ",", 
   "0``33.02726641813401", ",", 
   "1.30184395610340035723143302422`4.156879465125896*^-29", ",", 
   "2.83852726799414800864578816581727763`10.579073212378471*^-23", ",", 
   "8.5460139829398834524026371045074880020281`15.955564697356504*^-18", ",", 
   "3.774160658084064283464522583424348090527400361`20.628650576045935*^-13", 
   ",", "2.6079167608182871255021674390962608384242861899744`24.\
52554400947334*^-9", ",", 
   "3.0236621963599681697835865243780447135722472249677018`27.499994448175936*^-\
6", ",", "0.000635078804743710079201971448553349443362381514215816868`29.\
865112307763642", ",", 
   "0.0262783536256829235582636981947531135650789720292827769964`31.\
51247962557306", ",", 
   "0.2335469225465477753509678912485663335360238387112517377344`32.\
385469909212226", ",", 
   "0.4790732375050700912265175107310141996818574631929170130667`32.\
75747305681783", ",", 
   "0.233546922546547775350967891248566333533999893881592227984`32.\
445445295251474", ",", 
   "0.0262783536256829235582636981947531135613197914774364605152`31.\
436693912864317", ",", 
   "0.0006350788047437100792019714485533494390203739475056628772`29.\
89570909171209", ",", 
   "3.0236621963599681697835865243780403224763491783792127`27.542817959165397*^-\
6", ",", "2.6079167608182871255021674390934665229273460260503`24.\
43575490355119*^-9", ",", 
   "3.774160658084064283464522571013111993044490752`20.68607066717801*^-13", 
   ",", "8.5460139829398834524041479673137818951299`15.983593791892481*^-18", 
   ",", "2.83852726799414830079579472265991418`10.476894168867302*^-23", ",", 
   "1.30184395656628460433503266095`4.240539073137307*^-29", ",", 
   "0``33.04232053393873", ",", "0``33.027266418134026", ",", 
   "0``33.14809659861348", ",", "0``33.03624339329744", ",", 
   "0``33.03180743083108", ",", "0``33.15548605943111", ",", 
   "0``33.02898898445185", ",", "0``33.03911598188545", ",", 
   "0``33.13599416933127", ",", "0``33.02322448080607", ",", 
   "0``33.04836673569008", ",", "0``33.11530930504385", ",", 
   "0``33.01931548748507", ",", "0``33.06070052502874", ",", 
   "0``33.0966702952278", ",", "0``33.017732133129975", ",", 
   "0``33.072885076289204", ",", "0``33.07986165056513", ",", 
   "0``33.018402659204014", ",", "0``33.0862374999045", ",", 
   "0``33.06719035685563", ",", "0``33.02006858075139", ",", 
   "0``33.10090255143237", ",", "0``33.056038202927255", ",", 
   "0``33.02133263925645", ",", "0``33.12051762879548", ",", 
   "0``33.047764034990166", ",", "0``33.024053578633136", ",", 
   "0``33.14096618353718", ",", "0``33.037055803915536", ",", 
   "0``33.02975806625537"}], "}"}]], "Print",
 CellChangeTimes->{3.9287811987901487`*^9, 3.9287815145579443`*^9},
 CellLabel->
  "(Debug) During evaluation of \
In[40]:=",ExpressionUUID->"6019e453-bbf5-db49-981e-ea2a36422c14"]
}, Open  ]],

Cell[BoxData[Cell[TextData[StyleBox["Checking the normalisation and mean, \
computing the variance",
  FontSize->16,
  FontWeight->"Normal"]], "Subsubsection",
  CellChangeTimes->{{3.926386928318529*^9, 3.926386939793475*^9}, {
   3.9265386558658657`*^9, 3.926538672572363*^9}},ExpressionUUID->
  "29fe5b98-2614-a84a-aef8-b10a04c6a80f"]], "Input",
 CellFrame->{{0, 0}, {0, 0}},
 CellChangeTimes->{{3.927572082214076*^9, 3.927572148313922*^9}, {
  3.928260994232807*^9, 3.928260999396605*^9}, {3.928272295278502*^9, 
  3.9282722998559637`*^9}, {3.928775406961215*^9, 3.928775419606743*^9}, {
  3.9287755205349693`*^9, 3.928775613407246*^9}, {3.928775744205195*^9, 
  3.928775793886994*^9}, {3.9396857962182274`*^9, 3.939685796554043*^9}},
 Background->RGBColor[
  1, 0.9, 0.8],ExpressionUUID->"69e8d119-2242-bb4f-bd10-c70502c0615e"],

Cell[BoxData[
 RowBox[{"Sum", "[", 
  RowBox[{
   RowBox[{"en", "[", "k", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"k", ",", "0", ",", "Nmax"}], "}"}]}], "]"}]], "Input",
 CellFrame->{{0, 0}, {0, 0}},
 CellChangeTimes->{{3.9286974070540047`*^9, 3.928697409979385*^9}},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->
  "(Debug) In[41]:=",ExpressionUUID->"675ab406-c0c5-654d-a181-b255f07f5afc"],

Cell[BoxData["0.999999999999999999999999999999999984454087210375247707113`31.\
15395914580830"], "Input",
 CellChangeTimes->{{3.93968743930142*^9, 
  3.9396874465932064`*^9}},ExpressionUUID->"9844b1fb-0ce9-b34a-9dd5-\
ce229828abf3"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"me", "[", "80", "]"}], "=", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{"k", "*", 
     RowBox[{"en", "[", "k", "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "0", ",", "Nmax"}], "}"}]}], "]"}]}]], "Input",
 CellFrame->{{0, 0}, {0, 0}},
 CellChangeTimes->{{3.9286974070540047`*^9, 3.928697409979385*^9}, {
  3.928781550095014*^9, 3.928781550837323*^9}, {3.939687449103323*^9, 
  3.939687451888489*^9}},
 Background->RGBColor[
  1, 1, 0.85],ExpressionUUID->"b1ef0768-8547-ce4e-ac90-8c604b90d38c"],

Cell[BoxData["39.9999999999999999999999999999999999379074496536897181103214`\
31.152790106908842"], "Output",
 CellChangeTimes->{3.928781551863955*^9},
 CellLabel->
  "(Debug) Out[42]=",ExpressionUUID->"1220319a-30d2-a840-9958-8b4448b6e1d2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Var", "[", "80", "]"}], "=", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"k", "-", "40"}], ")"}], "^", "2"}], "*", 
     RowBox[{"en", "[", "k", "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "0", ",", "Nmax"}], "}"}]}], "]"}]}]], "Input",
 CellFrame->{{0, 0}, {0, 0}},
 CellChangeTimes->{{3.9286974070540047`*^9, 3.928697409979385*^9}, {
  3.928781550095014*^9, 3.928781566531454*^9}, {3.939687457934616*^9, 
  3.9396874615236855`*^9}},
 Background->RGBColor[
  1, 1, 0.85],ExpressionUUID->"ae649e39-a672-dd4c-9a34-0818a0783c67"],

Cell[BoxData["0.68884898019724207474067911196781253458`28.254922767094364"], \
"Output",
 CellChangeTimes->{3.92878156901667*^9},
 CellLabel->
  "(Debug) Out[43]=",ExpressionUUID->"6ecaec3e-b0ac-c341-bf63-32b05385a04f"]
}, Open  ]],

Cell[BoxData[Cell[TextData[StyleBox["Comparing values with a centred normal \
with the same variance",
  FontSize->16]], "Subsubsection",
  CellChangeTimes->{{3.926386928318529*^9, 3.926386939793475*^9}, {
   3.9265386558658657`*^9, 3.926538672572363*^9}},ExpressionUUID->
  "cba9db80-9104-6947-a6dd-d29aff75e33e"]], "Input",
 CellFrame->{{0, 0}, {0, 0}},
 CellChangeTimes->{{3.927572082214076*^9, 3.927572148313922*^9}, {
  3.928260994232807*^9, 3.928260999396605*^9}, {3.928272295278502*^9, 
  3.9282722998559637`*^9}, {3.928775406961215*^9, 3.928775419606743*^9}, {
  3.9287755205349693`*^9, 3.928775613407246*^9}, {3.928775744205195*^9, 
  3.9287758473719873`*^9}, {3.9396867076060905`*^9, 3.939686708764202*^9}},
 FontFamily->"Source Sans Pro",
 FontSize->16,
 FontWeight->"Normal",
 Background->RGBColor[
  1, 0.9, 0.8],ExpressionUUID->"a5d3cf1e-cb42-3247-bfe4-604627e4df04"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"PDF", "[", 
    RowBox[{
     RowBox[{"NormalDistribution", "[", 
      RowBox[{"0", ",", 
       RowBox[{"Sqrt", "[", 
        RowBox[{"Var", "[", "80", "]"}], "]"}]}], "]"}], ",", "x"}], "]"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", 
     RowBox[{"-", "6"}], ",", "6"}], "}"}]}], "]"}]], "Input",
 CellFrame->{{0, 0}, {0, 0}},
 CellChangeTimes->{{3.928774292840144*^9, 3.928774336895007*^9}, {
  3.92877439468843*^9, 3.928774460728112*^9}, {3.9287792080954533`*^9, 
  3.928779208837665*^9}, {3.928779702228394*^9, 3.9287797040616007`*^9}, {
  3.928780416993208*^9, 3.9287804188601923`*^9}, {3.928781588110799*^9, 
  3.92878158859377*^9}, {3.9396874695416985`*^9, 3.939687471188593*^9}},
 Background->RGBColor[
  1, 1, 0.85],ExpressionUUID->"c5f3848a-452d-f44c-aaad-bcdd65a3f3a3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "2.1552422712084747180442008709067954379540000936`26.53260899064581*^-12", 
   ",", "6.3248187432845508147382037881257896085016905315598`26.\
689164352983084*^-9", ",", 
   "4.3464638699804082120195804997820170780611244611201427`26.87967715381551*^-\
6", ",", "0.000699455462218487000492140096820933781993903097322234277`27.\
122494227933863", ",", 
   "0.0263584616705325238564603309211524014338315586371222581469`27.\
455114533682668", ",", 
   "0.23260339917439726502826582925658687651`27.964510371891", ",", 
   "0.4806711494176845604187581062726259388002316213954136822962`28.\
555952762758345", ",", 
   "0.23260339917439726502826582925658687651`27.964510371891", ",", 
   "0.0263584616705325238564603309211524014338315586371222581469`27.\
455114533682668", ",", 
   "0.000699455462218487000492140096820933781993903097322234277`27.\
122494227933863", ",", 
   "4.3464638699804082120195804997820170780611244611201427`26.87967715381551*^-\
6", ",", "6.3248187432845508147382037881257896085016905315598`26.\
689164352983084*^-9", ",", 
   "2.1552422712084747180442008709067954379540000936`26.53260899064581*^-12"}]\
, "}"}]], "Output",
 CellChangeTimes->{3.928781589182577*^9},
 CellLabel->
  "(Debug) Out[44]=",ExpressionUUID->"75ca729c-c59c-1545-a998-afdf6389eced"]
}, Open  ]],

Cell[BoxData[Cell[TextData[StyleBox["Results for N=90",
  FontSize->16,
  FontWeight->"Normal"]], "Subsubsection",
  CellChangeTimes->{{3.926386928318529*^9, 3.926386939793475*^9}, {
   3.9265386558658657`*^9, 3.926538672572363*^9}},ExpressionUUID->
  "870284c5-3270-b74a-8ae9-a85532569d95"]], "Input",
 CellFrame->{{0, 0}, {0, 0}},
 CellChangeTimes->{{3.927572082214076*^9, 3.927572148313922*^9}, {
  3.928260994232807*^9, 3.928260999396605*^9}, {3.928272295278502*^9, 
  3.9282722998559637`*^9}, {3.928775406961215*^9, 3.928775419606743*^9}, {
  3.9287755205349693`*^9, 3.928775613407246*^9}, {3.9396867232403526`*^9, 
  3.9396867283026733`*^9}, {3.939686903598282*^9, 3.9396869039791164`*^9}},
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"9c161dbb-d564-8a4b-ba2b-0fc8e6485986"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Print", "[", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"en", "[", "k", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "0", ",", "Nmax"}], "}"}]}], "]"}], "]"}]], "Input",
 CellFrame->{{0, 0}, {0, 0}},
 CellChangeTimes->{{3.928694141793792*^9, 3.928694196931107*^9}},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->
  "In[232]:=",ExpressionUUID->"e75c0375-4f4e-ec4c-9e3e-19ffa8435b25"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0``40.858216339567", ",", "0``40.709532825748106", ",", 
   "0``40.77751188176134", ",", "0``40.732797634076896", ",", 
   "0``40.741056257092595", ",", "0``40.7546793361032", ",", 
   "0``40.72249570280057", ",", "0``40.79911780764017", ",", 
   "0``40.71158018421959", ",", "0``40.818558054713755", ",", 
   "0``40.713820608253606", ",", "0``40.768945874165524", ",", 
   "0``40.73327160659455", ",", "0``40.72961478896637", ",", 
   "0``40.77986039190058", ",", "0``40.71320249207305", ",", 
   "0``40.815430058166015", ",", "0``40.71903274029048", ",", 
   "0``40.795811449368664", ",", "0``40.71812634130358", ",", 
   "0``40.75807283308434", ",", "0``40.74514048543643", ",", 
   "0``40.723647697055405", ",", "0``40.791947886404614", ",", 
   "0``40.70902513776729", ",", "0``40.83432823934809", ",", 
   "0``40.714148778453925", ",", "0``40.77417437148604", ",", 
   "0``40.73481723877145", ",", "0``40.73976495815145", ",", 
   "0``40.75255669066182", ",", "0``40.72354976515317", ",", 
   "0``40.80749940625636", ",", "0``40.70672100055243", ",", 
   "0``40.816773761897544", ",", 
   "4.808430794955360018413`5.400285290244234*^-36", ",", 
   "5.37291772024388382605098102235`12.490283596245794*^-29", ",", 
   "8.3054646867916086570993157101250442`18.664129778704424*^-23", ",", 
   "1.8738631795097726455585158885853003604728`24.001043516626382*^-17", ",", 
   "6.531015000575376265979466296032412052289140611`28.586937026445963*^-13", 
   ",", "3.7367905868290148805281784846237160562652875256079`32.\
29083496907466*^-9", ",", 
   "3.749439422001811361456930958050990406577652056368515`35.39882676849487*^-\
6", ",", "0.0007094060024328282229713725221700266753302056051174657869`37.\
565449634326185", ",", 
   "0.027400068591362676790771156560707935092088042348144313442`39.\
23134286790752", ",", 
   "0.2343822311548765386314444743173473701043150284486174581198`40.\
087148531707", ",", 
   "0.4750090821489244949513285434314332644038825593649450099671`40.\
429000030843966", ",", 
   "0.2343822311548765386314444743173473701043150284486174519571`40.\
12222280157308", ",", 
   "0.0274000685913626767907711565607079350920880423481443063614`39.\
1549754975891", ",", 
   "0.000709406002432828222971372522170026675330205605117459223`37.\
64448607671227", ",", 
   "3.7494394220018113614569309580509904065776520563655429`35.288521116811175*^-\
6", ",", "3.7367905868290148805281784846237160562652875246691`32.\
39735918747238*^-9", ",", 
   "6.531015000575376265979466296032412052289167201`28.533316890062867*^-13", 
   ",", "1.87386317950977264555851588858530036109004`24.044694222799126*^-17",
    ",", "8.30546468679160865709931571012559234`18.647669575050912*^-23", ",",
    "5.37291772024388382605098156685`12.474976032591242*^-29", ",", 
   "4.8084307949553600218817`5.442076776192941*^-36", ",", 
   "0``40.71828192037378", ",", "0``40.816773761897544", ",", 
   "0``40.70672100055243", ",", "0``40.80749940625636", ",", 
   "0``40.72354976515317", ",", "0``40.752556690661805", ",", 
   "0``40.73976495815145", ",", "0``40.73481723877145", ",", 
   "0``40.77417437148604", ",", "0``40.714148778453925", ",", 
   "0``40.83432823934809", ",", "0``40.70902513776729", ",", 
   "0``40.791947886404614", ",", "0``40.723647697055405", ",", 
   "0``40.74514048543643", ",", "0``40.75807283308434", ",", 
   "0``40.71812634130358", ",", "0``40.795811449368664", ",", 
   "0``40.71903274029048", ",", "0``40.815430058166015", ",", 
   "0``40.71320249207305", ",", "0``40.77986039190058", ",", 
   "0``40.72961478896637", ",", "0``40.73327160659455", ",", 
   "0``40.768945874165524", ",", "0``40.713820608253606", ",", 
   "0``40.818558054713755", ",", "0``40.71158018421959", ",", 
   "0``40.79911780764017", ",", "0``40.72249570280057", ",", 
   "0``40.7546793361032", ",", "0``40.741056257092595", ",", 
   "0``40.732797634076896", ",", "0``40.77751188176134", ",", 
   "0``40.709532825748106"}], "}"}]], "Print",
 CellChangeTimes->{3.9287827521343737`*^9, 3.928783776672039*^9, 
  3.940207411235914*^9},
 CellLabel->
  "During evaluation of \
In[232]:=",ExpressionUUID->"8e4d21f1-78da-8d41-9793-39e1ed3eda22"]
}, Open  ]],

Cell[BoxData[Cell[TextData[StyleBox["Checking the normalisation and mean, \
computing the variance",
  FontSize->16,
  FontWeight->"Normal"]], "Subsubsection",
  CellChangeTimes->{{3.926386928318529*^9, 3.926386939793475*^9}, {
   3.9265386558658657`*^9, 3.926538672572363*^9}},ExpressionUUID->
  "25d6a502-3bd5-9840-aaf6-ad893b82901c"]], "Input",
 CellFrame->{{0, 0}, {0, 0}},
 CellChangeTimes->{{3.927572082214076*^9, 3.927572148313922*^9}, {
  3.928260994232807*^9, 3.928260999396605*^9}, {3.928272295278502*^9, 
  3.9282722998559637`*^9}, {3.928775406961215*^9, 3.928775419606743*^9}, {
  3.9287755205349693`*^9, 3.928775613407246*^9}, {3.928775744205195*^9, 
  3.928775793886994*^9}, {3.9396857962182274`*^9, 3.939685796554043*^9}},
 Background->RGBColor[
  1, 0.9, 0.8],ExpressionUUID->"51e3dcba-fe89-8f47-988f-3c74f0489a70"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Sum", "[", 
  RowBox[{
   RowBox[{"en", "[", "k", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"k", ",", "0", ",", "Nmax"}], "}"}]}], "]"}]], "Input",
 CellFrame->{{0, 0}, {0, 0}},
 CellChangeTimes->{{3.9286974070540047`*^9, 3.928697409979385*^9}},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->
  "In[233]:=",ExpressionUUID->"7a0f144f-32c8-7e4c-b7b8-b5b2d94e234a"],

Cell[BoxData["0.999999999999999999999999999999999999999999886865798468154`38.\
79225746689977"], "Output",
 CellChangeTimes->{3.928782797054222*^9, 3.928783782280981*^9, 
  3.9402074144998283`*^9},
 CellLabel->
  "Out[233]=",ExpressionUUID->"3d0e26fc-efaf-2b4a-96ce-5650b3d1b4c6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"me", "[", "90", "]"}], "=", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{"k", "*", 
     RowBox[{"en", "[", "k", "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "0", ",", "Nmax"}], "}"}]}], "]"}]}]], "Input",
 CellFrame->{{0, 0}, {0, 0}},
 CellChangeTimes->{{3.9286974070540047`*^9, 3.928697409979385*^9}, {
  3.928782816540388*^9, 3.928782817079933*^9}, {3.939687507622324*^9, 
  3.939687512797493*^9}},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->
  "In[234]:=",ExpressionUUID->"fa4ebf56-6426-4149-aa84-06930fe39797"],

Cell[BoxData["44.9999999999999999999999999999999999999975045568731773496934`\
38.79120570445221"], "Output",
 CellChangeTimes->{3.9287828201511393`*^9, 3.928783785264653*^9, 
  3.9402074170435944`*^9},
 CellLabel->
  "Out[234]=",ExpressionUUID->"1bcd3622-88ac-bf43-bc6a-48f81adf1acf"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Var", "[", "90", "]"}], "=", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"k", "-", "45"}], ")"}], "^", "2"}], "*", 
     RowBox[{"en", "[", "k", "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "0", ",", "Nmax"}], "}"}]}], "]"}]}]], "Input",
 CellFrame->{{0, 0}, {0, 0}},
 CellChangeTimes->{{3.9286974070540047`*^9, 3.928697409979385*^9}, {
  3.928782816540388*^9, 3.928782837904641*^9}, {3.939687516474224*^9, 
  3.9396875192771454`*^9}},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->
  "In[235]:=",ExpressionUUID->"5765f5f6-1aaa-3446-9426-b02e44240596"],

Cell[BoxData["0.7008544880325039434175431869144662962173908286260574776968`35.\
79925703485514"], "Output",
 CellChangeTimes->{3.92878284219*^9, 3.928783788086851*^9, 
  3.940207419714916*^9},
 CellLabel->
  "Out[235]=",ExpressionUUID->"723e5674-72ab-9646-b658-59771a910321"]
}, Open  ]],

Cell[BoxData[Cell[TextData[StyleBox["Comparing values with a centred normal \
with the same variance",
  FontSize->16]], "Subsubsection",
  CellChangeTimes->{{3.926386928318529*^9, 3.926386939793475*^9}, {
   3.9265386558658657`*^9, 3.926538672572363*^9}},ExpressionUUID->
  "7e4ded58-e9e3-2749-9f6d-e5fca396c8d4"]], "Input",
 CellFrame->{{0, 0}, {0, 0}},
 CellChangeTimes->{{3.927572082214076*^9, 3.927572148313922*^9}, {
  3.928260994232807*^9, 3.928260999396605*^9}, {3.928272295278502*^9, 
  3.9282722998559637`*^9}, {3.928775406961215*^9, 3.928775419606743*^9}, {
  3.9287755205349693`*^9, 3.928775613407246*^9}, {3.928775744205195*^9, 
  3.9287758473719873`*^9}, {3.9396867076060905`*^9, 3.939686708764202*^9}},
 FontFamily->"Source Sans Pro",
 FontSize->16,
 FontWeight->"Normal",
 Background->RGBColor[
  1, 0.9, 0.8],ExpressionUUID->"461e81fa-a04f-564e-9780-514f6d88b800"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"PDF", "[", 
    RowBox[{
     RowBox[{"NormalDistribution", "[", 
      RowBox[{"0", ",", 
       RowBox[{"Sqrt", "[", 
        RowBox[{"Var", "[", "90", "]"}], "]"}]}], "]"}], ",", "x"}], "]"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", 
     RowBox[{"-", "6"}], ",", "6"}], "}"}]}], "]"}]], "Input",
 CellFrame->{{0, 0}, {0, 0}},
 CellChangeTimes->{{3.928774292840144*^9, 3.928774336895007*^9}, {
  3.92877439468843*^9, 3.928774460728112*^9}, {3.9287792080954533`*^9, 
  3.928779208837665*^9}, {3.928779702228394*^9, 3.9287797040616007`*^9}, {
  3.928780416993208*^9, 3.9287804188601923`*^9}, {3.928781588110799*^9, 
  3.92878158859377*^9}, {3.928782882637146*^9, 3.928782884447858*^9}, {
  3.9396875253436317`*^9, 3.9396875304029274`*^9}},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->
  "In[236]:=",ExpressionUUID->"f40af571-3dd1-624c-a2b2-86038f450d99"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "3.3430228752604932439467647414622054359675897811`34.08437537391788*^-12", 
   ",", "8.5564341300874094170809083743746131255624177019161`34.\
240899610491205*^-9", ",", 
   "5.2575330132136429292288889516445451251979197770364333`34.43135578815973*^-\
6", ",", "0.0007755448877797064788867255532658706629114796710033392947`34.\
67405343830558", ",", 
   "0.0274642411923529317981040876789739887897975255594373784496`35.\
00635298364662", ",", 
   "0.2334876980224021911475788061778778437748685597910717359408`35.\
51441370262773", ",", 
   "0.4765364623556358741440330786570533988719359556474842294556`36.\
10028703051912", ",", 
   "0.2334876980224021911475788061778778437748685597910717359408`35.\
51441370262773", ",", 
   "0.0274642411923529317981040876789739887897975255594373784496`35.\
00635298364662", ",", 
   "0.0007755448877797064788867255532658706629114796710033392947`34.\
67405343830558", ",", 
   "5.2575330132136429292288889516445451251979197770364333`34.43135578815973*^-\
6", ",", "8.5564341300874094170809083743746131255624177019161`34.\
240899610491205*^-9", ",", 
   "3.3430228752604932439467647414622054359675897811`34.08437537391788*^-12"}]\
, "}"}]], "Output",
 CellChangeTimes->{{3.9287828713616743`*^9, 3.928782884954526*^9}, 
   3.9287837953157387`*^9, 3.940207432508337*^9},
 CellLabel->
  "Out[236]=",ExpressionUUID->"377b8999-6d59-8a4a-98bf-bb5c896fb3b8"]
}, Open  ]],

Cell[BoxData[Cell[TextData[StyleBox["Results for N=100",
  FontSize->16,
  FontWeight->"Normal"]], "Subsubsection",
  CellChangeTimes->{{3.926386928318529*^9, 3.926386939793475*^9}, {
   3.9265386558658657`*^9, 3.926538672572363*^9}},ExpressionUUID->
  "ed6877a4-5999-b643-bcc7-c6d8849ff718"]], "Input",
 CellFrame->{{0, 0}, {0, 0}},
 CellChangeTimes->{{3.927572082214076*^9, 3.927572148313922*^9}, {
  3.928260994232807*^9, 3.928260999396605*^9}, {3.928272295278502*^9, 
  3.9282722998559637`*^9}, {3.928775406961215*^9, 3.928775419606743*^9}, {
  3.9287755205349693`*^9, 3.928775613407246*^9}, {3.9396867232403526`*^9, 
  3.9396867283026733`*^9}, {3.9396869108950157`*^9, 3.9396869119010487`*^9}},
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"267d702d-389d-2d4e-9d3c-ae51be5554a6"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Print", "[", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"en", "[", "k", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "0", ",", "Nmax"}], "}"}]}], "]"}], "]"}]], "Input",
 CellFrame->{{0, 0}, {0, 0}},
 CellChangeTimes->{{3.928694141793792*^9, 3.928694196931107*^9}},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->
  "In[174]:=",ExpressionUUID->"7a5423bb-19ea-db41-b9bd-dbfb58d682e4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0``26.127373328669922", ",", "0``26.03448776026123", ",", 
   "0``25.958566470352576", ",", "0``25.89448573098469", ",", 
   "0``25.839173316672824", ",", "0``25.790203627377863", ",", 
   "0``25.74657968401609", ",", "0``25.707436974071893", ",", 
   "0``25.67201356602019", ",", "0``25.63953809873293", ",", 
   "0``25.60964669905135", ",", "0``25.582157746828837", ",", 
   "0``25.55677243871858", ",", "0``25.533150074393596", ",", 
   "0``25.511038122110246", ",", "0``25.49046213697971", ",", 
   "0``25.47127955797195", ",", "0``25.45332622047568", ",", 
   "0``25.436366434948518", ",", "0``25.420497767333345", ",", 
   "0``25.405654085033337", ",", "0``25.391748144808282", ",", 
   "0``25.378538441215312", ",", "0``25.36616273126765", ",", 
   "0``25.35458671143358", ",", "0``25.343767101156647", ",", 
   "0``25.33347227184034", ",", "0``25.323810101358134", ",", 
   "0``25.314808626150647", ",", "0``25.306447513429415", ",", 
   "0``25.298601729208706", ",", "0``25.291270403052234", ",", 
   "0``25.284512067354996", ",", "0``25.278312263761002", ",", 
   "0``25.272602560438244", ",", "0``25.26731758915907", ",", 
   "0``25.262550235574086", ",", "0``25.25828452581976", ",", 
   "0``25.25449666303379", ",", "0``25.251059873323783", ",", 
   "0``25.24810505687889", ",", "0``25.245622738082883", ",", 
   "2.0799718712542005`3.5616647759406823*^-22", ",", 
   "3.67032172983944305287`8.806627569521604*^-17", ",", 
   "1.04521225583738427865279234`13.259891214158042*^-12", ",", 
   "5.08914180725999392452799149758`16.946557612133965*^-9", ",", 
   "4.51154940397949952144511284508397`19.893916198625416*^-6", ",", 
   "0.00078035438701343505269081281260104199`22.131913000534677", ",", 
   "0.02840445962753877295643093742299573024`23.693447433347078", ",", 
   "0.23508013092239491108798297004353413086`24.61217770662906", ",", 
   "0.47146107684692369036823446007911746842`24.915767724653104", ",", 
   "0.23508013092239491108798297004353661361`24.613537804744468", ",", 
   "0.02840445962753877295643093742300371766`23.69434831429803", ",", 
   "0.00078035438701343505269081281260255044`22.132352778009125", ",", 
   "4.51154940397949952144511285307906`19.89394684178731*^-6", ",", 
   "5.08914180725999392452798709612`16.946235033643738*^-9", ",", 
   "1.04521225583738427866156776`13.25911755310803*^-12", ",", 
   "3.670321729839442521232`8.80539085559446*^-17", ",", 
   "2.0799718713961197`3.5599808963958255*^-22", ",", "0``25.24360731417104", 
   ",", "0``25.245622738082883", ",", "0``25.24810505687889", ",", 
   "0``25.251059873323783", ",", "0``25.25449666303379", ",", 
   "0``25.25828452581976", ",", "0``25.262550235574086", ",", 
   "0``25.26731758915907", ",", "0``25.272602560438244", ",", 
   "0``25.278312263761002", ",", "0``25.284512067354996", ",", 
   "0``25.291270403052234", ",", "0``25.298601729208706", ",", 
   "0``25.306447513429415", ",", "0``25.314808626150647", ",", 
   "0``25.323810101358134", ",", "0``25.33347227184034", ",", 
   "0``25.343767101156647", ",", "0``25.35458671143358", ",", 
   "0``25.36616273126765", ",", "0``25.378538441215312", ",", 
   "0``25.391748144808282", ",", "0``25.405654085033337", ",", 
   "0``25.420497767333345", ",", "0``25.436366434948518", ",", 
   "0``25.45332622047568", ",", "0``25.47127955797195", ",", 
   "0``25.49046213697971", ",", "0``25.511038122110246", ",", 
   "0``25.533150074393596", ",", "0``25.55677243871858", ",", 
   "0``25.582157746828837", ",", "0``25.60964669905135", ",", 
   "0``25.63953809873293", ",", "0``25.67201356602019", ",", 
   "0``25.707436974071893", ",", "0``25.74657968401609", ",", 
   "0``25.790203627377863", ",", "0``25.839173316672824", ",", 
   "0``25.89448573098469", ",", "0``25.958566470352576", ",", 
   "0``26.03448776026123"}], "}"}]], "Print",
 CellChangeTimes->{3.9287861119351273`*^9, 3.940206130327917*^9},
 CellLabel->
  "During evaluation of \
In[174]:=",ExpressionUUID->"a4c70ff3-da9b-c446-973a-37e9b0bd68bf"]
}, Open  ]],

Cell[BoxData[Cell[TextData[StyleBox["Checking the normalisation and mean, \
computing the variance",
  FontSize->16,
  FontWeight->"Normal"]], "Subsubsection",
  CellChangeTimes->{{3.926386928318529*^9, 3.926386939793475*^9}, {
   3.9265386558658657`*^9, 3.926538672572363*^9}},ExpressionUUID->
  "3946acc4-6f8e-0741-84ec-fabf341f4f1e"]], "Input",
 CellFrame->{{0, 0}, {0, 0}},
 CellChangeTimes->{{3.927572082214076*^9, 3.927572148313922*^9}, {
  3.928260994232807*^9, 3.928260999396605*^9}, {3.928272295278502*^9, 
  3.9282722998559637`*^9}, {3.928775406961215*^9, 3.928775419606743*^9}, {
  3.9287755205349693`*^9, 3.928775613407246*^9}, {3.928775744205195*^9, 
  3.928775793886994*^9}, {3.9396857962182274`*^9, 3.939685796554043*^9}},
 Background->RGBColor[
  1, 0.9, 0.8],ExpressionUUID->"9e88a676-b076-f94f-b0bd-75bcb5967848"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Sum", "[", 
  RowBox[{
   RowBox[{"en", "[", "k", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"k", ",", "0", ",", "Nmax"}], "}"}]}], "]"}]], "Input",
 CellFrame->{{0, 0}, {0, 0}},
 CellChangeTimes->{{3.9286974070540047`*^9, 3.928697409979385*^9}},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->
  "In[175]:=",ExpressionUUID->"4c1397cc-6ec2-634e-811e-68c15b92355a"],

Cell[BoxData["0.9999999999999999999999999996395031431`23.38202672893002"], \
"Output",
 CellChangeTimes->{3.9287861321310167`*^9, 3.9402061409998837`*^9},
 CellLabel->
  "Out[175]=",ExpressionUUID->"287e04c8-ee19-274f-b736-bd2f33aaac28"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"me", "[", "100", "]"}], "=", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{"k", "*", 
     RowBox[{"en", "[", "k", "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "0", ",", "Nmax"}], "}"}]}], "]"}]}]], "Input",
 CellFrame->{{0, 0}, {0, 0}},
 CellChangeTimes->{{3.9286974070540047`*^9, 3.928697409979385*^9}, {
  3.928786136382532*^9, 3.9287861369220133`*^9}, {3.939687547860508*^9, 
  3.9396875517358704`*^9}},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->
  "In[176]:=",ExpressionUUID->"ce71aef7-57ac-5545-a9a8-b80dae8fad29"],

Cell[BoxData["49.99999999999999999999999998197531908425`23.37848667401581"], \
"Output",
 CellChangeTimes->{3.928786139420035*^9, 3.940206142484375*^9},
 CellLabel->
  "Out[176]=",ExpressionUUID->"ba06165b-3022-6840-a37b-539f52f29db7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Var", "[", "100", "]"}], "=", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"k", "-", 
        RowBox[{"me", "[", "100", "]"}]}], ")"}], "^", "2"}], "*", 
     RowBox[{"en", "[", "k", "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "0", ",", "Nmax"}], "}"}]}], "]"}]}]], "Input",
 CellFrame->{{0, 0}, {0, 0}},
 CellChangeTimes->{{3.9286974070540047`*^9, 3.928697409979385*^9}, {
  3.928786136382532*^9, 3.9287861515590267`*^9}, {3.9396875573110104`*^9, 
  3.9396875598873596`*^9}, {3.940206147842993*^9, 3.940206149309326*^9}},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->
  "In[177]:=",ExpressionUUID->"b7bc219d-8b7f-2b42-9c69-f505734db949"],

Cell[BoxData["0.71158694194461842312244109077874664215`20.43987917160621"], \
"Output",
 CellChangeTimes->{3.9287861540331*^9, 3.940206150705372*^9},
 CellLabel->
  "Out[177]=",ExpressionUUID->"f6a9b07e-08cd-ec46-80b3-d2a899704bfb"]
}, Open  ]],

Cell[BoxData[Cell[TextData[StyleBox["Comparing values with a centred normal \
with the same variance",
  FontSize->16]], "Subsubsection",
  CellChangeTimes->{{3.926386928318529*^9, 3.926386939793475*^9}, {
   3.9265386558658657`*^9, 3.926538672572363*^9}},ExpressionUUID->
  "2916c8c5-2d11-7249-ada5-66990f034285"]], "Input",
 CellFrame->{{0, 0}, {0, 0}},
 CellChangeTimes->{{3.927572082214076*^9, 3.927572148313922*^9}, {
  3.928260994232807*^9, 3.928260999396605*^9}, {3.928272295278502*^9, 
  3.9282722998559637`*^9}, {3.928775406961215*^9, 3.928775419606743*^9}, {
  3.9287755205349693`*^9, 3.928775613407246*^9}, {3.928775744205195*^9, 
  3.9287758473719873`*^9}, {3.9396867076060905`*^9, 3.939686708764202*^9}},
 FontFamily->"Source Sans Pro",
 FontSize->16,
 FontWeight->"Normal",
 Background->RGBColor[
  1, 0.9, 0.8],ExpressionUUID->"98da0b38-b355-bd43-8a50-f0bdc56378fc"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"PDF", "[", 
    RowBox[{
     RowBox[{"NormalDistribution", "[", 
      RowBox[{"0", ",", 
       RowBox[{"Sqrt", "[", 
        RowBox[{"Var", "[", "100", "]"}], "]"}]}], "]"}], ",", "x"}], "]"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", 
     RowBox[{"-", "6"}], ",", "6"}], "}"}]}], "]"}]], "Input",
 CellFrame->{{0, 0}, {0, 0}},
 CellChangeTimes->{{3.928774292840144*^9, 3.928774336895007*^9}, {
  3.92877439468843*^9, 3.928774460728112*^9}, {3.9287792080954533`*^9, 
  3.928779208837665*^9}, {3.928779702228394*^9, 3.9287797040616007`*^9}, {
  3.928780416993208*^9, 3.9287804188601923`*^9}, {3.928781588110799*^9, 
  3.92878158859377*^9}, {3.928782882637146*^9, 3.928782884447858*^9}, {
  3.9289891141239767`*^9, 3.92898919563299*^9}, {3.939685648584633*^9, 
  3.939685682020851*^9}, {3.9396875842135963`*^9, 3.9396875864696426`*^9}},
 Background->RGBColor[
  1, 1, 0.85],ExpressionUUID->"149bb27e-075e-5249-9841-c87dd9d9489e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "4.88728838249284431021665463`12.099486789434671*^-12", ",", 
   "1.111266502438443067358832712055`12.255983211382622*^-8", ",", 
   "6.19798116391555552508290324171085`12.446388799101067*^-6", ",", 
   "0.00084793790965077774769936930711420174`12.68897979086661", ",", 
   "0.02845506772925820181074787633922928908`13.02099313747336", ",", 
   "0.23422700571878950285496325432213272181`13.527866878896145", ",", 
   "0.47292914711757644320606057493166389054`14.108862442812306", ",", 
   "0.23422700571878950285496325432213272181`13.527866878896145", ",", 
   "0.02845506772925820181074787633922928908`13.02099313747336", ",", 
   "0.00084793790965077774769936930711420174`12.68897979086661", ",", 
   "6.19798116391555552508290324171085`12.446388799101067*^-6", ",", 
   "1.111266502438443067358832712055`12.255983211382622*^-8", ",", 
   "4.88728838249284431021665463`12.099486789434671*^-12"}], "}"}]], "Output",
 CellChangeTimes->{
  3.928786185426261*^9, {3.928989182707182*^9, 3.9289891991801043`*^9}, {
   3.939685658483328*^9, 3.939685682785925*^9}},
 CellLabel->"Out[54]=",ExpressionUUID->"5dac8ebc-d545-ab4a-b552-6c6fc69d10ca"]
}, Open  ]],

Cell[BoxData[Cell["Differences exact - approx from the centre", "Subsection",
  CellChangeTimes->{{3.926386928318529*^9, 3.926386939793475*^9}, {
   3.9265386558658657`*^9, 3.926538672572363*^9}},ExpressionUUID->
  "fb5e87cb-1e02-1547-a96a-ef8c4af33ef3"]], "Input",
 CellChangeTimes->{{3.927572082214076*^9, 3.927572148313922*^9}, {
  3.928260994232807*^9, 3.928260999396605*^9}, {3.928272295278502*^9, 
  3.9282722998559637`*^9}, {3.928775406961215*^9, 3.928775419606743*^9}, {
  3.9287755205349693`*^9, 3.928775613407246*^9}, {3.928775744205195*^9, 
  3.9287758473719873`*^9}, {3.928983383947006*^9, 3.928983419971241*^9}, {
  3.940207523149605*^9, 
  3.940207523472021*^9}},ExpressionUUID->"c91385ff-dda8-2442-95ec-\
fdb4243ef41d"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"t1", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"en", "[", "k", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", 
      RowBox[{"Nmax", "/", "2"}], ",", 
      RowBox[{
       RowBox[{"Nmax", "/", "2"}], "+", "3"}]}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"t2", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"PDF", "[", 
     RowBox[{
      RowBox[{"NormalDistribution", "[", 
       RowBox[{"0", ",", 
        RowBox[{"Sqrt", "[", 
         RowBox[{"Var", "[", "100", "]"}], "]"}]}], "]"}], ",", "x"}], "]"}], 
    ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", "0", ",", "3"}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"t1", "-", "t2"}]}], "Input",
 CellFrame->{{0, 0}, {0, 0}},
 CellChangeTimes->{{3.928774292840144*^9, 3.928774336895007*^9}, {
  3.92877439468843*^9, 3.928774460728112*^9}, {3.9287792080954533`*^9, 
  3.928779208837665*^9}, {3.928779702228394*^9, 3.9287797040616007`*^9}, {
  3.928780416993208*^9, 3.9287804188601923`*^9}, {3.928781588110799*^9, 
  3.92878158859377*^9}, {3.928782882637146*^9, 3.928782884447858*^9}, {
  3.9289891141239767`*^9, 3.92898919563299*^9}, {3.939685648584633*^9, 
  3.939685682020851*^9}, {3.9396875842135963`*^9, 3.9396875864696426`*^9}, {
  3.940206176383024*^9, 3.9402061786923676`*^9}},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->
  "In[178]:=",ExpressionUUID->"6b53d3b0-c226-d549-9e9d-fd081b88ab92"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.47146107684692369036823446007911746842`24.915767724653104", ",", 
   "0.23508013092239491108798297004353661361`24.613537804744468", ",", 
   "0.02840445962753877295643093742300371766`23.69434831429803", ",", 
   "0.00078035438701343505269081281260255044`22.132352778009125"}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.928786185426261*^9, {3.928989182707182*^9, 3.9289891991801043`*^9}, {
   3.939685658483328*^9, 3.939685682785925*^9}, 3.940206183415188*^9},
 CellLabel->
  "Out[178]=",ExpressionUUID->"163ae531-519c-294d-88d5-5fac2660909c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.47292914711757584553413036727412074286`20.740909167270193", ",", 
   "0.23422700571878962282994561955408491381`20.15991360335404", ",", 
   "0.02845506772925836799305979295250132479`19.653039861931244", ",", 
   "0.00084793790965079022941394644427967627`19.3210265153245"}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.928786185426261*^9, {3.928989182707182*^9, 3.9289891991801043`*^9}, {
   3.939685658483328*^9, 3.939685682785925*^9}, 3.9402061834183044`*^9},
 CellLabel->
  "Out[179]=",ExpressionUUID->"6b21ccbd-88a7-ed4e-82a7-8a82213e1b94"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
   "-", "0.00146807027065215516589590719500327445`18.23283098625827"}], ",", 
   "0.00085312520360528825803735048945169981`17.721274072478767", ",", 
   RowBox[{
   "-", "0.00005060810171959503662885552949760713`16.90306086879778"}], ",", 
   RowBox[{
   "-", "0.00006758352263735517672313363167712583`18.22188658278651"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.928786185426261*^9, {3.928989182707182*^9, 3.9289891991801043`*^9}, {
   3.939685658483328*^9, 3.939685682785925*^9}, 3.9402061834201756`*^9},
 CellLabel->
  "Out[180]=",ExpressionUUID->"44bc4a91-023f-8243-bde4-f04ee8ac2e10"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[Cell["Fitting an ansatz for the large N for the same variance", 
  "Subsection",
  CellChangeTimes->{{3.926386928318529*^9, 3.926386939793475*^9}, {
   3.9265386558658657`*^9, 3.926538672572363*^9}},ExpressionUUID->
  "4165a022-3a4b-d84e-b970-89b3a9c9310e"]], "Subsection",
 CellFrame->{{0, 0}, {0, 0}},
 CellChangeTimes->{{3.927572082214076*^9, 3.927572148313922*^9}, {
  3.928260994232807*^9, 3.928260999396605*^9}, {3.928272295278502*^9, 
  3.9282722998559637`*^9}, {3.928775406961215*^9, 3.928775419606743*^9}, {
  3.9287755205349693`*^9, 3.928775613407246*^9}, {3.928775744205195*^9, 
  3.9287758473719873`*^9}, {3.928969689201685*^9, 3.9289697047726183`*^9}, {
  3.939939299839987*^9, 3.939939323350523*^9}},
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"4b2dc59b-a2e1-6c40-92d5-ce8fd0ca9d90"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"a", "[", "1", "]"}], "=", "0.4735719613"}], ";", 
  RowBox[{
   RowBox[{"a", "[", "2", "]"}], "=", "0.5464313214"}], ";", 
  RowBox[{
   RowBox[{"a", "[", "3", "]"}], "=", "0.5883873972"}], ";", 
  RowBox[{
   RowBox[{"a", "[", "4", "]"}], "=", "0.6179704941"}], ";", 
  RowBox[{
   RowBox[{"a", "[", "5", "]"}], "=", "0.6408395677"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"a", "[", "6", "]"}], "=", "0.6594853769"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"a", "[", "7", "]"}], "=", "0.6752272387"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"a", "[", "8", "]"}], "=", "0.6888489801"}], ";", 
  RowBox[{
   RowBox[{"a", "[", "9", "]"}], "=", "0.7008544880"}], ";", 
  RowBox[{
   RowBox[{"a", "[", "10", "]"}], "=", "0.7115869419"}], ";"}]}], "Input",
 CellFrame->{{0, 0}, {0, 0}},
 CellChangeTimes->{{3.928964401246921*^9, 3.928964532008931*^9}, 
   3.939796660488779*^9},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->
  "In[181]:=",ExpressionUUID->"cab44ef6-5f4f-ad40-8da3-321ceeccf2f9"],

Cell[CellGroupData[{

Cell["Here a[j] is the variance for N = j", "Item",
 CellChangeTimes->{{3.928971161135001*^9, 
  3.928971182417926*^9}},ExpressionUUID->"065cedd7-e6b9-3b49-8709-\
c42471aea869"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Log", "[", "10", "]"}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"Pi", "^", "2"}], ")"}], 
        RowBox[{"a", "[", "1", "]"}]}]}], "==", 
      RowBox[{"c1", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Log", "[", "10", "]"}], "/", "10"}], ")"}], "*", "c2"}], 
       "+", 
       RowBox[{"c3", "/", "10"}]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"Log", "[", "20", "]"}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"Pi", "^", "2"}], ")"}], 
        RowBox[{"a", "[", "2", "]"}]}]}], "==", 
      RowBox[{"c1", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Log", "[", "20", "]"}], "/", "20"}], ")"}], "*", "c2"}], 
       "+", 
       RowBox[{"c3", "/", "20"}]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"Log", "[", "30", "]"}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"Pi", "^", "2"}], ")"}], 
        RowBox[{"a", "[", "3", "]"}]}]}], "==", 
      RowBox[{"c1", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Log", "[", "30", "]"}], "/", "30"}], ")"}], "*", "c2"}], 
       "+", 
       RowBox[{"c3", "/", "30"}]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"c1", ",", "c2", ",", "c3"}], "}"}]}], "]"}]], "Input",
 CellFrame->{{0, 0}, {0, 0}},
 CellChangeTimes->{{3.928966474896167*^9, 3.928966477205551*^9}, {
   3.9289665116328907`*^9, 3.92896668845013*^9}, {3.9289667775204773`*^9, 
   3.928966790019723*^9}, {3.928966834110115*^9, 3.928966875174181*^9}, 
   3.928966925397656*^9, {3.9289670114973183`*^9, 3.9289670119695272`*^9}, {
   3.9289672523808527`*^9, 3.928967280854992*^9}},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->
  "(Debug) In[61]:=",ExpressionUUID->"8038d09b-6359-1140-84ea-69f2cd1deb56"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"c1", "\[Rule]", 
     RowBox[{"-", "2.423102082065832`"}]}], ",", 
    RowBox[{"c2", "\[Rule]", 
     RowBox[{"-", "0.0024886418223453452`"}]}], ",", 
    RowBox[{"c3", "\[Rule]", "0.5229229253707108`"}]}], "}"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.928966928365429*^9, 3.928967015853127*^9, 
  3.928967380469471*^9},
 CellLabel->
  "(Debug) Out[61]=",ExpressionUUID->"abf63508-bf40-6e41-b48f-ebf3fabcffc4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Log", "[", "20", "]"}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"Pi", "^", "2"}], ")"}], 
        RowBox[{"a", "[", "2", "]"}]}]}], "==", 
      RowBox[{"c1", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Log", "[", "20", "]"}], "/", "20"}], ")"}], "*", "c2"}], 
       "+", 
       RowBox[{"c3", "/", "20"}]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"Log", "[", "40", "]"}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"Pi", "^", "2"}], ")"}], 
        RowBox[{"a", "[", "4", "]"}]}]}], "==", 
      RowBox[{"c1", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Log", "[", "40", "]"}], "/", "40"}], ")"}], "*", "c2"}], 
       "+", 
       RowBox[{"c3", "/", "40"}]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"Log", "[", "60", "]"}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"Pi", "^", "2"}], ")"}], 
        RowBox[{"a", "[", "6", "]"}]}]}], "==", 
      RowBox[{"c1", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Log", "[", "60", "]"}], "/", "60"}], ")"}], "*", "c2"}], 
       "+", 
       RowBox[{"c3", "/", "60"}]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"c1", ",", "c2", ",", "c3"}], "}"}]}], "]"}]], "Input",
 CellFrame->{{0, 0}, {0, 0}},
 CellChangeTimes->{{3.928966474896167*^9, 3.928966477205551*^9}, {
  3.9289665116328907`*^9, 3.92896668845013*^9}, {3.9289667775204773`*^9, 
  3.928966790019723*^9}, {3.928966834110115*^9, 3.928966875174181*^9}, {
  3.928966925397656*^9, 3.9289670013037357`*^9}, {3.9289670434929543`*^9, 
  3.928967062573917*^9}, {3.928967298824071*^9, 3.9289673399428787`*^9}},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->
  "(Debug) In[62]:=",ExpressionUUID->"27a76b9d-7469-394a-886a-d93d69bbb517"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"c1", "\[Rule]", 
     RowBox[{"-", "2.422907855511267`"}]}], ",", 
    RowBox[{"c2", "\[Rule]", 
     RowBox[{"-", "0.007304418596488919`"}]}], ",", 
    RowBox[{"c3", "\[Rule]", "0.5334651721839635`"}]}], "}"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.928967080824864*^9, 3.928967387583324*^9},
 CellLabel->
  "(Debug) Out[62]=",ExpressionUUID->"3719039c-c3ff-ef49-ae24-8db135cbe241"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Log", "[", "40", "]"}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"Pi", "^", "2"}], ")"}], 
        RowBox[{"a", "[", "4", "]"}]}]}], "==", 
      RowBox[{"c1", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Log", "[", "40", "]"}], "/", "40"}], ")"}], "*", "c2"}], 
       "+", 
       RowBox[{"c3", "/", "40"}]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"Log", "[", "80", "]"}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"Pi", "^", "2"}], ")"}], 
        RowBox[{"a", "[", "8", "]"}]}]}], "==", 
      RowBox[{"c1", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Log", "[", "80", "]"}], "/", "80"}], ")"}], "*", "c2"}], 
       "+", 
       RowBox[{"c3", "/", "80"}]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"Log", "[", "60", "]"}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"Pi", "^", "2"}], ")"}], 
        RowBox[{"a", "[", "6", "]"}]}]}], "==", 
      RowBox[{"c1", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Log", "[", "60", "]"}], "/", "60"}], ")"}], "*", "c2"}], 
       "+", 
       RowBox[{"c3", "/", "60"}]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"c1", ",", "c2", ",", "c3"}], "}"}]}], "]"}]], "Input",
 CellFrame->{{0, 0}, {0, 0}},
 CellChangeTimes->{{3.928966474896167*^9, 3.928966477205551*^9}, {
  3.9289665116328907`*^9, 3.92896668845013*^9}, {3.9289667775204773`*^9, 
  3.928966790019723*^9}, {3.928966834110115*^9, 3.928966875174181*^9}, {
  3.928966925397656*^9, 3.9289670013037357`*^9}, {3.9289670434929543`*^9, 
  3.928967062573917*^9}, {3.928967101107109*^9, 3.928967137322495*^9}, {
  3.928967345209902*^9, 3.9289673738404922`*^9}},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->
  "(Debug) In[63]:=",ExpressionUUID->"87e60673-7dcd-e341-a44b-067a8d6129c2"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"c1", "\[Rule]", 
     RowBox[{"-", "2.4229167809875283`"}]}], ",", 
    RowBox[{"c2", "\[Rule]", 
     RowBox[{"-", "0.006864159936374999`"}]}], ",", 
    RowBox[{"c3", "\[Rule]", "0.5321981301086192`"}]}], "}"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.928967143252915*^9, 3.928967395188908*^9},
 CellLabel->
  "(Debug) Out[63]=",ExpressionUUID->"bf9d5a0f-54f5-3244-80b9-b0a0a0b7d7f2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Log", "[", "60", "]"}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"Pi", "^", "2"}], ")"}], 
        RowBox[{"a", "[", "6", "]"}]}]}], "==", 
      RowBox[{"c1", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Log", "[", "60", "]"}], "/", "60"}], ")"}], "*", "c2"}], 
       "+", 
       RowBox[{"c3", "/", "60"}]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"Log", "[", "80", "]"}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"Pi", "^", "2"}], ")"}], 
        RowBox[{"a", "[", "8", "]"}]}]}], "==", 
      RowBox[{"c1", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Log", "[", "80", "]"}], "/", "80"}], ")"}], "*", "c2"}], 
       "+", 
       RowBox[{"c3", "/", "80"}]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"Log", "[", "100", "]"}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"Pi", "^", "2"}], ")"}], 
        RowBox[{"a", "[", "10", "]"}]}]}], "==", 
      RowBox[{"c1", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Log", "[", "100", "]"}], "/", "100"}], ")"}], "*", "c2"}], 
       "+", 
       RowBox[{"c3", "/", "100"}]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"c1", ",", "c2", ",", "c3"}], "}"}]}], "]"}]], "Input",
 CellFrame->{{0, 0}, {0, 0}},
 CellChangeTimes->{{3.928966474896167*^9, 3.928966477205551*^9}, {
  3.9289665116328907`*^9, 3.92896668845013*^9}, {3.9289667775204773`*^9, 
  3.928966790019723*^9}, {3.928966834110115*^9, 3.928966875174181*^9}, {
  3.928966925397656*^9, 3.9289670013037357`*^9}, {3.9289670434929543`*^9, 
  3.928967062573917*^9}, {3.928967101107109*^9, 3.928967137322495*^9}, {
  3.928967345209902*^9, 3.9289673738404922`*^9}, {3.928967616174786*^9, 
  3.9289676589600077`*^9}},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->
  "(Debug) In[67]:=",ExpressionUUID->"2302944d-8221-ec49-8e47-bc2aefe19485"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"c1", "\[Rule]", 
     RowBox[{"-", "2.4229284064916987`"}]}], ",", 
    RowBox[{"c2", "\[Rule]", 
     RowBox[{"-", "0.006055941052800406`"}]}], ",", 
    RowBox[{"c3", "\[Rule]", "0.5295865337678725`"}]}], "}"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.928967662349393*^9},
 CellLabel->
  "(Debug) Out[67]=",ExpressionUUID->"80aac810-66db-454d-9965-2f5b24ed8045"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Log", "[", "90", "]"}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"Pi", "^", "2"}], ")"}], 
        RowBox[{"a", "[", "9", "]"}]}]}], "==", 
      RowBox[{"c1", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Log", "[", "90", "]"}], "/", "90"}], ")"}], "*", "c2"}], 
       "+", 
       RowBox[{"c3", "/", "90"}]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"Log", "[", "80", "]"}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"Pi", "^", "2"}], ")"}], 
        RowBox[{"a", "[", "8", "]"}]}]}], "==", 
      RowBox[{"c1", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Log", "[", "80", "]"}], "/", "80"}], ")"}], "*", "c2"}], 
       "+", 
       RowBox[{"c3", "/", "80"}]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"Log", "[", "100", "]"}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"Pi", "^", "2"}], ")"}], 
        RowBox[{"a", "[", "10", "]"}]}]}], "==", 
      RowBox[{"c1", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Log", "[", "100", "]"}], "/", "100"}], ")"}], "*", "c2"}], 
       "+", 
       RowBox[{"c3", "/", "100"}]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"c1", ",", "c2", ",", "c3"}], "}"}]}], "]"}]], "Input",
 CellFrame->{{0, 0}, {0, 0}},
 CellChangeTimes->{{3.928966474896167*^9, 3.928966477205551*^9}, {
  3.9289665116328907`*^9, 3.92896668845013*^9}, {3.9289667775204773`*^9, 
  3.928966790019723*^9}, {3.928966834110115*^9, 3.928966875174181*^9}, {
  3.928966925397656*^9, 3.9289670013037357`*^9}, {3.9289670434929543`*^9, 
  3.928967062573917*^9}, {3.928967101107109*^9, 3.928967137322495*^9}, {
  3.928967345209902*^9, 3.9289673738404922`*^9}, {3.928967616174786*^9, 
  3.928967699529159*^9}},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->
  "In[185]:=",ExpressionUUID->"8bc7ac17-ed37-d840-bcfb-bf713702a4a9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"c1", "\[Rule]", 
     RowBox[{"-", "2.4229327649892287`"}]}], ",", 
    RowBox[{"c2", "\[Rule]", 
     RowBox[{"-", "0.00566529588251994`"}]}], ",", 
    RowBox[{"c3", "\[Rule]", "0.5282233960291194`"}]}], "}"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.9402063976797657`*^9},
 CellLabel->
  "Out[185]=",ExpressionUUID->"0c15c7e8-b3ba-254d-b8f2-8f431ed3de1f"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{904.125, 522.75},
WindowMargins->{{Automatic, 21.75}, {Automatic, 5.625}},
Magnification:>0.9 Inherited,
FrontEndVersion->"14.1 for Microsoft Windows (64-bit) (July 16, 2024)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"462f2ce0-e2f5-5e40-b7d5-32f69bd48ce2"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[554, 20, 859, 21, 109, "Section",ExpressionUUID->"4a09a7c7-619e-db49-808b-e45d5f4845b1"],
Cell[CellGroupData[{
Cell[1438, 45, 1637, 47, 74, "Section",ExpressionUUID->"666c67c9-db14-0d42-ac0a-cd175afa5863"],
Cell[3078, 94, 3277, 85, 98, "Subsubsection",ExpressionUUID->"30c0d21c-c9b3-ba4a-8fe9-75d615c06b05"],
Cell[CellGroupData[{
Cell[6380, 183, 319, 5, 47, "Subsubsection",ExpressionUUID->"e26a1236-3783-3440-bd3b-0a8c4d9a4e87"],
Cell[6702, 190, 2660, 39, 39, "Input",ExpressionUUID->"c6efe7e9-9b29-084a-9cd7-5ddd8e77bce1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[9399, 234, 319, 5, 53, "Subsubsection",ExpressionUUID->"cc2a1bf9-d42b-924c-a4af-a9d2be3f7dc2"],
Cell[9721, 241, 2521, 36, 39, "Input",ExpressionUUID->"e6b703c1-34f6-864f-a589-5b1d5b174ec3"]
}, Open  ]],
Cell[12257, 280, 412, 6, 53, "Subsubsection",ExpressionUUID->"c5efa450-7879-5a4b-b9db-6a3ec38baae2"],
Cell[CellGroupData[{
Cell[12694, 290, 2473, 55, 100, "Subsubsection",ExpressionUUID->"74e11fc7-7469-6143-b334-3a659508818c"],
Cell[15170, 347, 514, 10, 39, "Input",ExpressionUUID->"843ab557-46c9-b34b-8312-1a81711345f1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[15721, 362, 2322, 63, 63, "Subsection",ExpressionUUID->"dec802c9-88b3-7a46-97ff-541ae91a7da7"],
Cell[CellGroupData[{
Cell[18068, 429, 1131, 29, 53, "Subsubsection",ExpressionUUID->"1059bca0-3a42-a147-81ad-8a9052af6b00"],
Cell[19202, 460, 1169, 33, 56, "Input",ExpressionUUID->"f5f2457d-bae1-104a-bc60-b75dd7049a33"]
}, Open  ]],
Cell[CellGroupData[{
Cell[20408, 498, 727, 19, 53, "Subsubsection",ExpressionUUID->"1473e75c-ffe7-544a-8202-b65160da2ada"],
Cell[21138, 519, 1711, 43, 39, "Input",ExpressionUUID->"6e91462c-c1ab-0945-8985-fa8613f99f56"]
}, Open  ]],
Cell[CellGroupData[{
Cell[22886, 567, 700, 18, 53, "Subsubsection",ExpressionUUID->"ce883df7-359d-b640-a9c4-4a32835d141d"],
Cell[23589, 587, 995, 24, 39, "Input",ExpressionUUID->"dd47e7c0-ea9e-0f42-a43c-260244607bbb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[24621, 616, 1754, 46, 55, "Subsubsection",ExpressionUUID->"73c16d19-843e-3e4e-b55c-041584ccdf81"],
Cell[26378, 664, 1863, 46, 74, "Input",ExpressionUUID->"11e1045a-aba5-694a-840e-95521c68ad3a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[28278, 715, 744, 19, 55, "Subsubsection",ExpressionUUID->"b3c8f44d-b8c1-1e46-a86e-5ee8ec358b7a"],
Cell[29025, 736, 2501, 68, 91, "Input",ExpressionUUID->"92e6772c-7ccf-bf45-a421-11249f6407c4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[31563, 809, 733, 19, 55, "Subsubsection",ExpressionUUID->"98eef45a-3057-584e-ab5e-ec0ae3716075"],
Cell[32299, 830, 1223, 30, 39, "Input",ExpressionUUID->"99709a18-6dc5-fe42-8bc2-31999e32edda"]
}, Open  ]],
Cell[CellGroupData[{
Cell[33559, 865, 1209, 32, 55, "Subsubsection",ExpressionUUID->"1cb027eb-fa7e-bf48-9760-ce35a8cb33f2"],
Cell[34771, 899, 3034, 78, 108, "Input",ExpressionUUID->"23e23bbd-bd64-0940-99c6-b837ec901be7"],
Cell[37808, 979, 1395, 31, 39, "Input",ExpressionUUID->"645bb675-993d-994c-9e5d-935f872b1795"]
}, Open  ]],
Cell[CellGroupData[{
Cell[39240, 1015, 332, 5, 53, "Subsubsection",ExpressionUUID->"46190e34-2158-594e-b7c8-68243e1e5e82"],
Cell[39575, 1022, 2149, 65, 74, "Input",ExpressionUUID->"cd2e537a-2670-544f-8374-3a28560333a1"],
Cell[41727, 1089, 1049, 24, 39, "Input",ExpressionUUID->"60f39c71-f282-5c43-9cb1-e118232b6040"],
Cell[42779, 1115, 6701, 192, 228, "Input",ExpressionUUID->"a6d59f63-d71a-ef4d-b52a-3abeb853684b"],
Cell[49483, 1309, 1334, 30, 39, "Input",ExpressionUUID->"9f5fb1d9-ec1b-1743-9eb7-487fe89041ad"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[50866, 1345, 909, 19, 62, "Subsection",ExpressionUUID->"9c6bf200-a3e5-2d4e-b537-b70fb558707b"],
Cell[CellGroupData[{
Cell[51800, 1368, 2897, 79, 54, "Subsubsection",ExpressionUUID->"59143312-bf19-4747-b407-076880126220"],
Cell[54700, 1449, 5342, 136, 142, "Input",ExpressionUUID->"51ef2ed8-f85a-6c43-bd48-e829e4880b17"],
Cell[60045, 1587, 2085, 51, 56, "Input",ExpressionUUID->"8e6c15c1-4ae7-ab44-b1c6-2aeff108549c"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[62179, 1644, 368, 5, 62, "Subsection",ExpressionUUID->"1d8c9a2b-14ed-3345-8c03-f1e9161b0275"],
Cell[62550, 1651, 2199, 51, 193, "Input",ExpressionUUID->"a8d7a3db-8fc1-4b43-ab1e-8d2a460e4457"],
Cell[64752, 1704, 1979, 48, 166, "Input",ExpressionUUID->"9ba4b99f-98a4-c046-8c76-8ea25b54d763"],
Cell[66734, 1754, 711, 18, 56, "Input",ExpressionUUID->"37f8b94a-12fd-8e4b-973e-55a5168ac9fe"],
Cell[67448, 1774, 5082, 136, 279, "Input",ExpressionUUID->"d0ec0f96-7ac9-894d-a8a3-eb8562bb2dbb"],
Cell[72533, 1912, 5181, 138, 279, "Input",ExpressionUUID->"48afa2bf-c7e5-174a-9586-2394690815dd"],
Cell[77717, 2052, 4193, 103, 262, "Input",ExpressionUUID->"43b3c413-2b11-ad4c-ab64-d220a21087ba"],
Cell[81913, 2157, 4057, 102, 262, "Input",ExpressionUUID->"dfe97a4d-8a94-ee40-854f-9f4dbfc66a33"],
Cell[85973, 2261, 680, 17, 39, "Input",ExpressionUUID->"4182f756-f233-0b41-bf8c-9634eac3dae7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[86690, 2283, 1265, 32, 62, "Subsection",ExpressionUUID->"c813404b-3b00-8049-8160-82ad7dc029d6"],
Cell[87958, 2317, 1080, 25, 39, "Input",ExpressionUUID->"8960d5ba-9331-4447-8e0b-6659c342b2e9"],
Cell[89041, 2344, 2004, 46, 39, "Input",ExpressionUUID->"8fc774a2-a70a-6649-aa87-ed6348dcb944"],
Cell[91048, 2392, 1137, 19, 44, "Input",ExpressionUUID->"98f5de4c-e130-a943-8c53-07b7058b0dff"],
Cell[CellGroupData[{
Cell[92210, 2415, 430, 11, 52, "Input",ExpressionUUID->"71fe0dd0-687e-b845-a731-d917f6ff6a2b"],
Cell[92643, 2428, 1640, 28, 182, "Print",ExpressionUUID->"d6b21b37-980a-ca4c-ae9d-9798da851846"]
}, Open  ]],
Cell[94298, 2459, 1478, 32, 44, "Input",ExpressionUUID->"1eca35ad-a242-8544-987e-2108a6dc6e98"],
Cell[CellGroupData[{
Cell[95801, 2495, 1830, 53, 59, "Input",ExpressionUUID->"4a98a9b2-d7a3-d24e-b823-6618bfa1c02f"],
Cell[97634, 2550, 456, 8, 28, "Output",ExpressionUUID->"c6bb12d3-686b-b649-8ffd-d79bb33421c9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[98127, 2563, 296, 6, 39, "Input",ExpressionUUID->"bd116d01-0f11-e145-a53e-334e64122625"],
Cell[98426, 2571, 291, 5, 28, "Output",ExpressionUUID->"e8521412-0afd-bf49-a99d-d1e9872fbfa6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[98754, 2581, 1699, 51, 56, "Input",ExpressionUUID->"d459e24d-30be-1243-beed-d3e7993bd11a"],
Cell[100456, 2634, 267, 3, 28, "Output",ExpressionUUID->"dcda6c4b-372b-da46-90eb-c54da7e06ba8"]
}, Open  ]],
Cell[100738, 2640, 831, 14, 44, "Input",ExpressionUUID->"f4921018-413d-dc42-8543-d6fc52e4fb98"],
Cell[CellGroupData[{
Cell[101594, 2658, 385, 9, 39, "Input",ExpressionUUID->"4a08a44c-589e-734b-9fd4-f6a34cc090df"],
Cell[101982, 2669, 270, 4, 28, "Output",ExpressionUUID->"1702f51f-9d31-2446-afb1-d89613bd1c67"]
}, Open  ]],
Cell[CellGroupData[{
Cell[102289, 2678, 498, 13, 39, "Input",ExpressionUUID->"9106c108-9b80-4b4f-b44d-30ad4e411171"],
Cell[102790, 2693, 270, 4, 28, "Output",ExpressionUUID->"0fbe0529-7b4d-1548-8780-3ef84b5a6280"]
}, Open  ]],
Cell[CellGroupData[{
Cell[103097, 2702, 618, 17, 39, "Input",ExpressionUUID->"503806f2-dbf5-6b44-aa4d-e513eef5a3fb"],
Cell[103718, 2721, 267, 4, 28, "Output",ExpressionUUID->"8f44cb5c-f311-f64f-b8d8-fe36ca0ef72b"]
}, Open  ]],
Cell[104000, 2728, 790, 13, 44, "Input",ExpressionUUID->"1f58a3df-ba46-ad46-b37d-80080464aaf8"],
Cell[CellGroupData[{
Cell[104815, 2745, 430, 11, 52, "Input",ExpressionUUID->"ef5c98e6-862e-f549-a1a8-93d7adfcd617"],
Cell[105248, 2758, 2656, 47, 245, "Print",ExpressionUUID->"aeb8daae-ba8a-654e-bc73-2aed19923661"]
}, Open  ]],
Cell[107919, 2808, 1524, 32, 44, "Input",ExpressionUUID->"06e081e5-777f-6349-bac3-896a69696a14"],
Cell[CellGroupData[{
Cell[109468, 2844, 284, 7, 52, "Input",ExpressionUUID->"65e74ca0-606d-ee41-88ff-5047b498078c"],
Cell[109755, 2853, 284, 7, 28, "Output",ExpressionUUID->"72b50134-61a9-f84a-822f-9eb855146125"]
}, Open  ]],
Cell[CellGroupData[{
Cell[110076, 2865, 1526, 49, 69, "Input",ExpressionUUID->"037232c1-a93b-544b-9838-7d98861309cd"],
Cell[111605, 2916, 204, 3, 41, "Output",ExpressionUUID->"c1f3b3b5-1420-0b48-8629-7d48977dfa0b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[111846, 2924, 1780, 55, 86, "Input",ExpressionUUID->"dfb9b90e-853a-9b49-b1d2-08470015a472"],
Cell[113629, 2981, 258, 5, 41, "Output",ExpressionUUID->"2d0d456b-294f-1844-9626-7272530ab72f"]
}, Open  ]],
Cell[113902, 2989, 831, 14, 44, "Input",ExpressionUUID->"252cf174-7ceb-6144-a272-52fb9a37f8cc"],
Cell[CellGroupData[{
Cell[114758, 3007, 383, 9, 39, "Input",ExpressionUUID->"dc8879ec-237a-cd49-a49a-bae141fc5f06"],
Cell[115144, 3018, 219, 3, 28, "Output",ExpressionUUID->"fd354f00-602b-8544-92a3-5243f0b8e6cb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[115400, 3026, 517, 13, 39, "Input",ExpressionUUID->"86fced08-ed61-0048-b78f-95388034fdd9"],
Cell[115920, 3041, 343, 5, 28, "Output",ExpressionUUID->"dbf394e5-05c1-4244-9d3c-814f773dd3d0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[116300, 3051, 839, 19, 39, "Input",ExpressionUUID->"3648a60f-93ec-a049-9f8a-ee55d4e5e82c"],
Cell[117142, 3072, 400, 6, 28, "Output",ExpressionUUID->"a0ac92df-13be-2d4d-8e39-d59a82f10679"]
}, Open  ]],
Cell[117557, 3081, 881, 16, 44, "Input",ExpressionUUID->"9be5a5a9-0d5b-1047-95c3-faac53c650bd"],
Cell[CellGroupData[{
Cell[118463, 3101, 1390, 37, 56, "Input",ExpressionUUID->"0d4780d8-94fc-e842-9bba-571bbf57370f"],
Cell[119856, 3140, 87402, 1504, 218, "Output",ExpressionUUID->"42ee4e31-3c01-a04b-9a25-c84f47e641e4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[207295, 4649, 1055, 26, 39, "Input",ExpressionUUID->"703dcdf7-5e6c-984a-98e4-b6b0dd1e7a00"],
Cell[208353, 4677, 1678, 33, 136, "Output",ExpressionUUID->"3e6d96cd-c3b1-924e-aec2-30b84347b4f8"]
}, Open  ]],
Cell[210046, 4713, 940, 21, 44, "Input",ExpressionUUID->"7ade96ea-8c85-ce4f-9730-504fef45ed27"],
Cell[CellGroupData[{
Cell[211011, 4738, 430, 11, 52, "Input",ExpressionUUID->"7066b15c-3b38-ba4e-9111-563a9d2e54ed"],
Cell[211444, 4751, 5123, 85, 657, "Print",ExpressionUUID->"752b99f6-468d-bf44-ab7b-3213b209ad0d"]
}, Open  ]],
Cell[216582, 4839, 1524, 32, 44, "Input",ExpressionUUID->"3b4784e7-1189-ea4e-9100-d1e979eb06ff"],
Cell[CellGroupData[{
Cell[218131, 4875, 350, 8, 52, "Input",ExpressionUUID->"c282c692-efa9-914d-adb7-3cedd8fb3200"],
Cell[218484, 4885, 242, 5, 41, "Output",ExpressionUUID->"f3bcb1df-49fe-564f-8521-fccd0d215362"]
}, Open  ]],
Cell[CellGroupData[{
Cell[218763, 4895, 1515, 48, 56, "Input",ExpressionUUID->"c568047d-36d6-6840-8ded-7571745c365a"],
Cell[220281, 4945, 176, 2, 28, "Output",ExpressionUUID->"a6a3e0d9-7c76-574d-aa30-279c22af8d44"]
}, Open  ]],
Cell[CellGroupData[{
Cell[220494, 4952, 1557, 52, 86, "Input",ExpressionUUID->"b87ec153-66d6-1d42-b8c2-ad8ecdb7a339"],
Cell[222054, 5006, 237, 5, 41, "Output",ExpressionUUID->"834e2d44-a414-144b-a5b4-b0083b9e4b15"]
}, Open  ]],
Cell[222306, 5014, 877, 16, 44, "Input",ExpressionUUID->"69116f41-c422-fb40-a0ac-f6de6eb2fe87"],
Cell[CellGroupData[{
Cell[223208, 5034, 383, 9, 39, "Input",ExpressionUUID->"840c2d76-c242-9242-b3ed-410e76c568e3"],
Cell[223594, 5045, 251, 3, 28, "Output",ExpressionUUID->"336bea33-ce38-bc48-8483-efe12abda52d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[223882, 5053, 566, 14, 39, "Input",ExpressionUUID->"751b914d-b0d0-4d48-8dc4-5a6e3579d50a"],
Cell[224451, 5069, 256, 3, 28, "Output",ExpressionUUID->"8e369418-f0fb-004a-a6ab-b58e5c038678"]
}, Open  ]],
Cell[CellGroupData[{
Cell[224744, 5077, 651, 17, 39, "Input",ExpressionUUID->"d9565e80-0cb6-fb4a-8421-84f8474ddf16"],
Cell[225398, 5096, 253, 3, 28, "Output",ExpressionUUID->"477436d0-b5d0-1c4d-a0c0-35208477c068"]
}, Open  ]],
Cell[225666, 5102, 881, 16, 44, "Input",ExpressionUUID->"f96a9540-7c13-7c48-b09c-5f6202c7a756"],
Cell[CellGroupData[{
Cell[226572, 5122, 703, 18, 39, "Input",ExpressionUUID->"ec10810c-30d4-4448-a585-fd97efb7e3a1"],
Cell[227278, 5142, 1350, 28, 131, "Output",ExpressionUUID->"4e9aeda6-2b12-3148-90d1-34c6404172f0"]
}, Open  ]],
Cell[228643, 5173, 744, 13, 44, "Input",ExpressionUUID->"e7aaeb13-02f6-f04b-aea8-e12e8ca66be1"],
Cell[CellGroupData[{
Cell[229412, 5190, 441, 12, 52, "Input",ExpressionUUID->"e2f054f7-84eb-7744-b321-1f9768348a14"],
Cell[229856, 5204, 2160, 35, 87, "Print",ExpressionUUID->"09ccb788-04a3-c540-a550-90339b317896"]
}, Open  ]],
Cell[232031, 5242, 831, 14, 44, "Input",ExpressionUUID->"4e3e831f-74e9-a545-a5e4-714952f0646f"],
Cell[CellGroupData[{
Cell[232887, 5260, 394, 10, 52, "Input",ExpressionUUID->"3c4f44ec-0057-7b46-ac58-b0b27983f624"],
Cell[233284, 5272, 220, 4, 41, "Output",ExpressionUUID->"14bb6d7f-4f14-8a4c-9dad-ae67e5438511"]
}, Open  ]],
Cell[CellGroupData[{
Cell[233541, 5281, 496, 13, 39, "Input",ExpressionUUID->"d303b046-ab5d-0545-81fb-ad722e650c78"],
Cell[234040, 5296, 221, 4, 41, "Output",ExpressionUUID->"c4d0fc8c-cafa-7843-b6b4-020f90e0f6c2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[234298, 5305, 627, 17, 39, "Input",ExpressionUUID->"41081a77-e6ad-714d-ab84-0c51571aa149"],
Cell[234928, 5324, 220, 4, 41, "Output",ExpressionUUID->"ea7811ee-030c-1141-9b8f-df217235c4f2"]
}, Open  ]],
Cell[235163, 5331, 881, 16, 44, "Input",ExpressionUUID->"5e2d0ea9-a5ec-9247-88c4-edd8bb4789c3"],
Cell[CellGroupData[{
Cell[236069, 5351, 659, 18, 39, "Input",ExpressionUUID->"f424ca0b-978e-5c4b-82ae-0ae98eb777c9"],
Cell[236731, 5371, 1125, 19, 80, "Output",ExpressionUUID->"3092e4b5-5da1-114f-9347-2d11e6bdf0c5"]
}, Open  ]],
Cell[237871, 5393, 790, 13, 44, "Input",ExpressionUUID->"02433309-6624-534e-ac12-8e6c0d47ccd2"],
Cell[CellGroupData[{
Cell[238686, 5410, 423, 11, 39, "Input",ExpressionUUID->"0f185e83-2aca-9746-bf46-41630f029448"],
Cell[239112, 5423, 2842, 51, 135, "Print",ExpressionUUID->"94e4ec7a-73f1-be4b-8313-452fe4074248"]
}, Open  ]],
Cell[241969, 5477, 831, 14, 44, "Input",ExpressionUUID->"a4995d94-f0ef-0b4e-aaf2-f53fbb34e0b8"],
Cell[CellGroupData[{
Cell[242825, 5495, 387, 10, 39, "Input",ExpressionUUID->"0bb295f2-7257-b543-b404-acc9166caed7"],
Cell[243215, 5507, 256, 4, 28, "Output",ExpressionUUID->"20d94bff-8962-3d42-963a-dd2c06e87bbc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[243508, 5516, 574, 15, 39, "Input",ExpressionUUID->"e505fd20-20ba-c341-a164-abf9bf8abc40"],
Cell[244085, 5533, 254, 4, 28, "Output",ExpressionUUID->"52503d53-921b-3847-a6f8-7e313236e54a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[244376, 5542, 655, 18, 39, "Input",ExpressionUUID->"f05cc56d-3782-8348-9fc3-f5f92596a7a2"],
Cell[245034, 5562, 254, 4, 28, "Output",ExpressionUUID->"94e920df-054b-794f-9923-9024471c22b2"]
}, Open  ]],
Cell[245303, 5569, 881, 16, 44, "Input",ExpressionUUID->"c79bacd7-b38d-454f-bafd-9f487d4c299e"],
Cell[CellGroupData[{
Cell[246209, 5589, 730, 19, 39, "Input",ExpressionUUID->"113443ad-6869-ac4d-ad43-5ede0beb9791"],
Cell[246942, 5610, 1379, 28, 101, "Output",ExpressionUUID->"c8971159-6241-2f48-aecb-00cb79053463"]
}, Open  ]],
Cell[248336, 5641, 790, 13, 44, "Input",ExpressionUUID->"8d2ee0c2-171e-d248-8a14-93f839786a16"],
Cell[CellGroupData[{
Cell[249151, 5658, 430, 11, 52, "Input",ExpressionUUID->"6aa0504e-b1e5-9a48-b9f7-4883029c172c"],
Cell[249584, 5671, 2689, 45, 103, "Print",ExpressionUUID->"e3fbf215-deae-6246-a38c-a08341779d1e"]
}, Open  ]],
Cell[252288, 5719, 831, 14, 44, "Input",ExpressionUUID->"8a8d2f9d-c6ac-1c4b-8125-c0b799cf6ec7"],
Cell[CellGroupData[{
Cell[253144, 5737, 394, 10, 52, "Input",ExpressionUUID->"813e093e-83d2-0e4f-9a66-449f3027299f"],
Cell[253541, 5749, 220, 4, 41, "Output",ExpressionUUID->"236caa1d-b1ae-4340-a444-5c65aba647f3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[253798, 5758, 544, 14, 39, "Input",ExpressionUUID->"9ee1e529-4b08-d342-83f3-fef20d476bb9"],
Cell[254345, 5774, 218, 4, 41, "Output",ExpressionUUID->"0b1b518b-f61c-e745-8963-7b6e80b73816"]
}, Open  ]],
Cell[CellGroupData[{
Cell[254600, 5783, 627, 17, 39, "Input",ExpressionUUID->"1ff63a9c-1e88-8b4d-949b-659d145ae655"],
Cell[255230, 5802, 220, 4, 41, "Output",ExpressionUUID->"db634a29-2979-5248-999a-d87ea33db9e3"]
}, Open  ]],
Cell[255465, 5809, 881, 16, 44, "Input",ExpressionUUID->"87cdc8df-474f-7146-a3e0-3965dcc6adb1"],
Cell[CellGroupData[{
Cell[256371, 5829, 755, 19, 39, "Input",ExpressionUUID->"5314a946-24fc-ad4a-953b-c5ff8b9e6781"],
Cell[257129, 5850, 1083, 18, 80, "Output",ExpressionUUID->"52276814-ece8-c442-be28-98e89cad2e3f"]
}, Open  ]],
Cell[258227, 5871, 792, 13, 44, "Input",ExpressionUUID->"72108741-c752-774d-82f3-6564ea2530b4"],
Cell[CellGroupData[{
Cell[259044, 5888, 423, 11, 39, "Input",ExpressionUUID->"a09b82b8-2585-c646-b4be-cd47947e1852"],
Cell[259470, 5901, 4042, 72, 229, "Print",ExpressionUUID->"c6654c90-c58b-9b4b-ae97-ec9552333af8"]
}, Open  ]],
Cell[263527, 5976, 831, 14, 44, "Input",ExpressionUUID->"03d1c89b-5850-3f4d-8885-e4bed82c576f"],
Cell[CellGroupData[{
Cell[264383, 5994, 387, 10, 39, "Input",ExpressionUUID->"7eb478f7-05f0-6e41-9a88-c9e6c8264424"],
Cell[264773, 6006, 275, 5, 28, "Output",ExpressionUUID->"8b6b50f7-c0ef-444a-b423-4d5d3d3fe501"]
}, Open  ]],
Cell[CellGroupData[{
Cell[265085, 6016, 595, 15, 39, "Input",ExpressionUUID->"2cd2b0db-46e4-0f48-beda-e07fbe06afeb"],
Cell[265683, 6033, 302, 6, 28, "Output",ExpressionUUID->"32b46a1b-d86a-634a-813c-2b445c5e3d1f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[266022, 6044, 734, 19, 39, "Input",ExpressionUUID->"4120f3fe-5478-9045-aa42-d0e984321b4b"],
Cell[266759, 6065, 305, 6, 28, "Output",ExpressionUUID->"7f943d6a-5054-dc44-b666-51465256ef5b"]
}, Open  ]],
Cell[267079, 6074, 881, 16, 44, "Input",ExpressionUUID->"c8cf0353-ce20-2d4d-a485-bcfcc35e740c"],
Cell[CellGroupData[{
Cell[267985, 6094, 807, 20, 39, "Input",ExpressionUUID->"952e309b-0c08-a247-bdea-fc37d6541f84"],
Cell[268795, 6116, 1657, 32, 136, "Output",ExpressionUUID->"64e44ead-8164-174c-84ce-68f111e5f63c"]
}, Open  ]],
Cell[270467, 6151, 687, 10, 34, "Input",ExpressionUUID->"895d95d7-d1ff-0a4c-957a-b24c645cb8dc"],
Cell[CellGroupData[{
Cell[271179, 6165, 419, 8, 50, "Subsubsection",ExpressionUUID->"4f16e570-2a42-f04f-a4d6-1021d50d7ef5"],
Cell[CellGroupData[{
Cell[271623, 6177, 1048, 31, 74, "Input",ExpressionUUID->"4523cbce-2c5b-5a44-8945-e64e5fa97311"],
Cell[272674, 6210, 674, 14, 46, "Output",ExpressionUUID->"b4b8e09f-5020-2a49-8ee7-116baa4a4f8e"],
Cell[273351, 6226, 674, 14, 46, "Output",ExpressionUUID->"9601e820-534d-674f-af07-09bcef6f8778"],
Cell[274028, 6242, 731, 17, 46, "Output",ExpressionUUID->"64f39112-2ddc-a743-afad-48638d3358d4"]
}, Open  ]],
Cell[274774, 6262, 790, 13, 44, "Input",ExpressionUUID->"de10c12d-62df-6140-95f4-342fc9fc3692"],
Cell[CellGroupData[{
Cell[275589, 6279, 430, 11, 52, "Input",ExpressionUUID->"a0bce09e-ce2d-df4c-bf7c-a98a157baa8a"],
Cell[276022, 6292, 3781, 66, 182, "Print",ExpressionUUID->"6019e453-bbf5-db49-981e-ea2a36422c14"]
}, Open  ]],
Cell[279818, 6361, 831, 14, 44, "Input",ExpressionUUID->"69e8d119-2242-bb4f-bd10-c70502c0615e"],
Cell[280652, 6377, 394, 10, 52, "Input",ExpressionUUID->"675ab406-c0c5-654d-a181-b255f07f5afc"],
Cell[281049, 6389, 232, 4, 25, "Input",ExpressionUUID->"9844b1fb-0ce9-b34a-9dd5-ce229828abf3"],
Cell[CellGroupData[{
Cell[281306, 6397, 543, 14, 39, "Input",ExpressionUUID->"b1ef0768-8547-ce4e-ac90-8c604b90d38c"],
Cell[281852, 6413, 241, 4, 41, "Output",ExpressionUUID->"1220319a-30d2-a840-9958-8b4448b6e1d2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[282130, 6422, 628, 17, 39, "Input",ExpressionUUID->"ae649e39-a672-dd4c-9a34-0818a0783c67"],
Cell[282761, 6441, 219, 4, 41, "Output",ExpressionUUID->"6ecaec3e-b0ac-c341-bf63-32b05385a04f"]
}, Open  ]],
Cell[282995, 6448, 881, 16, 44, "Input",ExpressionUUID->"a5d3cf1e-cb42-3247-bfe4-604627e4df04"],
Cell[CellGroupData[{
Cell[283901, 6468, 852, 20, 39, "Input",ExpressionUUID->"c5f3848a-452d-f44c-aaad-bcdd65a3f3a3"],
Cell[284756, 6490, 1312, 26, 114, "Output",ExpressionUUID->"75ca729c-c59c-1545-a998-afdf6389eced"]
}, Open  ]],
Cell[286083, 6519, 792, 13, 44, "Input",ExpressionUUID->"9c161dbb-d564-8a4b-ba2b-0fc8e6485986"],
Cell[CellGroupData[{
Cell[286900, 6536, 423, 11, 39, "Input",ExpressionUUID->"e75c0375-4f4e-ec4c-9e3e-19ffa8435b25"],
Cell[287326, 6549, 4170, 73, 198, "Print",ExpressionUUID->"8e4d21f1-78da-8d41-9793-39e1ed3eda22"]
}, Open  ]],
Cell[291511, 6625, 831, 14, 44, "Input",ExpressionUUID->"51e3dcba-fe89-8f47-988f-3c74f0489a70"],
Cell[CellGroupData[{
Cell[292367, 6643, 387, 10, 39, "Input",ExpressionUUID->"7a0f144f-32c8-7e4c-b7b8-b5b2d94e234a"],
Cell[292757, 6655, 280, 5, 28, "Output",ExpressionUUID->"3d0e26fc-efaf-2b4a-96ce-5650b3d1b4c6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[293074, 6665, 568, 15, 39, "Input",ExpressionUUID->"fa4ebf56-6426-4149-aa84-06930fe39797"],
Cell[293645, 6682, 284, 5, 28, "Output",ExpressionUUID->"1bcd3622-88ac-bf43-bc6a-48f81adf1acf"]
}, Open  ]],
Cell[CellGroupData[{
Cell[293966, 6692, 653, 18, 39, "Input",ExpressionUUID->"5765f5f6-1aaa-3446-9426-b02e44240596"],
Cell[294622, 6712, 275, 5, 28, "Output",ExpressionUUID->"723e5674-72ab-9646-b658-59771a910321"]
}, Open  ]],
Cell[294912, 6720, 881, 16, 44, "Input",ExpressionUUID->"461e81fa-a04f-564e-9780-514f6d88b800"],
Cell[CellGroupData[{
Cell[295818, 6740, 928, 22, 39, "Input",ExpressionUUID->"f40af571-3dd1-624c-a2b2-86038f450d99"],
Cell[296749, 6764, 1426, 29, 118, "Output",ExpressionUUID->"377b8999-6d59-8a4a-98bf-bb5c896fb3b8"]
}, Open  ]],
Cell[298190, 6796, 795, 13, 44, "Input",ExpressionUUID->"267d702d-389d-2d4e-9d3c-ae51be5554a6"],
Cell[CellGroupData[{
Cell[299010, 6813, 423, 11, 39, "Input",ExpressionUUID->"7a5423bb-19ea-db41-b9bd-dbfb58d682e4"],
Cell[299436, 6826, 4006, 65, 182, "Print",ExpressionUUID->"a4c70ff3-da9b-c446-973a-37e9b0bd68bf"]
}, Open  ]],
Cell[303457, 6894, 831, 14, 44, "Input",ExpressionUUID->"9e88a676-b076-f94f-b0bd-75bcb5967848"],
Cell[CellGroupData[{
Cell[304313, 6912, 387, 10, 39, "Input",ExpressionUUID->"4c1397cc-6ec2-634e-811e-68c15b92355a"],
Cell[304703, 6924, 237, 4, 28, "Output",ExpressionUUID->"287e04c8-ee19-274f-b736-bd2f33aaac28"]
}, Open  ]],
Cell[CellGroupData[{
Cell[304977, 6933, 573, 15, 39, "Input",ExpressionUUID->"ce71aef7-57ac-5545-a9a8-b80dae8fad29"],
Cell[305553, 6950, 235, 4, 28, "Output",ExpressionUUID->"ba06165b-3022-6840-a37b-539f52f29db7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[305825, 6959, 740, 19, 39, "Input",ExpressionUUID->"b7bc219d-8b7f-2b42-9c69-f505734db949"],
Cell[306568, 6980, 232, 4, 28, "Output",ExpressionUUID->"f6a9b07e-08cd-ec46-80b3-d2a899704bfb"]
}, Open  ]],
Cell[306815, 6987, 881, 16, 44, "Input",ExpressionUUID->"98da0b38-b355-bd43-8a50-f0bdc56378fc"],
Cell[CellGroupData[{
Cell[307721, 7007, 1000, 22, 39, "Input",ExpressionUUID->"149bb27e-075e-5249-9841-c87dd9d9489e"],
Cell[308724, 7031, 1180, 19, 67, "Output",ExpressionUUID->"5dac8ebc-d545-ab4a-b552-6c6fc69d10ca"]
}, Open  ]],
Cell[309919, 7053, 734, 11, 34, "Input",ExpressionUUID->"c91385ff-dda8-2442-95ec-fdb4243ef41d"],
Cell[CellGroupData[{
Cell[310678, 7068, 1438, 36, 74, "Input",ExpressionUUID->"6b53d3b0-c226-d549-9e9d-fd081b88ab92"],
Cell[312119, 7106, 590, 12, 28, "Output",ExpressionUUID->"163ae531-519c-294d-88d5-5fac2660909c"],
Cell[312712, 7120, 590, 12, 28, "Output",ExpressionUUID->"6b21ccbd-88a7-ed4e-82a7-8a82213e1b94"],
Cell[313305, 7134, 648, 15, 28, "Output",ExpressionUUID->"44bc4a91-023f-8243-bde4-f04ee8ac2e10"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[314014, 7156, 823, 13, 62, "Subsection",ExpressionUUID->"4b2dc59b-a2e1-6c40-92d5-ce8fd0ca9d90"],
Cell[314840, 7171, 1121, 33, 125, "Input",ExpressionUUID->"cab44ef6-5f4f-ad40-8da3-321ceeccf2f9"],
Cell[CellGroupData[{
Cell[315986, 7208, 177, 3, 27, "Item",ExpressionUUID->"065cedd7-e6b9-3b49-8709-c42471aea869"],
Cell[CellGroupData[{
Cell[316188, 7215, 1933, 57, 69, "Input",ExpressionUUID->"8038d09b-6359-1140-84ea-69f2cd1deb56"],
Cell[318124, 7274, 483, 13, 41, "Output",ExpressionUUID->"abf63508-bf40-6e41-b48f-ebf3fabcffc4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[318644, 7292, 1953, 57, 69, "Input",ExpressionUUID->"27a76b9d-7469-394a-886a-d93d69bbb517"],
Cell[320600, 7351, 457, 12, 41, "Output",ExpressionUUID->"3719039c-c3ff-ef49-ae24-8db135cbe241"]
}, Open  ]],
Cell[CellGroupData[{
Cell[321094, 7368, 2002, 58, 69, "Input",ExpressionUUID->"87e60673-7dcd-e341-a44b-067a8d6129c2"],
Cell[323099, 7428, 458, 12, 41, "Output",ExpressionUUID->"bf9d5a0f-54f5-3244-80b9-b0a0a0b7d7f2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[323594, 7445, 2058, 59, 69, "Input",ExpressionUUID->"2302944d-8221-ec49-8e47-bc2aefe19485"],
Cell[325655, 7506, 436, 12, 41, "Output",ExpressionUUID->"80aac810-66db-454d-9965-2f5b24ed8045"]
}, Open  ]],
Cell[CellGroupData[{
Cell[326128, 7523, 2049, 59, 56, "Input",ExpressionUUID->"8bc7ac17-ed37-d840-bcfb-bf713702a4a9"],
Cell[328180, 7584, 430, 12, 28, "Output",ExpressionUUID->"0c15c7e8-b3ba-254d-b8f2-8f431ed3de1f"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/GOEnumeric2.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    423027,       8735]
NotebookOptionsPosition[    412669,       8558]
NotebookOutlinePosition[    413109,       8575]
CellTagsIndexPosition[    413066,       8572]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[TextData[{
 StyleBox["Computing marginal eigenvalue distributions for the Gaussian and \
Laguerre orthogonal ensembles",
  FontSize->24,
  FontWeight->"Bold",
  FontColor->RGBColor[0., 0., 0.]],
 "\n",
 StyleBox["\[Minus] ",
  FontSize->18,
  FontColor->GrayLevel[0]],
 StyleBox["Peter J. Forrester, Santosh Kumar and Bo-Jian Shen",
  FontSize->18,
  FontSlant->"Italic",
  FontColor->GrayLevel[0]]
}], "Section",
 CellChangeTimes->{{3.770463269559471*^9, 3.770463288720681*^9}, {
   3.770463376513516*^9, 3.7704634264066687`*^9}, {3.8118520781470413`*^9, 
   3.8118521040669928`*^9}, {3.916101869731235*^9, 3.916101897571641*^9}, 
   3.9410705450410576`*^9, {3.941070603535984*^9, 3.9410706153427677`*^9}, {
   3.9410707350648994`*^9, 3.941070735414732*^9}},
 Background->RGBColor[
  1, 1, 0.85],ExpressionUUID->"010782da-d0ef-ad4f-b5b6-a749fcbd388f"],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["Mathemat",
  FontSize->24],
 StyleBox["ica code for numerical computation of GOE conditioned gap \
probabilities ",
  FontSize->24,
  FontWeight->"Normal",
  FontTracking->"Plain"],
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SubsuperscriptBox[
          StyleBox["E", "TI"], 
          StyleBox["N", "TI"], 
          StyleBox["G", "TI"]], "(", 
         RowBox[{
           StyleBox["k", "TI"], ";", 
           RowBox[{"(", 
             RowBox[{
               StyleBox["s", "TI"], ",", "\[Infinity]"}], ")"}]}], ")"}], 
       TraditionalForm], "errors" -> {}, "input" -> "E_N^G(k;(s,\\infty))", 
     "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],
  FontSize->24,
  FontWeight->"Normal",
  FontTracking->"Plain",ExpressionUUID->
  "36854d3f-1831-3e4f-a209-e51a2b32a33e"],
 StyleBox[" and ",
  FontSize->24],
 StyleBox["marginal eigenvalue density ",
  FontSize->24,
  FontWeight->"Normal",
  FontTracking->"Plain"],
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SubsuperscriptBox[
          StyleBox["f", "TI"], 
          StyleBox["N", "TI"], 
          StyleBox["G", "TI"]], "(", 
         RowBox[{
           StyleBox["k", "TI"], ";", 
           StyleBox["s", "TI"]}], ")"}], TraditionalForm], "errors" -> {}, 
     "input" -> "f_N^G(k;s)", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],
  FontSize->24,
  FontWeight->"Normal",
  FontTracking->"Plain",ExpressionUUID->
  "a33b3be6-d8fd-4b42-8bba-a859ab6cace3"],
 StyleBox[" for large N.",
  FontSize->24,
  FontWeight->"Normal",
  FontTracking->"Plain"]
}], "Chapter",
 CellFrame->{{0, 0}, {0, 0}},
 CellChangeTimes->{
  3.93993718571327*^9, {3.9399372499922543`*^9, 3.939937382380684*^9}, 
   3.9399394997428455`*^9, {3.9399395570923367`*^9, 3.939939559182785*^9}, {
   3.939939636854048*^9, 3.9399396583340874`*^9}, {3.9399396998881474`*^9, 
   3.939939749909666*^9}, {3.939939797692442*^9, 3.9399397986830387`*^9}},
 Background->RGBColor[
  0.88, 1, 0.88],ExpressionUUID->"8661fd59-88e4-d24d-b4dc-363b556022b5"],

Cell[CellGroupData[{

Cell["Initial set up of parameters", "Subsection",
 CellChangeTimes->{{3.9396788400021114`*^9, 3.9396788462729664`*^9}},
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"b6d58c14-027c-7b4f-8a52-9cd1b1f84164"],

Cell[CellGroupData[{

Cell["Value of Nmax (Size of GOE matrix)", "Subsubsection",
 CellChangeTimes->{{3.926386472047082*^9, 3.926386508391746*^9}, {
  3.928297706367428*^9, 3.928297719879087*^9}, {3.939787951904175*^9, 
  3.9397879623336163`*^9}},
 Background->RGBColor[
  1, 0.9, 0.8],ExpressionUUID->"8985a87f-bfd4-4074-a67d-f35169fd41b4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Nmax", "=", "21"}], ";"}]], "Input",
 CellChangeTimes->{{3.925346277081698*^9, 3.92534627957901*^9}, {
   3.925409924713737*^9, 3.925409926063373*^9}, {3.925410392983183*^9, 
   3.925410393905224*^9}, {3.9265397278904953`*^9, 3.926539731389145*^9}, {
   3.926542174840598*^9, 3.9265421753907223`*^9}, {3.927329777743223*^9, 
   3.927329779699258*^9}, {3.9274002461132727`*^9, 3.927400246686265*^9}, {
   3.9274214545219*^9, 3.927421455471657*^9}, {3.927516666585146*^9, 
   3.927516667090657*^9}, {3.92757090205914*^9, 3.927570902935833*^9}, {
   3.928272418672289*^9, 3.928272419448163*^9}, {3.928293748832768*^9, 
   3.928293749439543*^9}, {3.928294803099368*^9, 3.9282948035467663`*^9}, {
   3.928295894455274*^9, 3.9282958952756863`*^9}, {3.928297642814331*^9, 
   3.928297644219956*^9}, {3.928300135779014*^9, 3.9283001360010138`*^9}, {
   3.928418043443821*^9, 3.9284180436791077`*^9}, {3.928505984646101*^9, 
   3.928505986578102*^9}, {3.928520776565826*^9, 3.928520777519485*^9}, {
   3.9286126585948753`*^9, 3.9286126594825163`*^9}, {3.9286130135807667`*^9, 
   3.928613014367214*^9}, {3.928613367554368*^9, 3.9286133683524103`*^9}, {
   3.928641894049574*^9, 3.928641895229801*^9}, {3.928694671872171*^9, 
   3.9286946734005747`*^9}, {3.928695960717976*^9, 3.928695962584375*^9}, {
   3.928777296536783*^9, 3.9287772974583387`*^9}, {3.9287777318411407`*^9, 
   3.928777732729484*^9}, {3.9287784907886553`*^9, 3.92877849115889*^9}, {
   3.9287793417735*^9, 3.928779342571373*^9}, {3.928779758740356*^9, 
   3.9287797596276693`*^9}, {3.928780532726857*^9, 3.9287805332658043`*^9}, {
   3.928781829254262*^9, 3.928781834045822*^9}, {3.928784515370124*^9, 
   3.928784516921816*^9}, 3.928963605843678*^9, {3.9290527664170313`*^9, 
   3.929052768059025*^9}, {3.9290732037459*^9, 3.92907320458867*^9}, {
   3.929098900466735*^9, 3.929098901524081*^9}, {3.929125566905764*^9, 
   3.9291255688180447`*^9}, {3.929128602268355*^9, 3.929128603211999*^9}, {
   3.929217121431039*^9, 3.929217121812811*^9}, {3.929397032680154*^9, 
   3.929397033522704*^9}, {3.939152187999098*^9, 3.9391521882358665`*^9}, {
   3.9396832540050087`*^9, 3.939683254481474*^9}, {3.9396863412610264`*^9, 
   3.939686341367119*^9}, {3.93987131534914*^9, 3.9398713156536636`*^9}, 
   3.9398752738979225`*^9, {3.9399378242778854`*^9, 3.939937824382015*^9}},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->"In[1]:=",ExpressionUUID->"a73619f7-3e97-4b0a-bb3b-135e4cdc103a"]
}, Open  ]],

Cell["Set up the range and step of s for the numerical computation", \
"Subsubsection",
 CellChangeTimes->{{3.926386472047082*^9, 3.926386508391746*^9}, {
  3.928297706367428*^9, 3.928297719879087*^9}, {3.9293125054431334`*^9, 
  3.92931252070961*^9}, {3.929313001860116*^9, 3.929313010342964*^9}, {
  3.929313140890732*^9, 3.929313145391087*^9}, {3.9393642393451557`*^9, 
  3.9393642834171867`*^9}},
 Background->RGBColor[
  1, 0.9, 0.8],ExpressionUUID->"db735065-ec89-498a-a860-8e84e5fec15d"],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["The parameter ",
  FontSize->16],
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       SubscriptBox[
        StyleBox["s", "TI"], 
        RowBox[{
          StyleBox["m", "TI"], 
          StyleBox["a", "TI"], 
          StyleBox["x", "TI"]}]], TraditionalForm], "errors" -> {}, "input" -> 
     "s_{max}", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],
  FontSize->16,ExpressionUUID->"6cecad3e-e55b-944d-9078-f3428a246f6f"],
 StyleBox[" is chosen empirically such that it covers the range of 4-6 \
standard deviation after scaling. All the parameters (including ",
  FontSize->16],
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SubscriptBox[
          StyleBox["s", "TI"], 
          RowBox[{
            StyleBox["m", "TI"], 
            StyleBox["a", "TI"], 
            StyleBox["x", "TI"]}]], ",", 
         StyleBox["d", "TI"], 
         StyleBox["s", "TI"], ",", 
         FractionBox[
          SubscriptBox[
           StyleBox["s", "TI"], 
           RowBox[{
             StyleBox["m", "TI"], 
             StyleBox["a", "TI"], 
             StyleBox["x", "TI"]}]], 
          RowBox[{
            StyleBox["d", "TI"], 
            StyleBox["s", "TI"]}]]}], TraditionalForm], "errors" -> {}, 
     "input" -> "s_{max}, ds, \\frac{s_{max}}{ds}", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "d5a9b8f5-cc76-4c47-83c0-3a0ff6d5b169"],
 ")",
 StyleBox[" are chosen to be rational in order to ensure the numerical \
calculations for the relevant quantities are performed with high precision.",
  FontSize->16]
}], "Subsubsection",
 CellChangeTimes->{{3.939364296981785*^9, 3.9393642975604134`*^9}, {
  3.9393645270302296`*^9, 3.9393645468263454`*^9}, {3.9393645875455093`*^9, 
  3.9393647225086746`*^9}, {3.939364755122448*^9, 3.9393647691657352`*^9}, {
  3.939364920920328*^9, 3.939365040791231*^9}},
 Background->RGBColor[
  0.88, 1, 0.88],ExpressionUUID->"3e607fb1-5afb-944c-b62d-0832a55fc387"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"smax", "=", 
   RowBox[{"13", "/", "10"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ds", "=", 
   RowBox[{"1", "/", "50"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.929312907012127*^9, 3.929312934730062*^9}, {
  3.929397182116968*^9, 3.9293972020397043`*^9}, {3.9402022382736073`*^9, 
  3.940202239237957*^9}},
 Background->RGBColor[
  1, 1, 0.85],ExpressionUUID->"b2b66473-6693-474d-b462-a37a0e583d38"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N", "[", 
  RowBox[{"smax", "/", "ds"}], "]"}]], "Input",
 CellChangeTimes->{{3.9293928856817417`*^9, 3.9293929204200783`*^9}},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->"In[31]:=",ExpressionUUID->"e54c3b5f-295a-43d8-8948-f3dfd99edbb9"],

Cell[BoxData["65.`"], "Output",
 CellChangeTimes->{{3.92939289316951*^9, 3.929392921861466*^9}, 
   3.929396113650234*^9, 3.929397222095428*^9, 3.929397462587508*^9, 
   3.9391522215992813`*^9, 3.939871465989231*^9, 3.939875208458847*^9, 
   3.9399378296854553`*^9},
 CellLabel->"Out[31]=",ExpressionUUID->"e821e746-4109-514e-9f43-9cb72fc385a3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"smax", "/", 
  RowBox[{"N", "[", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2", "*", 
      RowBox[{"Nmax", "/", 
       RowBox[{"Log", "[", "Nmax", "]"}]}]}], ")"}], "^", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "/", "2"}], ")"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.929312942495055*^9, 3.92931297969797*^9}},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->"In[29]:=",ExpressionUUID->"1edaa80f-ef6a-4a10-8191-a222761b4106"],

Cell[BoxData["5.4601309622420136`"], "Output",
 CellChangeTimes->{
  3.929312950134954*^9, 3.929312981116267*^9, 3.9293258132312517`*^9, 
   3.9293961075184937`*^9, {3.9293971958769073`*^9, 3.929397210457955*^9}, 
   3.9293974565613337`*^9, 3.9391526285419064`*^9, 3.9396863511284714`*^9, 
   3.9398752820152893`*^9},
 CellLabel->"Out[29]=",ExpressionUUID->"23f1d51e-df5f-ab46-9489-54a5a51772b9"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["Compute the functions ", "Subsection"],
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SuperscriptBox["\[CapitalPsi]", 
          StyleBox["G", "TI"]], "(", 
         RowBox[{
           StyleBox["j", "TI"], ",", 
           StyleBox["x", "TI"]}], ")"}], TraditionalForm], "errors" -> {}, 
     "input" -> "\\Psi^{G}(j,x)", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "15a197fb-f39b-e843-ba81-71d2a3673905"],
 ", ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SuperscriptBox[
          OverscriptBox["\[CapitalPsi]", "~"], 
          StyleBox["G", "TI"]], "(", 
         RowBox[{
           StyleBox["j", "TI"], ",", 
           StyleBox["x", "TI"]}], ")"}], TraditionalForm], "errors" -> {}, 
     "input" -> "\\tilde{\\Psi}^{G}(j,x)", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "8224e0d5-5c9f-554f-9364-84e1cac8f077"],
 ", ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SuperscriptBox[
          StyleBox["I", "TI"], 
          StyleBox["G", "TI"]], "(", 
         RowBox[{
           StyleBox["i", "TI"], ",", 
           StyleBox["j", "TI"], ",", 
           StyleBox["x", "TI"]}], ")"}], TraditionalForm], "errors" -> {}, 
     "input" -> "I^{G}(i,j,x)", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]], "Subsection",ExpressionUUID->
  "752c5e41-1b78-3845-9972-31eac02d0799"],
 " and ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SuperscriptBox[
          OverscriptBox[
           StyleBox["I", "TI"], "~"], 
          StyleBox["G", "TI"]], "(", 
         RowBox[{
           StyleBox["i", "TI"], ",", 
           StyleBox["j", "TI"], ",", 
           StyleBox["x", "TI"]}], ")"}], TraditionalForm], "errors" -> {}, 
     "input" -> "\\tilde{I}^{G}(i,j,x)", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]], "Subsection",ExpressionUUID->
  "ce322495-e25e-7143-95fc-b2dc6eb44ae4"]
}], "Subsection",
 CellChangeTimes->{{3.939405776313984*^9, 3.939405846518301*^9}, 
   3.939796243575468*^9},
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"fd586608-056b-674b-9cae-0356d27a9a7e"],

Cell[TextData[{
 StyleBox["For numerical calculations, we evaluate those functions on the \
lattice ",
  FontSize->16,
  FontWeight->"Normal"],
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       SubscriptBox[
        RowBox[{"{", 
          RowBox[{
            StyleBox["l", "TI"], "\[Cross]", 
            StyleBox["d", "TI"], 
            StyleBox["s", "TI"]}], "}"}], 
        RowBox[{"-5", "\[LessEqual]", 
          StyleBox["l", "TI"], "\[LessEqual]", 
          FractionBox[
           RowBox[{
             StyleBox["s", "TI"], 
             StyleBox["m", "TI"], 
             StyleBox["a", "TI"], 
             StyleBox["x", "TI"]}], 
           RowBox[{
             StyleBox["d", "TI"], 
             StyleBox["s", "TI"]}]]}]], TraditionalForm], "errors" -> {}, 
     "input" -> "\\{l \\times ds\\}_{-5\\leq l\\leq \\frac{smax}{ds}}", 
     "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],
  FontSize->16,
  FontWeight->"Normal",ExpressionUUID->"86b08b61-b533-c448-92f6-45c3f789ad54"],
 StyleBox[" with precision up to 80 digits.",
  FontSize->16,
  FontWeight->"Normal"]
}], "Subsubsection",
 CellChangeTimes->{{3.9394059887674713`*^9, 3.9394060218310566`*^9}, {
  3.939406149313284*^9, 3.9394061629556065`*^9}},
 Background->RGBColor[
  0.88, 1, 0.88],ExpressionUUID->"ac25dbce-9229-3b43-87d6-d3acba0d6f22"],

Cell[CellGroupData[{

Cell[TextData[{
 "Initial conditions: ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SuperscriptBox["\[CapitalPsi]", 
          StyleBox["G", "TI"]], "(", 
         RowBox[{"0", ",", 
           StyleBox["x", "TI"]}], ")"}], TraditionalForm], "errors" -> {}, 
     "input" -> "\\Psi^{G}(0,x)", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "83a55e78-5d78-9847-8462-df8823e8fbff"],
 " and ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SuperscriptBox["\[CapitalPsi]", 
          StyleBox["G", "TI"]], "(", 
         RowBox[{"1", ",", 
           StyleBox["x", "TI"]}], ")"}], TraditionalForm], "errors" -> {}, 
     "input" -> "\\Psi^{G}(1,x)", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "4036012d-76c8-ca43-bcdc-df31ccb75eae"]
}], "Subsubsection",
 CellChangeTimes->{{3.926386472047082*^9, 3.926386508391746*^9}, {
  3.939078162686594*^9, 3.939078171660324*^9}},
 Background->RGBColor[
  1, 0.9, 0.8],ExpressionUUID->"e366d937-1d4f-4e52-93c3-5e15b242475e"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"ps", "[", 
    RowBox[{"0", ",", "x_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"ps", "[", 
     RowBox[{"0", ",", "x"}], "]"}], "=", "0"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ps", "[", 
    RowBox[{"1", ",", "x_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"ps", "[", 
     RowBox[{"1", ",", "x"}], "]"}], "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "/", 
       RowBox[{"Sqrt", "[", "2", "]"}]}], ")"}], "*", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"Erf", "[", 
        RowBox[{"x", "/", 
         RowBox[{"Sqrt", "[", "2", "]"}]}], "]"}]}], ")"}]}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.92534602904482*^9, 3.925346054416453*^9}, {
  3.9253460881671343`*^9, 3.9253461389621153`*^9}, {3.925346196744194*^9, 
  3.925346231304694*^9}, {3.9254322892219677`*^9, 3.9254322943626623`*^9}, {
  3.9254323512664557`*^9, 3.925432353887344*^9}, {3.928683510372147*^9, 
  3.928683529081018*^9}, {3.928686252751944*^9, 3.928686266454632*^9}},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->"In[4]:=",ExpressionUUID->"45fc6aa3-7dfc-4487-987a-1655a76ffaf9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Recursive computation of ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SuperscriptBox["\[CapitalPsi]", 
          StyleBox["G", "TI"]], "(", 
         RowBox[{
           StyleBox["j", "TI"], ",", 
           StyleBox["x", "TI"]}], ")"}], TraditionalForm], "errors" -> {}, 
     "input" -> "\\Psi^{G}(j,x)", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "785e09af-02f3-0944-b1c1-bc469c7bd2df"],
 " up to j=2*Nmax"
}], "Subsubsection",
 CellChangeTimes->{{3.926386472047082*^9, 3.926386575061123*^9}, 
   3.9392457771893463`*^9},
 Background->RGBColor[
  1, 0.9, 0.8],ExpressionUUID->"5d33d480-a5b7-4ca9-b886-ca391cb4858d"],

Cell[BoxData[
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"j", "=", "2"}], ",", 
   RowBox[{"j", "\[LessEqual]", 
    RowBox[{"2", "*", "Nmax"}]}], ",", 
   RowBox[{"j", "++"}], ",", 
   RowBox[{
    RowBox[{"ps", "[", 
     RowBox[{"j_", ",", "x_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"ps", "[", 
      RowBox[{"j", ",", "x"}], "]"}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"j", "\[NotEqual]", "2"}], ",", 
          RowBox[{"x", "^", 
           RowBox[{"(", 
            RowBox[{"j", "-", "2"}], ")"}]}], ",", "1"}], "]"}]}], "*", 
       RowBox[{
        RowBox[{"Exp", "[", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"x", "^", "2"}]}], "/", "2"}], "]"}], "/", 
        RowBox[{"Gamma", "[", 
         RowBox[{"j", "/", "2"}], "]"}]}]}], "+", 
      RowBox[{"2", "*", 
       RowBox[{"ps", "[", 
        RowBox[{
         RowBox[{"j", "-", "2"}], ",", "x"}], "]"}]}]}]}]}]}], "]"}]], "Input",\

 CellChangeTimes->{{3.925346262118993*^9, 3.925346400103938*^9}, {
   3.9253464927535343`*^9, 3.9253465308876047`*^9}, {3.925346567023922*^9, 
   3.925346570870838*^9}, {3.925346601246595*^9, 3.9253466055889397`*^9}, {
   3.9253466815959787`*^9, 3.92534668385695*^9}, {3.925440978038577*^9, 
   3.9254409810417643`*^9}, {3.925445104125146*^9, 3.9254451050466757`*^9}, {
   3.9286835387795753`*^9, 3.92868356738898*^9}, {3.9286859431954107`*^9, 
   3.928685947402711*^9}, {3.9286862168297157`*^9, 3.92868622092421*^9}, 
   3.928687956420039*^9, {3.928691882979682*^9, 3.928691900889523*^9}},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->"In[6]:=",ExpressionUUID->"d5420ce3-64be-47a7-a9ee-8b107c5dbdab"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Evaluate ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SuperscriptBox["\[CapitalPsi]", 
          StyleBox["G", "TI"]], "(", 
         RowBox[{
           StyleBox["j", "TI"], ",", 
           StyleBox["x", "TI"]}], ")"}], TraditionalForm], "errors" -> {}, 
     "input" -> "\\Psi^{G}(j,x)", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "f22efc8a-1139-7b48-b840-11c1fee41f5e"],
 " on the discrete points chosen"
}], "Subsubsection",
 CellChangeTimes->{{3.9394062282825317`*^9, 3.939406261639284*^9}},
 Background->RGBColor[
  1, 0.9, 0.8],ExpressionUUID->"a011defd-2418-bf4c-bc97-a8f42ae3c9de"],

Cell[BoxData[
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"s", "=", 
    RowBox[{"-", "5"}]}], ",", 
   RowBox[{"s", "\[LessEqual]", 
    RowBox[{"smax", "/", "ds"}]}], ",", 
   RowBox[{"s", "++"}], ",", 
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"j", "=", "1"}], ",", 
     RowBox[{"j", "\[LessEqual]", 
      RowBox[{"2", "*", "Nmax"}]}], ",", 
     RowBox[{"j", "++"}], ",", 
     RowBox[{
      RowBox[{"ups", "[", 
       RowBox[{"j", ",", 
        RowBox[{"s", "*", "ds"}]}], "]"}], "=", 
      RowBox[{"N", "[", 
       RowBox[{
        RowBox[{"ps", "[", 
         RowBox[{"j", ",", 
          RowBox[{"s", "*", "ds"}]}], "]"}], ",", "80"}], "]"}]}]}], "]"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.929313199889407*^9, 3.9293133102642803`*^9}, {
  3.9293133781148643`*^9, 3.929313404248201*^9}, {3.9293134385907373`*^9, 
  3.9293134445464077`*^9}, {3.929392754761072*^9, 3.929392759878421*^9}, {
  3.9293929535968103`*^9, 3.9293929543728323`*^9}, {3.9293936320434*^9, 
  3.9293936505613747`*^9}, {3.929397480102216*^9, 3.929397480787303*^9}},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->"In[7]:=",ExpressionUUID->"ff77371c-0add-4a12-b9e2-8c7ce02f1890"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Initial conditions : ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SuperscriptBox[
          StyleBox["I", "TI"], 
          StyleBox["G", "TI"]], "(", 
         RowBox[{"1", ",", "1", ",", 
           StyleBox["x", "TI"]}], ")"}], TraditionalForm], "errors" -> {}, 
     "input" -> "I^{G}(1,1,x)", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]], "Subsection",ExpressionUUID->
  "51cabd3d-45b6-6f45-959a-5fb8f0ec24a5"],
 ", ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SuperscriptBox[
          StyleBox["I", "TI"], 
          StyleBox["G", "TI"]], "(", 
         RowBox[{
           StyleBox["j", "TI"], ",", "0", ",", 
           StyleBox["x", "TI"]}], ")"}], TraditionalForm], "errors" -> {}, 
     "input" -> "I^{G}(j,0,x)", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]], "Subsection",ExpressionUUID->
  "96db5b4c-604d-024a-a6e8-23edc6ee782f"],
 " and ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SuperscriptBox[
          StyleBox["I", "TI"], 
          StyleBox["G", "TI"]], "(", 
         RowBox[{"0", ",", 
           StyleBox["j", "TI"], ",", 
           StyleBox["x", "TI"]}], ")"}], TraditionalForm], "errors" -> {}, 
     "input" -> "I^{G}(0,j,x)", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]], "Subsection",ExpressionUUID->
  "ee88560e-14cd-eb4b-8d5a-20fbb134b8d7"]
}], "Subsubsection",
 CellChangeTimes->{{3.926386713383327*^9, 3.926386793720377*^9}, 
   3.939406295200281*^9, {3.93959905994767*^9, 3.939599070257187*^9}},
 Background->RGBColor[
  1, 0.9, 0.8],ExpressionUUID->"d777c58d-809b-4d39-ba26-967ec645e3f0"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"ips", "[", 
    RowBox[{"1", ",", "1", ",", "x_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"ips", "[", 
     RowBox[{"1", ",", "1", ",", "x"}], "]"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"ps", "[", 
        RowBox[{"1", ",", "x"}], "]"}], ")"}], "^", "2"}], "/", "2"}]}]}], 
  ";"}], "\n", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"j", "=", "1"}], ",", 
   RowBox[{"j", "\[LessEqual]", "Nmax"}], ",", 
   RowBox[{"j", "++"}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"ips", "[", 
      RowBox[{"j_", ",", "0", ",", "x_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"ips", "[", 
       RowBox[{"j", ",", "0", ",", "x"}], "]"}], "=", "0"}]}], ";", 
    RowBox[{
     RowBox[{"ips", "[", 
      RowBox[{"0", ",", "j_", ",", "x_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"ips", "[", 
       RowBox[{"0", ",", "j", ",", "x"}], "]"}], "=", "0"}]}]}]}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.925346262118993*^9, 3.925346400103938*^9}, {
   3.9253464927535343`*^9, 3.9253465308876047`*^9}, {3.925346567023922*^9, 
   3.925346570870838*^9}, {3.925346601246595*^9, 3.9253466055889397`*^9}, {
   3.9253466815959787`*^9, 3.92534668385695*^9}, {3.92543094913741*^9, 
   3.925431056103582*^9}, {3.9254316998430023`*^9, 3.925431715233333*^9}, {
   3.925431759525723*^9, 3.925431759761798*^9}, {3.9254410063662148`*^9, 
   3.925441009313889*^9}, {3.9254417872019787`*^9, 3.925441789383854*^9}, {
   3.925443972112781*^9, 3.9254439842851067`*^9}, {3.925444184978902*^9, 
   3.925444216929454*^9}, 3.9265397864364862`*^9, {3.928683580433897*^9, 
   3.928683589012437*^9}, 3.9286840057534018`*^9, 3.929312147945654*^9, {
   3.929392189383568*^9, 3.929392192509645*^9}},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->"In[8]:=",ExpressionUUID->"4884a4ae-ac38-41a2-9815-260d9108575b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Recursive computation of ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SuperscriptBox[
          StyleBox["I", "TI"], 
          StyleBox["G", "TI"]], "(", 
         RowBox[{
           StyleBox["j", "TI"], ",", "1", ",", 
           StyleBox["x", "TI"]}], ")"}], TraditionalForm], "errors" -> {}, 
     "input" -> "I^{G}(j,1,x)", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]], "Subsection",ExpressionUUID->
  "a86ef0bc-1503-d440-b1c2-f58608e4a385"]
}], "Subsubsection",
 CellChangeTimes->{{3.926386863246875*^9, 3.9263868850049973`*^9}, 
   3.939406308447895*^9},
 Background->RGBColor[
  1, 0.9, 0.8],ExpressionUUID->"82116e65-9789-4bee-81a6-b17cd6a9205a"],

Cell[BoxData[
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"i", "=", "2"}], ",", 
   RowBox[{"i", "\[LessEqual]", "Nmax"}], ",", 
   RowBox[{"i", "++"}], ",", 
   RowBox[{
    RowBox[{"ips", "[", 
     RowBox[{"i_", ",", "1", ",", "x_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"ips", "[", 
      RowBox[{"i", ",", "1", ",", "x"}], "]"}], "=", 
     RowBox[{
      RowBox[{"2", "*", 
       RowBox[{"ips", "[", 
        RowBox[{
         RowBox[{"i", "-", "2"}], ",", "1", ",", "x"}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"i", "\[NotEqual]", "2"}], ",", 
         RowBox[{"x", "^", 
          RowBox[{"(", 
           RowBox[{"i", "-", "2"}], ")"}]}], ",", "1"}], "]"}], "*", 
       RowBox[{"Exp", "[", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"x", "^", "2"}]}], "/", "2"}], "]"}], "*", 
       RowBox[{
        RowBox[{"ps", "[", 
         RowBox[{"1", ",", "x"}], "]"}], "/", 
        RowBox[{"Gamma", "[", 
         RowBox[{"i", "/", "2"}], "]"}]}]}], "+", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", "^", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{"(", 
               RowBox[{"i", "-", "1"}], ")"}]}], "/", "2"}], ")"}]}], "*", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"i", "-", "1"}], ")"}], "/", "2"}], "]"}]}], ")"}], "/", 
        
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Gamma", "[", 
           RowBox[{"i", "/", "2"}], "]"}], "*", 
          RowBox[{"Gamma", "[", 
           RowBox[{"1", "/", "2"}], "]"}]}], ")"}]}], "*", 
       RowBox[{"ps", "[", 
        RowBox[{
         RowBox[{"i", "-", "1"}], ",", 
         RowBox[{
          RowBox[{"Sqrt", "[", "2", "]"}], "*", "x"}]}], "]"}]}]}]}]}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.925445341786139*^9, 3.9254455626283283`*^9}, {
   3.925445612354786*^9, 3.925445649356826*^9}, 3.925445711592889*^9, 
   3.92544584607867*^9, {3.925446420449585*^9, 3.9254464207751007`*^9}, 
   3.9254467386176662`*^9, {3.928683644426776*^9, 3.92868364922583*^9}, 
   3.928684035837538*^9, {3.928684157758523*^9, 3.928684203559396*^9}, 
   3.928684303328014*^9, 3.928684350253867*^9, {3.9286882037404346`*^9, 
   3.928688265358355*^9}, {3.928691297155274*^9, 3.928691331344479*^9}},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->"In[10]:=",ExpressionUUID->"1efcb50d-dd00-4e54-a349-f9a7c8febf27"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Evaluation of ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SuperscriptBox[
          StyleBox["I", "TI"], 
          StyleBox["G", "TI"]], "(", 
         RowBox[{"1", ",", 
           StyleBox["j", "TI"], ",", 
           StyleBox["x", "TI"]}], ")"}], TraditionalForm], "errors" -> {}, 
     "input" -> "I^{G}(1,j,x)", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]], "Subsection",ExpressionUUID->
  "698bfbd3-bc32-8343-a535-ce3dd5477156"]
}], "Subsubsection",
 CellChangeTimes->{{3.926386928318529*^9, 3.926386939793475*^9}, 
   3.9394063189430103`*^9},
 Background->RGBColor[
  1, 0.9, 0.8],ExpressionUUID->"7091847a-5eca-4cba-95ad-98ea3cc97b64"],

Cell[BoxData[
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"i", "=", "2"}], ",", 
   RowBox[{"i", "\[LessEqual]", "Nmax"}], ",", 
   RowBox[{"i", "++"}], ",", 
   RowBox[{
    RowBox[{"ips", "[", 
     RowBox[{"1", ",", "i_", ",", "x_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"ips", "[", 
      RowBox[{"1", ",", "i", ",", "x"}], "]"}], "=", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"ips", "[", 
        RowBox[{"i", ",", "1", ",", "x"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"ps", "[", 
        RowBox[{"1", ",", "x"}], "]"}], "*", 
       RowBox[{"ps", "[", 
        RowBox[{"i", ",", "x"}], "]"}]}]}]}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.925445341786139*^9, 3.9254455626283283`*^9}, {
   3.925445612354786*^9, 3.925445649356826*^9}, 3.925445711592889*^9, 
   3.92544584607867*^9, {3.925446420449585*^9, 3.9254464207751007`*^9}, 
   3.9254467386176662`*^9, {3.925446951551271*^9, 3.925447036174972*^9}, {
   3.928683669987761*^9, 3.928683673897833*^9}, 3.928684426228142*^9, {
   3.92868828631851*^9, 3.9286883104502993`*^9}, 3.92868977254836*^9, 
   3.9398713787700233`*^9},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->"In[11]:=",ExpressionUUID->"d91d7b14-8a65-492c-897c-7f477825537f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Recursive computation of ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SuperscriptBox[
          StyleBox["I", "TI"], 
          StyleBox["G", "TI"]], "(", 
         RowBox[{
           StyleBox["i", "TI"], ",", 
           StyleBox["j", "TI"], ",", 
           StyleBox["x", "TI"]}], ")"}], TraditionalForm], "errors" -> {}, 
     "input" -> "I^{G}(i,j,x)", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]], "Subsection",ExpressionUUID->
  "884b9a0e-6f02-3f4e-aab9-3d4ce2a06b82"],
 " for general allowed ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         StyleBox["i", "TI"], ",", 
         StyleBox["j", "TI"]}], TraditionalForm], "errors" -> {}, "input" -> 
     "i,j", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "36123189-b3f7-6243-8747-3982aad3be9f"],
 "."
}], "Subsubsection",
 CellChangeTimes->{{3.926386863246875*^9, 3.9263868850049973`*^9}, {
   3.9263874010312*^9, 3.926387425781413*^9}, 3.93940633138883*^9, 
   3.9395990898479576`*^9},
 Background->RGBColor[
  1, 0.9, 0.8],ExpressionUUID->"f432e46d-bbc2-4972-a5ef-df07bcbbdc30"],

Cell[BoxData[
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"j", "=", "2"}], ",", 
   RowBox[{"j", "\[LessEqual]", "Nmax"}], ",", 
   RowBox[{"j", "++"}], ",", 
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"i", "=", "2"}], ",", 
     RowBox[{"i", "\[LessEqual]", "Nmax"}], ",", 
     RowBox[{"i", "++"}], ",", 
     RowBox[{
      RowBox[{"ips", "[", 
       RowBox[{"i_", ",", "j_", ",", "x_"}], "]"}], ":=", 
      RowBox[{
       RowBox[{"ips", "[", 
        RowBox[{"i", ",", "j", ",", "x"}], "]"}], "=", 
       RowBox[{
        RowBox[{"2", "*", 
         RowBox[{"ips", "[", 
          RowBox[{
           RowBox[{"i", "-", "2"}], ",", "j", ",", "x"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"i", "\[NotEqual]", "2"}], ",", 
           RowBox[{"x", "^", 
            RowBox[{"(", 
             RowBox[{"i", "-", "2"}], ")"}]}], ",", "1"}], "]"}], "*", 
         RowBox[{"Exp", "[", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"x", "^", "2"}]}], "/", "2"}], "]"}], "*", 
         RowBox[{
          RowBox[{"ps", "[", 
           RowBox[{"j", ",", "x"}], "]"}], "/", 
          RowBox[{"Gamma", "[", 
           RowBox[{"i", "/", "2"}], "]"}]}]}], "+", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", "^", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                RowBox[{"(", 
                 RowBox[{"i", "+", "j", "-", "2"}], ")"}]}], "/", "2"}], 
              ")"}]}], "*", 
            RowBox[{"Gamma", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"i", "+", "j", "-", "2"}], ")"}], "/", "2"}], "]"}]}], 
           ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Gamma", "[", 
             RowBox[{"i", "/", "2"}], "]"}], "*", 
            RowBox[{"Gamma", "[", 
             RowBox[{"j", "/", "2"}], "]"}]}], ")"}]}], "*", 
         RowBox[{"ps", "[", 
          RowBox[{
           RowBox[{"i", "+", "j", "-", "2"}], ",", 
           RowBox[{
            RowBox[{"Sqrt", "[", "2", "]"}], "*", "x"}]}], "]"}]}]}]}]}]}], 
    "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.925445341786139*^9, 3.9254455626283283`*^9}, {
   3.925445612354786*^9, 3.925445649356826*^9}, 3.925445711592889*^9, 
   3.92544584607867*^9, {3.925446420449585*^9, 3.9254464207751007`*^9}, 
   3.9254467386176662`*^9, {3.925447777004586*^9, 3.925447870246513*^9}, {
   3.925448728303611*^9, 3.925448737247376*^9}, {3.928643102281198*^9, 
   3.928643108929159*^9}, {3.9286836847487288`*^9, 3.928683688467617*^9}, {
   3.9286843797466927`*^9, 3.9286844144490843`*^9}, {3.928684445197101*^9, 
   3.928684461667541*^9}, {3.928688330668491*^9, 3.9286883446749973`*^9}, {
   3.928688379405703*^9, 3.928688415159409*^9}, 3.928689784068591*^9, {
   3.928691413175109*^9, 3.928691422518733*^9}},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->"In[12]:=",ExpressionUUID->"28bc004d-fb86-4a60-9ed6-2cf5cf7596ec"],

Cell[BoxData[
 RowBox[{"Monitor", "[", 
  RowBox[{
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"s", "=", 
      RowBox[{"-", "5"}]}], ",", 
     RowBox[{"s", "\[LessEqual]", 
      RowBox[{"smax", "/", "ds"}]}], ",", 
     RowBox[{"s", "++"}], ",", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"j", "=", "1"}], ",", 
       RowBox[{"j", "\[LessEqual]", "Nmax"}], ",", 
       RowBox[{"j", "++"}], ",", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", 
         RowBox[{"i", "\[LessEqual]", "Nmax"}], ",", 
         RowBox[{"i", "++"}], ",", 
         RowBox[{
          RowBox[{"uips", "[", 
           RowBox[{"i", ",", "j", ",", 
            RowBox[{"s", "*", "ds"}]}], "]"}], "=", 
          RowBox[{"N", "[", 
           RowBox[{
            RowBox[{"ips", "[", 
             RowBox[{"i", ",", "j", ",", 
              RowBox[{"s", "*", "ds"}]}], "]"}], ",", "80"}], "]"}]}]}], 
        "]"}]}], "]"}]}], "]"}], ",", "s"}], "]"}]], "Input",
 CellChangeTimes->{{3.929313199889407*^9, 3.9293133102642803`*^9}, {
   3.9293133781148643`*^9, 3.929313404248201*^9}, {3.9293134385907373`*^9, 
   3.9293134445464077`*^9}, {3.929313849612715*^9, 3.929313907089319*^9}, 
   3.929313962666593*^9, {3.929327096570828*^9, 3.929327096817481*^9}, {
   3.9293927755735083`*^9, 3.929392779431471*^9}, {3.9293929665120993`*^9, 
   3.929392966939535*^9}, {3.9293935880775537`*^9, 3.929393606482627*^9}, {
   3.929397509195077*^9, 3.9293975342825727`*^9}},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->"In[13]:=",ExpressionUUID->"be90715e-f461-4e38-ba38-3675107dc832"]
}, Open  ]],

Cell[CellGroupData[{

Cell["The tilde quantities are calculated similarly", "Subsubsection",
 CellChangeTimes->{{3.926386928318529*^9, 3.926386939793475*^9}, {
  3.9265386558658657`*^9, 3.926538672572363*^9}, {3.939406356859373*^9, 
  3.9394063627954025`*^9}},
 Background->RGBColor[
  1, 0.9, 0.8],ExpressionUUID->"215d24e1-bb3e-4507-9b68-47af8b37e20a"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"pst", "[", 
    RowBox[{"0", ",", "x_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"pst", "[", 
     RowBox[{"0", ",", "x"}], "]"}], "=", "0"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"pst", "[", 
    RowBox[{"1", ",", "x_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"pst", "[", 
     RowBox[{"1", ",", "x"}], "]"}], "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "/", 
       RowBox[{"Sqrt", "[", "2", "]"}]}], ")"}], "*", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"Erf", "[", 
        RowBox[{"x", "/", 
         RowBox[{"Sqrt", "[", "2", "]"}]}], "]"}]}], ")"}]}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.92534602904482*^9, 3.925346054416453*^9}, {
  3.9253460881671343`*^9, 3.9253461389621153`*^9}, {3.925346196744194*^9, 
  3.925346231304694*^9}, {3.925347724314497*^9, 3.925347756894326*^9}, {
  3.928683703817893*^9, 3.928683729081627*^9}, {3.928684474245413*^9, 
  3.928684479623089*^9}},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->"In[14]:=",ExpressionUUID->"2705051a-5580-4076-9770-3d037ce7efe3"],

Cell[BoxData[
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"j", "=", "2"}], ",", 
   RowBox[{"j", "\[LessEqual]", 
    RowBox[{"2", "*", "Nmax"}]}], ",", 
   RowBox[{"j", "++"}], ",", 
   RowBox[{
    RowBox[{"pst", "[", 
     RowBox[{"j_", ",", "x_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"pst", "[", 
      RowBox[{"j", ",", "x"}], "]"}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"j", "\[NotEqual]", "2"}], ",", 
         RowBox[{"x", "^", 
          RowBox[{"(", 
           RowBox[{"j", "-", "2"}], ")"}]}], ",", "1"}], "]"}], "*", 
       RowBox[{
        RowBox[{"Exp", "[", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"x", "^", "2"}]}], "/", "2"}], "]"}], "/", 
        RowBox[{"Gamma", "[", 
         RowBox[{"j", "/", "2"}], "]"}]}]}], "+", 
      RowBox[{"2", "*", 
       RowBox[{"pst", "[", 
        RowBox[{
         RowBox[{"j", "-", "2"}], ",", "x"}], "]"}]}]}]}]}]}], "]"}]], "Input",\

 CellChangeTimes->{{3.925346262118993*^9, 3.925346400103938*^9}, {
   3.9253464927535343`*^9, 3.9253465308876047`*^9}, {3.925346567023922*^9, 
   3.925346570870838*^9}, {3.925346601246595*^9, 3.9253466055889397`*^9}, {
   3.9253466815959787`*^9, 3.92534668385695*^9}, {3.925347786607277*^9, 
   3.925347788631892*^9}, 3.9253481443761787`*^9, 3.925348302250901*^9, {
   3.925441093353339*^9, 3.9254410958735228`*^9}, {3.925445124521364*^9, 
   3.925445125297134*^9}, 3.926541339624011*^9, {3.9282950060988293`*^9, 
   3.928295017806272*^9}, {3.928683739943598*^9, 3.928683745968771*^9}, 
   3.9286844954306307`*^9, 3.92868931551926*^9, {3.928691448991156*^9, 
   3.9286914685441723`*^9}},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->"In[16]:=",ExpressionUUID->"baf2ca46-4afa-4423-96b1-57000867e8f6"],

Cell[BoxData[
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"s", "=", 
    RowBox[{"-", "5"}]}], ",", 
   RowBox[{"s", "\[LessEqual]", 
    RowBox[{"smax", "/", "ds"}]}], ",", 
   RowBox[{"s", "++"}], ",", 
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"j", "=", "1"}], ",", 
     RowBox[{"j", "\[LessEqual]", 
      RowBox[{"2", "*", "Nmax"}]}], ",", 
     RowBox[{"j", "++"}], ",", 
     RowBox[{
      RowBox[{"upst", "[", 
       RowBox[{"j", ",", 
        RowBox[{"s", "*", "ds"}]}], "]"}], "=", 
      RowBox[{"N", "[", 
       RowBox[{
        RowBox[{"pst", "[", 
         RowBox[{"j", ",", 
          RowBox[{"s", "*", "ds"}]}], "]"}], ",", "80"}], "]"}]}]}], "]"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.929313199889407*^9, 3.9293133102642803`*^9}, {
  3.9293133781148643`*^9, 3.929313404248201*^9}, {3.9293134385907373`*^9, 
  3.9293134445464077`*^9}, {3.9293256900977097`*^9, 3.929325693607944*^9}, {
  3.9293927908061733`*^9, 3.929392794889284*^9}, {3.9293929756022673`*^9, 
  3.929392976209841*^9}, {3.929393555552845*^9, 3.929393569953418*^9}, {
  3.929397821344459*^9, 3.9293978225361843`*^9}},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->"In[17]:=",ExpressionUUID->"d9fb7008-7e24-47a5-b138-d202ef1cc576"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ipst", "[", 
    RowBox[{"1", ",", "1", ",", "x_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"ipst", "[", 
     RowBox[{"1", ",", "1", ",", "x"}], "]"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"pst", "[", 
        RowBox[{"1", ",", "x"}], "]"}], ")"}], "^", "2"}], "/", "2"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.925346262118993*^9, 3.925346400103938*^9}, {
   3.9253464927535343`*^9, 3.9253465308876047`*^9}, {3.925346567023922*^9, 
   3.925346570870838*^9}, {3.925346601246595*^9, 3.9253466055889397`*^9}, {
   3.9253466815959787`*^9, 3.92534668385695*^9}, {3.925347786607277*^9, 
   3.925347788631892*^9}, 3.9253481443761787`*^9, 3.925348302250901*^9, {
   3.925441093353339*^9, 3.9254410958735228`*^9}, {3.925445124521364*^9, 
   3.925445125297134*^9}, 3.926541339624011*^9, {3.9282950060988293`*^9, 
   3.928295017806272*^9}, {3.928683755705386*^9, 3.928683758625277*^9}, 
   3.928684519731574*^9},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->"In[18]:=",ExpressionUUID->"03260355-413f-4268-843e-7f63aa95fe06"],

Cell[BoxData[
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"j", "=", "1"}], ",", 
   RowBox[{"j", "\[LessEqual]", "Nmax"}], ",", 
   RowBox[{"j", "++"}], ",", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"ipst", "[", 
       RowBox[{"j_", ",", "0", ",", "x_"}], "]"}], ":=", 
      RowBox[{
       RowBox[{"ipst", "[", 
        RowBox[{"j", ",", "0", ",", "x"}], "]"}], "=", "0"}]}], ";", 
     RowBox[{
      RowBox[{"ipst", "[", 
       RowBox[{"0", ",", "j_", ",", "x_"}], "]"}], ":=", 
      RowBox[{
       RowBox[{"ipst", "[", 
        RowBox[{"0", ",", "j", ",", "x"}], "]"}], "=", "0"}]}]}], ")"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.9254440252139*^9, 3.925444130830858*^9}, {
  3.9254443945930443`*^9, 3.925444394941813*^9}, {3.925446656524694*^9, 
  3.925446659876747*^9}, {3.928273750339226*^9, 3.928273755108678*^9}, {
  3.928683768890815*^9, 3.928683791960902*^9}, {3.928684530756954*^9, 
  3.92868453749612*^9}, {3.928689338266618*^9, 3.928689348336299*^9}, {
  3.928695115365946*^9, 3.9286951188863773`*^9}},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->"In[19]:=",ExpressionUUID->"4983ddd4-e877-498e-9dec-5f2763c921a7"],

Cell[BoxData[
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"i", "=", "2"}], ",", 
   RowBox[{"i", "\[LessEqual]", "Nmax"}], ",", 
   RowBox[{"i", "++"}], ",", 
   RowBox[{
    RowBox[{"ipst", "[", 
     RowBox[{"i_", ",", "1", ",", "x_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"ipst", "[", 
      RowBox[{"i", ",", "1", ",", "x"}], "]"}], "=", 
     RowBox[{
      RowBox[{"2", "*", 
       RowBox[{"ipst", "[", 
        RowBox[{
         RowBox[{"i", "-", "2"}], ",", "1", ",", "x"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"i", "\[NotEqual]", "2"}], ",", 
         RowBox[{"x", "^", 
          RowBox[{"(", 
           RowBox[{"i", "-", "2"}], ")"}]}], ",", "1"}], "]"}], "*", 
       RowBox[{"Exp", "[", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"x", "^", "2"}]}], "/", "2"}], "]"}], "*", 
       RowBox[{
        RowBox[{"pst", "[", 
         RowBox[{"1", ",", "x"}], "]"}], "/", 
        RowBox[{"Gamma", "[", 
         RowBox[{"i", "/", "2"}], "]"}]}]}], "-", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", "^", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{"(", 
               RowBox[{"i", "-", "1"}], ")"}]}], "/", "2"}], ")"}]}], "*", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"i", "-", "1"}], ")"}], "/", "2"}], "]"}]}], ")"}], "/", 
        
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Gamma", "[", 
           RowBox[{"i", "/", "2"}], "]"}], "*", 
          RowBox[{"Gamma", "[", 
           RowBox[{"1", "/", "2"}], "]"}]}], ")"}]}], "*", 
       RowBox[{"pst", "[", 
        RowBox[{
         RowBox[{"i", "-", "1"}], ",", 
         RowBox[{
          RowBox[{"Sqrt", "[", "2", "]"}], "*", "x"}]}], "]"}]}]}]}]}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.925445341786139*^9, 3.9254455626283283`*^9}, {
   3.925445612354786*^9, 3.925445649356826*^9}, 3.925445711592889*^9, 
   3.92544584607867*^9, {3.925446420449585*^9, 3.9254464207751007`*^9}, 
   3.9254467386176662`*^9, {3.926539375477377*^9, 3.926539386827828*^9}, {
   3.926539429628389*^9, 3.926539435474084*^9}, {3.928683804139146*^9, 
   3.928683807767952*^9}, {3.9286893750896482`*^9, 3.9286894222518797`*^9}, {
   3.928689551250188*^9, 3.92868956796845*^9}, 3.928689624276977*^9, {
   3.928691517720875*^9, 3.928691546386444*^9}, 3.928695702271309*^9},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->"In[20]:=",ExpressionUUID->"9a1c5572-73e8-493e-8c26-9357f2291060"],

Cell[BoxData[
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"i", "=", "2"}], ",", 
   RowBox[{"i", "\[LessEqual]", "Nmax"}], ",", 
   RowBox[{"i", "++"}], ",", 
   RowBox[{
    RowBox[{"ipst", "[", 
     RowBox[{"1", ",", "i_", ",", "x_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"ipst", "[", 
      RowBox[{"1", ",", "i", ",", "x"}], "]"}], "=", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"ipst", "[", 
        RowBox[{"i", ",", "1", ",", "x"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"pst", "[", 
        RowBox[{"1", ",", "x"}], "]"}], "*", 
       RowBox[{"pst", "[", 
        RowBox[{"i", ",", "x"}], "]"}]}]}]}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.925445341786139*^9, 3.9254455626283283`*^9}, {
   3.925445612354786*^9, 3.925445649356826*^9}, 3.925445711592889*^9, 
   3.92544584607867*^9, {3.925446420449585*^9, 3.9254464207751007`*^9}, 
   3.9254467386176662`*^9, {3.925446951551271*^9, 3.925447036174972*^9}, {
   3.926539526331376*^9, 3.926539532788231*^9}, {3.928683827506229*^9, 
   3.928683833463969*^9}, {3.928689428506976*^9, 3.928689452954862*^9}, {
   3.928690307834588*^9, 3.928690333621114*^9}, 3.928690629608387*^9, 
   3.9398753602984333`*^9},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->"In[21]:=",ExpressionUUID->"df5a0ea0-2827-4d5d-bb20-f0fc3c0addac"],

Cell[BoxData[
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"j", "=", "2"}], ",", 
   RowBox[{"j", "\[LessEqual]", "Nmax"}], ",", 
   RowBox[{"j", "++"}], ",", 
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"i", "=", "2"}], ",", 
     RowBox[{"i", "\[LessEqual]", "Nmax"}], ",", 
     RowBox[{"i", "++"}], ",", 
     RowBox[{
      RowBox[{"ipst", "[", 
       RowBox[{"i_", ",", "j_", ",", "x_"}], "]"}], ":=", 
      RowBox[{
       RowBox[{"ipst", "[", 
        RowBox[{"i", ",", "j", ",", "x"}], "]"}], "=", 
       RowBox[{
        RowBox[{"2", "*", 
         RowBox[{"ipst", "[", 
          RowBox[{
           RowBox[{"i", "-", "2"}], ",", "j", ",", "x"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"i", "\[NotEqual]", "2"}], ",", 
           RowBox[{"x", "^", 
            RowBox[{"(", 
             RowBox[{"i", "-", "2"}], ")"}]}], ",", "1"}], "]"}], "*", 
         RowBox[{"Exp", "[", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"x", "^", "2"}]}], "/", "2"}], "]"}], "*", 
         RowBox[{
          RowBox[{"pst", "[", 
           RowBox[{"j", ",", "x"}], "]"}], "/", 
          RowBox[{"Gamma", "[", 
           RowBox[{"i", "/", "2"}], "]"}]}]}], "-", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", "^", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                RowBox[{"(", 
                 RowBox[{"i", "+", "j", "-", "2"}], ")"}]}], "/", "2"}], 
              ")"}]}], "*", 
            RowBox[{"Gamma", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"i", "+", "j", "-", "2"}], ")"}], "/", "2"}], "]"}]}], 
           ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Gamma", "[", 
             RowBox[{"i", "/", "2"}], "]"}], "*", 
            RowBox[{"Gamma", "[", 
             RowBox[{"j", "/", "2"}], "]"}]}], ")"}]}], "*", 
         RowBox[{"pst", "[", 
          RowBox[{
           RowBox[{"i", "+", "j", "-", "2"}], ",", 
           RowBox[{
            RowBox[{"Sqrt", "[", "2", "]"}], "*", "x"}]}], "]"}]}]}]}]}]}], 
    "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.925445341786139*^9, 3.9254455626283283`*^9}, {
   3.925445612354786*^9, 3.925445649356826*^9}, 3.925445711592889*^9, 
   3.92544584607867*^9, {3.925446420449585*^9, 3.9254464207751007`*^9}, 
   3.9254467386176662`*^9, {3.925447777004586*^9, 3.925447870246513*^9}, {
   3.925448728303611*^9, 3.925448737247376*^9}, {3.926539553286618*^9, 
   3.926539565661783*^9}, {3.9265396071301527`*^9, 3.926539616884028*^9}, {
   3.9286434011504717`*^9, 3.9286434076975727`*^9}, {3.928683841277155*^9, 
   3.92868384701007*^9}, {3.928689473441731*^9, 3.928689530448147*^9}, {
   3.9286895922133017`*^9, 3.928689647194229*^9}, 3.9286898549796753`*^9, {
   3.928691623576666*^9, 3.9286916367842293`*^9}},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->"In[22]:=",ExpressionUUID->"0e59a401-5d30-4681-993f-1cb2a4eff5f3"],

Cell[BoxData[
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"s", "=", 
    RowBox[{"-", "5"}]}], ",", 
   RowBox[{"s", "\[LessEqual]", 
    RowBox[{"smax", "/", "ds"}]}], ",", 
   RowBox[{"s", "++"}], ",", 
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"j", "=", "1"}], ",", 
     RowBox[{"j", "\[LessEqual]", "Nmax"}], ",", 
     RowBox[{"j", "++"}], ",", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"i", "=", "1"}], ",", 
       RowBox[{"i", "\[LessEqual]", "Nmax"}], ",", 
       RowBox[{"i", "++"}], ",", 
       RowBox[{
        RowBox[{"uipst", "[", 
         RowBox[{"i", ",", "j", ",", 
          RowBox[{"s", "*", "ds"}]}], "]"}], "=", 
        RowBox[{"N", "[", 
         RowBox[{
          RowBox[{"ipst", "[", 
           RowBox[{"i", ",", "j", ",", 
            RowBox[{"s", "*", "ds"}]}], "]"}], ",", "80"}], "]"}]}]}], 
      "]"}]}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.929313199889407*^9, 3.9293133102642803`*^9}, {
   3.9293133781148643`*^9, 3.929313404248201*^9}, {3.9293134385907373`*^9, 
   3.9293134445464077`*^9}, {3.929313849612715*^9, 3.929313907089319*^9}, 
   3.929313962666593*^9, {3.9293259796118517`*^9, 3.9293259816703043`*^9}, {
   3.929327138646633*^9, 3.9293271389611263`*^9}, {3.929392803215218*^9, 
   3.929392806780899*^9}, {3.929392983736557*^9, 3.9293929843211803`*^9}, {
   3.929393529835044*^9, 3.9293935426036263`*^9}, {3.929397888643672*^9, 
   3.9293978892053747`*^9}},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->"In[23]:=",ExpressionUUID->"48dfa1d8-fa54-421e-b039-7a9f80e8b778"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[Cell[TextData[{
  "Constructing ",
  Cell[BoxData[
   FormBox[
    TemplateBox[<|
     "boxes" -> FormBox["\[Zeta]", TraditionalForm], "errors" -> {}, "input" -> 
      "\\zeta", "state" -> "Boxes"|>,
     "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
   "a81bbfd1-1ff6-ac4f-a208-c0ac2ed9c069"],
  " dependent anti-symmetric matrix  "
 }], "Subsection",
  CellChangeTimes->{{3.926386928318529*^9, 3.926386939793475*^9}, {
   3.9265386558658657`*^9, 3.926538672572363*^9}},ExpressionUUID->
  "d3972d95-487c-496a-81dc-f7d8afe5dca7"]], "Subsection",
 CellChangeTimes->{{3.927572082214076*^9, 3.927572148313922*^9}, {
   3.928260994232807*^9, 3.928260999396605*^9}, {3.928272295278502*^9, 
   3.9282722998559637`*^9}, 3.939678944127865*^9, {3.939796312836361*^9, 
   3.939796312836361*^9}},
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"868d747b-360c-4ce3-8b5e-1969001977ee"],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["The matrix is constructed using numerical data obtained from ",
  FontSize->16],
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SuperscriptBox["\[CapitalPsi]", 
          StyleBox["G", "TI"]], "(", 
         RowBox[{
           StyleBox["j", "TI"], ",", 
           StyleBox["x", "TI"]}], ")"}], TraditionalForm], "errors" -> {}, 
     "input" -> "\\Psi^{G}(j,x)", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],
  FontSize->16,ExpressionUUID->"05e921b9-cc91-0e4d-9552-59c118807334"],
 StyleBox[", ",
  FontSize->16],
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SuperscriptBox[
          OverscriptBox["\[CapitalPsi]", "~"], 
          StyleBox["G", "TI"]], "(", 
         RowBox[{
           StyleBox["j", "TI"], ",", 
           StyleBox["x", "TI"]}], ")"}], TraditionalForm], "errors" -> {}, 
     "input" -> "\\tilde{\\Psi}^{G}(j,x)", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],
  FontSize->16,ExpressionUUID->"407b2041-2b73-a24e-ace3-a34ad43c5348"],
 StyleBox[", ",
  FontSize->16],
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SuperscriptBox[
          StyleBox["I", "TI"], 
          StyleBox["G", "TI"]], "(", 
         RowBox[{
           StyleBox["i", "TI"], ",", 
           StyleBox["j", "TI"], ",", 
           StyleBox["x", "TI"]}], ")"}], TraditionalForm], "errors" -> {}, 
     "input" -> "I^{G}(i,j,x)", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]], "Subsection",
  FontSize->16,ExpressionUUID->"3a8af142-7e37-a543-b892-a74e594616f2"],
 StyleBox[" and ",
  FontSize->16],
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SuperscriptBox[
          OverscriptBox[
           StyleBox["I", "TI"], "~"], 
          StyleBox["G", "TI"]], "(", 
         RowBox[{
           StyleBox["i", "TI"], ",", 
           StyleBox["j", "TI"], ",", 
           StyleBox["x", "TI"]}], ")"}], TraditionalForm], "errors" -> {}, 
     "input" -> "\\tilde{I}^{G}(i,j,x)", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]], "Subsection",
  FontSize->16,ExpressionUUID->"7b4818a4-cffb-8b49-812f-3d876d4176bb"],
 StyleBox[" on the lattice ",
  FontSize->16],
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       SubscriptBox[
        RowBox[{"{", 
          RowBox[{
            StyleBox["l", "TI"], "\[Cross]", 
            StyleBox["d", "TI"], 
            StyleBox["s", "TI"]}], "}"}], 
        RowBox[{"-5", "\[LessEqual]", 
          StyleBox["l", "TI"], "\[LessEqual]", 
          FractionBox[
           RowBox[{
             StyleBox["s", "TI"], 
             StyleBox["m", "TI"], 
             StyleBox["a", "TI"], 
             StyleBox["x", "TI"]}], 
           RowBox[{
             StyleBox["d", "TI"], 
             StyleBox["s", "TI"]}]]}]], TraditionalForm], "errors" -> {}, 
     "input" -> "\\{l \\times ds\\}_{-5\\leq l\\leq \\frac{smax}{ds}}", 
     "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],
  FontSize->16,ExpressionUUID->"3bc29e2a-1e21-584f-b7df-eea37fdaf70d"],
 StyleBox[" ",
  FontSize->16]
}], "Subsubsection",
 CellChangeTimes->{{3.9394064631297607`*^9, 3.939406522660017*^9}},
 Background->RGBColor[
  0.88, 1, 0.88],ExpressionUUID->"47ac9be8-ebc1-9a4b-8467-4245cf8a0e78"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"as1", "[", 
    RowBox[{"x_", ",", "z_"}], "]"}], ":=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"EvenQ", "[", "Nmax", "]"}], ",", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"i", "<", "j"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"z", "^", "2"}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"uipst", "[", 
              RowBox[{"i", ",", "j", ",", "x"}], "]"}], "-", 
             RowBox[{"uipst", "[", 
              RowBox[{"j", ",", "i", ",", "x"}], "]"}]}], ")"}]}], "+", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"uips", "[", 
              RowBox[{"i", ",", "j", ",", "x"}], "]"}]}], "+", 
            RowBox[{"uips", "[", 
             RowBox[{"j", ",", "i", ",", "x"}], "]"}]}], ")"}], "+", 
          "\[IndentingNewLine]", 
          RowBox[{"z", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               RowBox[{"upst", "[", 
                RowBox[{"i", ",", "x"}], "]"}]}], "*", 
              RowBox[{"ups", "[", 
               RowBox[{"j", ",", "x"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"upst", "[", 
               RowBox[{"j", ",", "x"}], "]"}], "*", 
              RowBox[{"ups", "[", 
               RowBox[{"i", ",", "x"}], "]"}]}]}], ")"}]}]}], 
         "\[IndentingNewLine]", ",", "0"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "Nmax"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "1", ",", "Nmax"}], "}"}]}], "]"}], ",", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"i", "<", "j"}], ",", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"j", "\[NotEqual]", 
            RowBox[{"Nmax", "+", "1"}]}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{"z", "^", "2"}], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"uipst", "[", 
                RowBox[{"i", ",", "j", ",", "x"}], "]"}], "-", 
               RowBox[{"uipst", "[", 
                RowBox[{"j", ",", "i", ",", "x"}], "]"}]}], ")"}]}], "+", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               RowBox[{"uips", "[", 
                RowBox[{"i", ",", "j", ",", "x"}], "]"}]}], "+", 
              RowBox[{"uips", "[", 
               RowBox[{"j", ",", "i", ",", "x"}], "]"}]}], ")"}], "+", 
            "\[IndentingNewLine]", 
            RowBox[{"z", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", 
                 RowBox[{"upst", "[", 
                  RowBox[{"i", ",", "x"}], "]"}]}], "*", 
                RowBox[{"ups", "[", 
                 RowBox[{"j", ",", "x"}], "]"}]}], "+", 
               RowBox[{
                RowBox[{"upst", "[", 
                 RowBox[{"j", ",", "x"}], "]"}], "*", 
                RowBox[{"ups", "[", 
                 RowBox[{"i", ",", "x"}], "]"}]}]}], ")"}]}]}], ",", 
           RowBox[{
            RowBox[{"Sqrt", "[", "2", "]"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"ups", "[", 
               RowBox[{"i", ",", "x"}], "]"}], "+", 
              RowBox[{"z", "*", 
               RowBox[{"upst", "[", 
                RowBox[{"i", ",", "x"}], "]"}]}]}], ")"}]}]}], "]"}], 
         "\[IndentingNewLine]", ",", "0"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"Nmax", "+", "1"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "1", ",", 
         RowBox[{"Nmax", "+", "1"}]}], "}"}]}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"as2", "[", 
   RowBox[{"x_", ",", "z_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"2", "^", 
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}]}], "*", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"as1", "[", 
      RowBox[{"x", ",", "z"}], "]"}], "-", 
     RowBox[{"Transpose", "[", 
      RowBox[{"as1", "[", 
       RowBox[{"x", ",", "z"}], "]"}], "]"}]}], ")"}]}]}]}], "Input",
 CellChangeTimes->{{3.926540404897509*^9, 3.926540437944769*^9}, {
   3.926540615342969*^9, 3.926540774702496*^9}, 3.926541507419787*^9, {
   3.92733022919179*^9, 3.927330256765567*^9}, {3.927330300821454*^9, 
   3.9273304075296507`*^9}, {3.9273306512447968`*^9, 
   3.9273306638999443`*^9}, {3.927331752280547*^9, 3.9273317604251432`*^9}, {
   3.927332777135242*^9, 3.927332781315404*^9}, {3.927342655611991*^9, 
   3.927342658941259*^9}, {3.9273428535033817`*^9, 3.9273428667103653`*^9}, {
   3.928272222830709*^9, 3.928272230283868*^9}, 3.928272287306477*^9, 
   3.928272766614859*^9, {3.9282728005010653`*^9, 3.928272804055791*^9}, {
   3.9282736938505573`*^9, 3.928273697956245*^9}, {3.928274541602531*^9, 
   3.928274551952751*^9}, {3.928643493191573*^9, 3.9286435086823673`*^9}, {
   3.928683900067095*^9, 3.928683909326253*^9}, {3.9293263543700533`*^9, 
   3.929326436462343*^9}, {3.9396835945083237`*^9, 3.939683630685009*^9}, {
   3.9396836658726807`*^9, 3.9396836718944187`*^9}},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->"In[24]:=",ExpressionUUID->"eeff5b21-ead2-4ccb-af12-86daedf290e2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"j", "=", "1"}], ",", 
    RowBox[{"j", "\[LessEqual]", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"Nmax", "+", "1"}], ")"}], "/", "2"}]}], ",", 
    RowBox[{"j", "++"}], ",", 
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"s", "=", 
       RowBox[{"-", "5"}]}], ",", 
      RowBox[{"s", "\[LessEqual]", 
       RowBox[{"smax", "/", "ds"}]}], ",", 
      RowBox[{"s", "++"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"uas1", "[", 
         RowBox[{
          RowBox[{"s", "*", "ds"}], ",", "j"}], "]"}], "=", 
        RowBox[{"as1", "[", 
         RowBox[{
          RowBox[{"s", "*", "ds"}], ",", 
          RowBox[{"Exp", "[", 
           RowBox[{"2", "*", "Pi", "*", "I", "*", 
            RowBox[{"j", "/", 
             RowBox[{"(", 
              RowBox[{"Nmax", "+", "1"}], ")"}]}]}], "]"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"uas2", "[", 
         RowBox[{
          RowBox[{"s", "*", "ds"}], ",", "j"}], "]"}], "=", 
        RowBox[{
         RowBox[{"2", "^", 
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}]}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"uas1", "[", 
            RowBox[{
             RowBox[{"s", "*", "ds"}], ",", "j"}], "]"}], "-", 
           RowBox[{"Transpose", "[", 
            RowBox[{"uas1", "[", 
             RowBox[{
              RowBox[{"s", "*", "ds"}], ",", "j"}], "]"}], "]"}]}], 
          ")"}]}]}]}]}], "]"}]}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.929313199889407*^9, 3.9293133102642803`*^9}, {
   3.9293133781148643`*^9, 3.929313404248201*^9}, {3.9293134385907373`*^9, 
   3.9293134445464077`*^9}, {3.929313849612715*^9, 3.929313907089319*^9}, 
   3.929313962666593*^9, {3.9293259796118517`*^9, 3.9293259816703043`*^9}, {
   3.929326510550309*^9, 3.9293266135971813`*^9}, {3.929326662299275*^9, 
   3.9293266785106077`*^9}, {3.929326729766736*^9, 3.929326827149351*^9}, {
   3.929327213089403*^9, 3.92932727369433*^9}, {3.929327399618188*^9, 
   3.9293274082584143`*^9}, {3.929327657306458*^9, 3.929327657890229*^9}, {
   3.929327999685719*^9, 3.929328008470797*^9}, {3.9293928151299067`*^9, 
   3.929392818695581*^9}, {3.9293930001617393`*^9, 3.9293930010389442`*^9}, {
   3.9293934202237177`*^9, 3.929393490897727*^9}},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->"In[26]:=",ExpressionUUID->"36c0e412-717f-4c8a-9cbe-f845156f03e3"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Computing the Pfaffian (Wimmer code)", "Subsection",
 CellChangeTimes->{{3.926386928318529*^9, 3.926386939793475*^9}, {
  3.9265386558658657`*^9, 3.926538672572363*^9}, {3.927572162613551*^9, 
  3.927572178645234*^9}, {3.9286390174169703`*^9, 3.928639025921547*^9}},
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"61a22daa-3e10-4473-9abc-d4439d38c219"],

Cell[BoxData[
 RowBox[{
  RowBox[{"HouseholderVectorReal", "[", "x_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"temp", ",", " ", "tempfac", ",", " ", "normx"}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"normx", "=", 
      RowBox[{"Norm", "[", "x", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"normx", "\[Equal]", "0"}], ",", " ", "\[IndentingNewLine]", 
       RowBox[{"Return", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"UnitVector", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Dimensions", "[", "x", "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}], ",", "1"}], "]"}], ",", " ", "0",
           ",", " ", "0"}], "}"}], "]"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"x", "[", 
            RowBox[{"[", "1", "]"}], "]"}], ">", "0"}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{"tempfac", "=", "normx"}], ",", "\[IndentingNewLine]", 
          RowBox[{"tempfac", "=", 
           RowBox[{"-", "normx"}]}]}], "]"}], ";", "\[IndentingNewLine]", 
        RowBox[{"temp", "=", "x"}], ";", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"temp", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "+=", "tempfac"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"Return", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Normalize", "[", "temp", "]"}], ",", " ", "2", ",", " ", 
           RowBox[{"-", "tempfac"}]}], "}"}], " ", "]"}]}]}], "]"}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.496400709370356*^9, 3.4964007098248787`*^9}, {
  3.496400778400345*^9, 3.496400781254567*^9}, {3.496569029799029*^9, 
  3.496569121405712*^9}, {3.496569349297848*^9, 3.496569444593333*^9}, {
  3.497451967446742*^9, 3.497452011299998*^9}, {3.497452588145637*^9, 
  3.497452784074082*^9}, {3.497453419736783*^9, 3.497453421453732*^9}, {
  3.497453728471668*^9, 3.497453738760071*^9}},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->"In[27]:=",ExpressionUUID->"1ff466ac-4728-40ec-9a20-a35ed618bc6a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"HouseholderVectorComplex", "[", "x_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"temp", ",", " ", "tempfac", ",", " ", "normx"}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"normx", "=", 
      RowBox[{"Norm", "[", "x", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"normx", "\[Equal]", "0"}], ",", " ", "\[IndentingNewLine]", 
       RowBox[{"Return", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"UnitVector", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Dimensions", "[", "x", "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}], ",", "1"}], "]"}], ",", " ", "0",
           ",", " ", "0"}], "}"}], "]"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"tempfac", "=", 
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"I", " ", 
            RowBox[{"Arg", "[", 
             RowBox[{"x", "[", 
              RowBox[{"[", "1", "]"}], "]"}], "]"}]}]], " ", 
          RowBox[{"Norm", "[", "x", "]"}]}]}], ";", " ", 
        "\[IndentingNewLine]", 
        RowBox[{"temp", "=", "x"}], ";", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"temp", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "+=", "tempfac"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"Return", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Normalize", "[", "temp", "]"}], ",", " ", "2", ",", " ", 
           RowBox[{"-", "tempfac"}]}], "}"}], " ", "]"}]}]}], "]"}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.4964007160250187`*^9, 3.4964007170091667`*^9}, {
  3.496569144882661*^9, 3.496569153637426*^9}, {3.497453995254021*^9, 
  3.497454048195884*^9}, {3.497454113677916*^9, 3.497454162122121*^9}},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->"In[28]:=",ExpressionUUID->"6eadcc28-9b1d-4b58-94be-6619b4a04086"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SkewTridiagonalize", "[", "Mat_", "]"}], ":=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"MatrixQ", "[", 
     RowBox[{"Mat", ",", 
      RowBox[{
       RowBox[{
        RowBox[{"NumberQ", "[", "#", "]"}], "&&", 
        RowBox[{"!", 
         RowBox[{"MatchQ", "[", 
          RowBox[{"#", ",", "_Complex"}], "]"}]}]}], "&"}]}], "]"}], ",", 
    RowBox[{"SkewTridiagonalizeReal", "[", "Mat", "]"}], ",", 
    RowBox[{"SkewTridiagonalizeComplex", "[", "Mat", "]"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.496401743774531*^9, 3.496401767964664*^9}},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->"In[29]:=",ExpressionUUID->"e0896b50-a939-4986-9183-629b9a9b64f5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SkewTridiagonalizeReal", "[", "Mat_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "A", ",", "Q", ",", " ", "v", ",", " ", "beta", ",", " ", "alpha"}], 
     "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"A", "=", "Mat"}], ";", "\[IndentingNewLine]", 
     RowBox[{"Q", "=", 
      RowBox[{"IdentityMatrix", "[", 
       RowBox[{
        RowBox[{"Dimensions", "[", "A", "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"i", "=", "1"}], ",", 
       RowBox[{"i", "<", 
        RowBox[{
         RowBox[{
          RowBox[{"Dimensions", "[", "A", "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}], "-", "1"}]}], ",", " ", 
       RowBox[{"i", "++"}], ",", " ", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"Compute", " ", "the", " ", "Householder", " ", "vector"}], 
        "*)"}], "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"{", 
          RowBox[{"v", ",", "beta", ",", " ", "alpha"}], "}"}], "=", 
         RowBox[{"HouseholderVectorReal", "[", 
          RowBox[{"A", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{
              RowBox[{"i", "+", "1"}], ";;"}], " ", ",", " ", "i"}], "]"}], 
           "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{
         "eliminate", " ", "the", " ", "entries", " ", "in", " ", "row", " ", 
          "and", " ", "column", " ", "i"}], "*)"}], " ", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"A", "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"i", "+", "1"}], ",", "i"}], "]"}], "]"}], "=", "alpha"}],
         ";", 
        RowBox[{
         RowBox[{"A", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", 
            RowBox[{"i", "+", "1"}]}], "]"}], "]"}], "=", 
         RowBox[{"-", "alpha"}]}], ";", " ", 
        RowBox[{
         RowBox[{"A", "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{
             RowBox[{"i", "+", "2"}], ";;"}], ",", "i"}], "]"}], "]"}], "=", 
         "0"}], ";", 
        RowBox[{
         RowBox[{"A", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", 
            RowBox[{
             RowBox[{"i", "+", "2"}], ";;"}]}], "]"}], "]"}], "=", "0"}], ";",
         "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{"update", " ", "the", " ", "matrix"}], "*)"}], 
        "\[IndentingNewLine]", 
        RowBox[{"w", "=", 
         RowBox[{"beta", "*", " ", 
          RowBox[{
           RowBox[{"A", "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{
               RowBox[{"i", "+", "1"}], ";;"}], " ", ",", " ", 
              RowBox[{
               RowBox[{"i", "+", "1"}], ";;"}]}], "]"}], "]"}], ".", 
           "v"}]}]}], ";", " ", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"A", "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{
             RowBox[{"i", "+", "1"}], ";;"}], " ", ",", " ", 
            RowBox[{
             RowBox[{"i", "+", "1"}], ";;"}]}], " ", "]"}], "]"}], "+=", 
         RowBox[{
          RowBox[{
           RowBox[{"Transpose", "[", 
            RowBox[{"{", "v", "}"}], "]"}], ".", 
           RowBox[{"{", "w", "}"}]}], "-", 
          RowBox[{
           RowBox[{"Transpose", "[", 
            RowBox[{"{", "w", "}"}], "]"}], ".", 
           RowBox[{"{", " ", "v", "}"}]}]}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{
         "accumulate", " ", "the", " ", "Householder", " ", "reflections", 
          " ", "into", " ", "the", " ", "full", " ", "transformation"}], 
         "*)"}], "\[IndentingNewLine]", 
        RowBox[{"y", "=", 
         RowBox[{
          RowBox[{"Q", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"1", ";;"}], ",", " ", 
             RowBox[{
              RowBox[{"i", "+", "1"}], ";;"}]}], "]"}], "]"}], ".", "v"}]}], 
        ";", " ", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"Q", "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"1", ";;"}], " ", ",", 
            RowBox[{
             RowBox[{"i", "+", "1"}], ";;"}]}], "]"}], "]"}], "-=", 
         RowBox[{"beta", "*", 
          RowBox[{
           RowBox[{"Transpose", "[", 
            RowBox[{"{", "y", "}"}], "]"}], ".", 
           RowBox[{"{", "v", "}"}]}]}]}]}]}], "]"}], ";", " ", 
     "\[IndentingNewLine]", 
     RowBox[{"Return", "[", 
      RowBox[{"{", 
       RowBox[{"A", ",", "Q"}], "}"}], "]"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.4964016630813437`*^9, 3.496401729017269*^9}, {
  3.496559781248312*^9, 3.496559865468929*^9}, {3.496569205395848*^9, 
  3.496569235580459*^9}, {3.510912284624248*^9, 3.510912366045492*^9}, {
  3.510912396189464*^9, 3.510912398655196*^9}},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->"In[30]:=",ExpressionUUID->"1e220d4b-4e68-4343-a64f-e454e2e8554c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SkewTridiagonalizeComplex", "[", "Mat_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "A", ",", "Q", ",", " ", "v", ",", " ", "beta", ",", " ", "alpha"}], 
     "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"A", "=", "Mat"}], ";", "\[IndentingNewLine]", 
     RowBox[{"Q", "=", 
      RowBox[{"IdentityMatrix", "[", 
       RowBox[{
        RowBox[{"Dimensions", "[", "A", "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"i", "=", "1"}], ",", 
       RowBox[{"i", "<", 
        RowBox[{
         RowBox[{
          RowBox[{"Dimensions", "[", "A", "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}], "-", "1"}]}], ",", " ", 
       RowBox[{"i", "++"}], ",", " ", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"Compute", " ", "the", " ", "Householder", " ", "vector"}], 
        "*)"}], "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"{", 
          RowBox[{"v", ",", "beta", ",", " ", "alpha"}], "}"}], "=", 
         RowBox[{"HouseholderVectorComplex", "[", 
          RowBox[{"A", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{
              RowBox[{"i", "+", "1"}], ";;"}], " ", ",", " ", "i"}], "]"}], 
           "]"}], "]"}]}], ";", " ", "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{
         "eliminate", " ", "the", " ", "entries", " ", "in", " ", "row", " ", 
          "and", " ", "column", " ", "i"}], "*)"}], " ", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"A", "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"i", "+", "1"}], ",", "i"}], "]"}], "]"}], "=", "alpha"}],
         ";", 
        RowBox[{
         RowBox[{"A", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", 
            RowBox[{"i", "+", "1"}]}], "]"}], "]"}], "=", 
         RowBox[{"-", "alpha"}]}], ";", " ", 
        RowBox[{
         RowBox[{"A", "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{
             RowBox[{"i", "+", "2"}], ";;"}], ",", "i"}], "]"}], "]"}], "=", 
         "0"}], ";", 
        RowBox[{
         RowBox[{"A", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", 
            RowBox[{
             RowBox[{"i", "+", "2"}], ";;"}]}], "]"}], "]"}], "=", "0"}], ";",
         "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{"update", " ", "the", " ", "matrix"}], "*)"}], 
        "\[IndentingNewLine]", 
        RowBox[{"w", "=", 
         RowBox[{"beta", "*", " ", 
          RowBox[{
           RowBox[{"A", "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{
               RowBox[{"i", "+", "1"}], ";;"}], " ", ",", " ", 
              RowBox[{
               RowBox[{"i", "+", "1"}], ";;"}]}], "]"}], "]"}], ".", 
           RowBox[{"Conjugate", "[", "v", "]"}]}]}]}], ";", " ", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"A", "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{
             RowBox[{"i", "+", "1"}], ";;"}], " ", ",", " ", 
            RowBox[{
             RowBox[{"i", "+", "1"}], ";;"}]}], " ", "]"}], "]"}], "+=", 
         RowBox[{
          RowBox[{
           RowBox[{"Transpose", "[", 
            RowBox[{"{", "v", "}"}], "]"}], ".", 
           RowBox[{"{", "w", "}"}]}], "-", 
          RowBox[{
           RowBox[{"Transpose", "[", 
            RowBox[{"{", "w", "}"}], "]"}], ".", 
           RowBox[{"{", " ", "v", "}"}]}]}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{
         "accumulate", " ", "the", " ", "Householder", " ", "reflections", 
          " ", "into", " ", "the", " ", "full", " ", "transformation"}], 
         "*)"}], "\[IndentingNewLine]", 
        RowBox[{"y", "=", 
         RowBox[{
          RowBox[{"Q", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"1", ";;"}], ",", " ", 
             RowBox[{
              RowBox[{"i", "+", "1"}], ";;"}]}], "]"}], "]"}], ".", "v"}]}], 
        ";", " ", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"Q", "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"1", ";;"}], " ", ",", 
            RowBox[{
             RowBox[{"i", "+", "1"}], ";;"}]}], "]"}], "]"}], "-=", 
         RowBox[{"beta", "*", 
          RowBox[{
           RowBox[{"Transpose", "[", 
            RowBox[{"{", "y", "}"}], "]"}], ".", 
           RowBox[{"Conjugate", "[", 
            RowBox[{"{", "v", "}"}], "]"}]}]}]}]}]}], "]"}], ";", " ", 
     "\[IndentingNewLine]", 
     RowBox[{"Return", "[", 
      RowBox[{"{", 
       RowBox[{"A", ",", "Q"}], "}"}], "]"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.496401687026009*^9, 3.496401693798439*^9}, {
  3.49655986994377*^9, 3.496559885068129*^9}, {3.496559923873772*^9, 
  3.496559930871021*^9}, {3.496569240896009*^9, 3.49656927073296*^9}, {
  3.5109123721000957`*^9, 3.5109124078132963`*^9}},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->"In[31]:=",ExpressionUUID->"bd004797-e881-43c1-bdd9-22d5fa42b772"],

Cell[BoxData[
 RowBox[{
  RowBox[{"PfaffianHReal", "[", "Mat_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "N", ",", "A", ",", "v", ",", " ", "beta", ",", " ", "alpha", ",", 
      "pfaff"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"A", "=", "Mat"}], ";", "\[IndentingNewLine]", 
     RowBox[{"pfaff", "=", "1"}], ";", "\[IndentingNewLine]", 
     RowBox[{"N", "=", 
      RowBox[{
       RowBox[{"Dimensions", "[", "A", "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"OddQ", "[", "N", "]"}], ",", " ", 
       RowBox[{"Return", "[", "0", "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"i", "=", "1"}], ",", 
       RowBox[{"i", "<", 
        RowBox[{"N", "-", "1"}]}], ",", " ", 
       RowBox[{"i", "+=", "2"}], ",", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"Compute", " ", "the", " ", "Householder", " ", "vector"}], 
        "*)"}], " ", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"{", 
          RowBox[{"v", ",", "beta", ",", " ", "alpha"}], "}"}], "=", 
         RowBox[{"HouseholderVectorReal", "[", 
          RowBox[{"A", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{
              RowBox[{"i", "+", "1"}], ";;"}], " ", ",", " ", "i"}], "]"}], 
           "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{
          RowBox[{"multiply", " ", "with", " ", "off"}], "-", 
          RowBox[{
          "diagonal", " ", "entry", " ", "and", " ", "determinant", " ", "of",
            " ", "Householder", " ", "reflection"}]}], "*)"}], " ", 
        "\[IndentingNewLine]", 
        RowBox[{"pfaff", "*=", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"beta", "\[Equal]", "0"}], ",", " ", "1", ",", 
            RowBox[{"-", "1"}]}], "]"}], "*", 
          RowBox[{"(", 
           RowBox[{"-", "alpha"}], ")"}]}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{"update", " ", "the", " ", "matrix"}], "*)"}], 
        "\[IndentingNewLine]", 
        RowBox[{"w", "=", 
         RowBox[{"beta", "*", " ", 
          RowBox[{
           RowBox[{"A", "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{
               RowBox[{"i", "+", "1"}], ";;"}], " ", ",", " ", 
              RowBox[{
               RowBox[{"i", "+", "1"}], ";;"}]}], "]"}], "]"}], ".", 
           "v"}]}]}], ";", " ", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"A", "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{
             RowBox[{"i", "+", "1"}], ";;"}], " ", ",", " ", 
            RowBox[{
             RowBox[{"i", "+", "1"}], ";;"}]}], " ", "]"}], "]"}], "+=", 
         RowBox[{
          RowBox[{
           RowBox[{"Transpose", "[", 
            RowBox[{"{", "v", "}"}], "]"}], ".", 
           RowBox[{"{", "w", "}"}]}], "-", 
          RowBox[{
           RowBox[{"Transpose", "[", 
            RowBox[{"{", "w", "}"}], "]"}], ".", 
           RowBox[{"{", " ", "v", "}"}]}]}]}]}]}], "]"}], ";", " ", 
     "\[IndentingNewLine]", 
     RowBox[{"Return", "[", 
      RowBox[{"pfaff", "*", 
       RowBox[{"A", "[", 
        RowBox[{"[", 
         RowBox[{
          RowBox[{"N", "-", "1"}], ",", "N"}], "]"}], "]"}]}], "]"}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.496397598345248*^9, 3.4963977821170673`*^9}, {
   3.496398869744418*^9, 3.496398885545136*^9}, {3.49639979491466*^9, 
   3.496399856362443*^9}, {3.496399913015401*^9, 3.4964000019001923`*^9}, {
   3.496400355728586*^9, 3.496400423733942*^9}, {3.496400660635447*^9, 
   3.496400674654104*^9}, {3.496400848779168*^9, 3.496400851176331*^9}, {
   3.496568792303271*^9, 3.496568906069327*^9}, {3.497454379959826*^9, 
   3.497454380966562*^9}, 3.510908832180262*^9, {3.510911322620429*^9, 
   3.5109113455342693`*^9}, {3.510912430056835*^9, 3.510912507814122*^9}},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->"In[32]:=",ExpressionUUID->"a4034064-9be0-4a18-8b24-0866a7abe104"],

Cell[BoxData[
 RowBox[{
  RowBox[{"PfaffianHComplex", "[", "Mat_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "N", ",", "A", ",", "v", ",", " ", "beta", ",", " ", "alpha", ",", 
      "pfaff"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"A", "=", "Mat"}], ";", "\[IndentingNewLine]", 
     RowBox[{"pfaff", "=", "1"}], ";", "\[IndentingNewLine]", 
     RowBox[{"N", "=", 
      RowBox[{
       RowBox[{"Dimensions", "[", "A", "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"OddQ", "[", "N", "]"}], ",", 
       RowBox[{"Return", "[", "0", "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"i", "=", "1"}], ",", 
       RowBox[{"i", "<", 
        RowBox[{"N", "-", "1"}]}], ",", " ", 
       RowBox[{"i", "+=", "2"}], ",", " ", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"Compute", " ", "the", " ", "Householder", " ", "vector"}], 
        "*)"}], " ", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"{", 
          RowBox[{"v", ",", "beta", ",", " ", "alpha"}], "}"}], "=", 
         RowBox[{"HouseholderVectorComplex", "[", 
          RowBox[{"A", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{
              RowBox[{"i", "+", "1"}], ";;"}], " ", ",", " ", "i"}], "]"}], 
           "]"}], "]"}]}], ";", " ", "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{
          RowBox[{"multiply", " ", "with", " ", "off"}], "-", 
          RowBox[{
          "diagonal", " ", "entry", " ", "and", " ", "determinant", " ", "of",
            " ", "Householder", " ", "reflection"}]}], "*)"}], " ", 
        "\[IndentingNewLine]", 
        RowBox[{"pfaff", "*=", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"beta", "\[Equal]", "0"}], ",", " ", "1", ",", 
            RowBox[{"-", "1"}]}], "]"}], "*", 
          RowBox[{"(", 
           RowBox[{"-", "alpha"}], ")"}]}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{"update", " ", "the", " ", "matrix"}], "*)"}], 
        "\[IndentingNewLine]", 
        RowBox[{"w", "=", 
         RowBox[{"beta", "*", " ", 
          RowBox[{
           RowBox[{"A", "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{
               RowBox[{"i", "+", "1"}], ";;"}], " ", ",", " ", 
              RowBox[{
               RowBox[{"i", "+", "1"}], ";;"}]}], "]"}], "]"}], ".", 
           RowBox[{"Conjugate", "[", "v", "]"}]}]}]}], ";", " ", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"A", "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{
             RowBox[{"i", "+", "1"}], ";;"}], " ", ",", " ", 
            RowBox[{
             RowBox[{"i", "+", "1"}], ";;"}]}], " ", "]"}], "]"}], "+=", 
         RowBox[{
          RowBox[{
           RowBox[{"Transpose", "[", 
            RowBox[{"{", "v", "}"}], "]"}], ".", 
           RowBox[{"{", "w", "}"}]}], "-", 
          RowBox[{
           RowBox[{"Transpose", "[", 
            RowBox[{"{", "w", "}"}], "]"}], ".", 
           RowBox[{"{", " ", "v", "}"}]}]}]}]}]}], "]"}], ";", " ", 
     "\[IndentingNewLine]", 
     RowBox[{"Return", "[", 
      RowBox[{"pfaff", "*", 
       RowBox[{"A", "[", 
        RowBox[{"[", 
         RowBox[{
          RowBox[{"N", "-", "1"}], ",", "N"}], "]"}], "]"}]}], "]"}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.4964006842234793`*^9, 3.496400723524543*^9}, {
   3.4964008314807663`*^9, 3.496400842320539*^9}, {3.496568915827603*^9, 
   3.496568967343733*^9}, {3.496568999813544*^9, 3.496569002084347*^9}, {
   3.497454417065777*^9, 3.497454417942703*^9}, 3.510908837833939*^9, {
   3.510911350233734*^9, 3.510911357021933*^9}, {3.5109125142292356`*^9, 
   3.5109125476379004`*^9}},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->"In[33]:=",ExpressionUUID->"b8a15332-fcb1-49c3-bd36-7d08efa587f8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"PfaffianH", "[", "Mat_", "]"}], ":=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"MatrixQ", "[", 
     RowBox[{"Mat", ",", 
      RowBox[{
       RowBox[{
        RowBox[{"NumberQ", "[", "#", "]"}], "&&", 
        RowBox[{"!", 
         RowBox[{"MatchQ", "[", 
          RowBox[{"#", ",", "_Complex"}], "]"}]}]}], "&"}]}], "]"}], ",", 
    RowBox[{"PfaffianHReal", "[", "Mat", "]"}], ",", 
    RowBox[{"PfaffianHComplex", "[", "Mat", "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.510911305850852*^9, 3.510911311513088*^9}},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->"In[34]:=",ExpressionUUID->"56129487-9293-43ac-900d-0f3092fae034"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Calculate the Pfaffian and extract ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SubscriptBox[
          StyleBox["E", "TI"], 
          StyleBox["N", "TI"]], "(", 
         RowBox[{
           StyleBox["k", "TI"], ";", 
           RowBox[{"(", 
             RowBox[{
               StyleBox["s", "TI"], ",", "\[Infinity]"}], ")"}]}], ")"}], 
       TraditionalForm], "errors" -> {}, "input" -> "E_N(k;(s,\\infty))", 
     "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "357103a5-32a8-4044-9df5-5ddd7ccadb4f"],
 " using Fourier sum formula, then take summation to get the cumulative \
distribution function ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SubsuperscriptBox[
          StyleBox["F", "TI"], 
          StyleBox["N", "TI"], 
          StyleBox["G", "TI"]], "(", 
         RowBox[{
           StyleBox["N", "TI"], "/", "2", ",", 
           StyleBox["s", "TI"]}], ")"}], TraditionalForm], "errors" -> {}, 
     "input" -> "F^{G}_{N}(N/2,s)", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "dc75d959-215a-1c4c-9b5d-89a633e47260"],
 ". (See the discussion in the first paragraph in Section 3)"
}], "Subsection",
 CellChangeTimes->{{3.9394071258211155`*^9, 3.9394071352635193`*^9}, {
   3.939407201496994*^9, 3.939407243923172*^9}, {3.939679340529814*^9, 
   3.9396793597760715`*^9}, 3.9396794397136936`*^9},
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"7f5e15b2-dfe6-084e-b9de-d8d5af550a9f"],

Cell[BoxData[
 RowBox[{"Monitor", "[", 
  RowBox[{
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"s", "=", 
      RowBox[{"-", "5"}]}], ",", 
     RowBox[{"s", "\[LessEqual]", 
      RowBox[{"smax", "/", "ds"}]}], ",", 
     RowBox[{"s", "++"}], ",", 
     RowBox[{
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"j", "=", "1"}], ",", 
        RowBox[{"j", "\[LessEqual]", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"Nmax", "+", "1"}], ")"}], "/", "2"}]}], ",", 
        RowBox[{"j", "++"}], ",", 
        RowBox[{
         RowBox[{"en1", "[", 
          RowBox[{"s", ",", "j"}], "]"}], "=", 
         RowBox[{"PfaffianH", "[", 
          RowBox[{"uas2", "[", 
           RowBox[{
            RowBox[{"s", "*", "ds"}], ",", "j"}], "]"}], "]"}]}]}], "]"}], 
      ";", "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"k", "=", "0"}], ",", 
        RowBox[{"k", "\[LessEqual]", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"Nmax", "-", "1"}], ")"}], "/", "2"}]}], ",", 
        RowBox[{"k", "++"}], ",", 
        RowBox[{
         RowBox[{"en", "[", 
          RowBox[{"s", ",", "k"}], "]"}], "=", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "/", 
            RowBox[{"(", 
             RowBox[{"Nmax", "+", "1"}], ")"}]}], ")"}], "*", 
          RowBox[{"(", 
           RowBox[{"1", " ", "+", " ", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], "^", "k"}], "*", 
             RowBox[{"en1", "[", 
              RowBox[{"s", ",", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"Nmax", "+", "1"}], ")"}], "/", "2"}]}], "]"}]}], 
            "+", " ", 
            RowBox[{"2", "*", 
             RowBox[{"Re", "[", 
              RowBox[{"Sum", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"Exp", "[", 
                  RowBox[{
                   RowBox[{"-", "2"}], "*", "Pi", "*", "k", "*", "l", "*", 
                   RowBox[{"I", "/", 
                    RowBox[{"(", 
                    RowBox[{"Nmax", "+", "1"}], ")"}]}]}], "]"}], "*", 
                 RowBox[{"en1", "[", 
                  RowBox[{"s", ",", "l"}], "]"}]}], ",", 
                RowBox[{"{", 
                 RowBox[{"l", ",", "1", ",", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"Nmax", "-", "1"}], ")"}], "/", "2"}]}], "}"}]}], 
               "]"}], "]"}]}]}], ")"}]}]}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"h", "[", "s", "]"}], "=", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{"en", "[", 
          RowBox[{"s", ",", "p"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"p", ",", "0", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"Nmax", "-", "1"}], ")"}], "/", "2"}]}], "}"}]}], 
        "]"}]}]}]}], "]"}], ",", "s"}], "]"}]], "Input",
 CellChangeTimes->{{3.929052118346819*^9, 3.92905220350006*^9}, {
   3.929052240773068*^9, 3.929052265569126*^9}, {3.929052379031179*^9, 
   3.929052380718643*^9}, {3.929052427778492*^9, 3.929052471881085*^9}, {
   3.929052540486249*^9, 3.9290525586440163`*^9}, {3.929052605603681*^9, 
   3.9290527183107357`*^9}, {3.9290529949923162`*^9, 3.9290530008427267`*^9}, 
   3.929053056162012*^9, {3.929053118524131*^9, 3.929053128231489*^9}, {
   3.9290532307688227`*^9, 3.929053231274386*^9}, {3.929053861144112*^9, 
   3.929053884949429*^9}, {3.929055013140987*^9, 3.9290550138834877`*^9}, {
   3.92905556396284*^9, 3.929055584652959*^9}, {3.929056134856497*^9, 
   3.929056141077132*^9}, {3.929057429008299*^9, 3.929057438379526*^9}, {
   3.929057563991355*^9, 3.929057565475873*^9}, {3.929125716838418*^9, 
   3.929125725624139*^9}, {3.9292175712281313`*^9, 3.929217616149712*^9}, {
   3.929327322308082*^9, 3.9293273250182*^9}, {3.9293273562717524`*^9, 
   3.9293273734841537`*^9}, {3.929327462777377*^9, 3.9293275369842987`*^9}, {
   3.9293928293728247`*^9, 3.929392832364317*^9}, {3.929393007880065*^9, 
   3.9293930084304657`*^9}, {3.929396357181262*^9, 3.9293963601281557`*^9}, 
   3.9398754759343204`*^9},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->"In[35]:=",ExpressionUUID->"7158d7c2-5add-45d9-b98b-e4ef3aaa04f8"],

Cell[BoxData[Cell["Continuous s with N=41, k=21, computing the required sum", 
  "Subsubsection",
  CellChangeTimes->{{3.926386928318529*^9, 3.926386939793475*^9}, {
   3.9265386558658657`*^9, 3.926538672572363*^9}},ExpressionUUID->
  "3ab3de3b-3ef0-4e8d-b7d1-7f1d8a0534e6"]], "Subsubsection",
 CellFrame->{{0, 0}, {0, 0}},
 CellChangeTimes->{{3.927572082214076*^9, 3.927572148313922*^9}, {
  3.928260994232807*^9, 3.928260999396605*^9}, {3.928272295278502*^9, 
  3.9282722998559637`*^9}, {3.928775406961215*^9, 3.928775419606743*^9}, {
  3.9287755205349693`*^9, 3.928775613407246*^9}, {3.9287775066279697`*^9, 
  3.928777506999393*^9}, {3.9289637569120903`*^9, 3.928963757384144*^9}, {
  3.929052015022146*^9, 3.929052045015719*^9}, {3.929052079711726*^9, 
  3.929052101560025*^9}, {3.9290546659732733`*^9, 3.929054665973295*^9}, {
  3.9291256738162403`*^9, 3.9291256872041073`*^9}, {3.929398562060547*^9, 
  3.9293985659753227`*^9}, {3.9396789822095146`*^9, 3.9396789886815357`*^9}},
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"496e669b-1c32-44e9-ba4d-39ccaf116582"],

Cell[TextData[{
 StyleBox["Interpolation using the value of ",
  FontSize->16,
  FontWeight->"Normal"],
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SubsuperscriptBox[
          StyleBox["F", "TI"], 
          StyleBox["N", "TI"], 
          StyleBox["G", "TI"]], "(", 
         RowBox[{
           RowBox[{"(", 
             RowBox[{
               StyleBox["N", "TI"], "+", "1"}], ")"}], "/", "2", ",", 
           StyleBox["s", "TI"]}], ")"}], TraditionalForm], "errors" -> {}, 
     "input" -> "F^{G}_{N}((N+1)/2,s)", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],
  FontSize->16,
  FontWeight->"Normal",ExpressionUUID->"2445735b-c8b9-c040-8ec8-9a823a4851d7"],
 StyleBox[" on the lattice",
  FontSize->16,
  FontWeight->"Normal"]
}], "Subsubsection",
 CellFrame->{{0, 0}, {0, 0}},
 CellChangeTimes->{{3.9396792045126953`*^9, 3.939679225773878*^9}, {
  3.939679308857271*^9, 3.939679311359703*^9}, {3.9396794656494255`*^9, 
  3.939679471019533*^9}, {3.939792510026884*^9, 3.9397925164895153`*^9}},
 Background->RGBColor[
  1, 0.9, 0.8],ExpressionUUID->"483edb60-78c1-c54d-a3fa-5e89ac7f5840"],

Cell[CellGroupData[{

Cell[TextData[StyleBox["An interpolating function is used which allows for \
the derivative operation (See the discussion in the paragraph below Table 3)",
 
 FontSize->16,
 FontWeight->"Normal"]], "Subsubsection",
 CellChangeTimes->{{3.9394069667216663`*^9, 3.9394070338339767`*^9}},
 Background->RGBColor[
  0.88, 1, 0.88],ExpressionUUID->"ff9838e4-e3f4-9f47-891c-6daa68ec8164"],

Cell[BoxData[
 RowBox[{
  RowBox[{"points2", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"s", "*", "ds"}], ",", 
       RowBox[{"h", "[", "s", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"s", ",", 
       RowBox[{"-", "5"}], ",", 
       RowBox[{"smax", "/", "ds"}]}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.929053152600679*^9, 3.929053167270504*^9}, {
   3.9290533424292717`*^9, 3.929053355085928*^9}, {3.9290575927023563`*^9, 
   3.9290575937816563`*^9}, {3.929057912272748*^9, 3.9290579228811913`*^9}, {
   3.929057998676365*^9, 3.929057999137169*^9}, {3.929127204525198*^9, 
   3.929127213288423*^9}, {3.929219098832582*^9, 3.929219105616042*^9}, {
   3.9292201502479258`*^9, 3.9292201653449163`*^9}, {3.929220306873981*^9, 
   3.9292203075705338`*^9}, {3.9293281314481373`*^9, 3.929328142348649*^9}, {
   3.929392842028487*^9, 3.929392845616578*^9}, {3.929393017498189*^9, 
   3.929393017947832*^9}, {3.929393724373911*^9, 3.9293937296726093`*^9}, 
   3.9293988281966867`*^9},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->"In[72]:=",ExpressionUUID->"19168de7-08bd-4389-a843-6441e1040a96"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ifun2", "=", 
  RowBox[{"Interpolation", "[", "points2", "]"}]}]], "Input",
 CellChangeTimes->{{3.929053685986125*^9, 3.929053711354475*^9}, {
   3.9290576556376143`*^9, 3.929057725277375*^9}, 3.929057931871004*^9, 
   3.9290581676141644`*^9, {3.929058205707987*^9, 3.929058206258581*^9}, {
   3.929398845680738*^9, 3.92939884979685*^9}},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->"In[73]:=",ExpressionUUID->"638a986c-7c09-420f-8d40-47c8695603b0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox["InterpolatingFunction",
    "SummaryHead"], "[", 
   DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = "Ready"}, 
    
    TemplateBox[{
      PaneSelectorBox[{False -> GridBox[{{
            PaneBox[
             ButtonBox[
              DynamicBox[
               FEPrivate`FrontEndResource["FEBitmaps", "SummaryBoxOpener"], 
               ImageSizeCache -> {
                12.921391874598342`, {0., 12.921391874598342`}}], Appearance -> 
              None, BaseStyle -> {}, 
              ButtonFunction :> (Typeset`open$$ = True), Evaluator -> 
              Automatic, Method -> "Preemptive"], 
             Alignment -> {Center, Center}, ImageSize -> 
             Dynamic[{
               Automatic, 
                3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                 Magnification])}]], 
            GraphicsBox[{{
               GrayLevel[0.6], 
               AbsolutePointSize[5], 
               PointBox[{1, 1}], 
               PointBox[{2, 4}], 
               PointBox[{3, 2}], 
               PointBox[{4, 3}]}, {{}, {}, {
                AbsoluteThickness[1], 
                Opacity[1.], 
                LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                 "]]}}}, AspectRatio -> 1, Axes -> False, Background -> 
             GrayLevel[0.93], Frame -> True, FrameStyle -> Directive[
               GrayLevel[0.7], 
               Thickness[Tiny]], FrameTicks -> None, ImageSize -> 
             Dynamic[{
               Automatic, 
                3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                 Magnification])}], PlotRange -> {{0, 5}, {0, 5}}], 
            GridBox[{{
               RowBox[{
                 TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                 "\[InvisibleSpace]", 
                 TagBox[
                  RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"-", "0.1`48.46480360523954"}], ",", 
                    "1.2999999999999999999999999999999999999999999999999999999\
9999999999999999999999`48.46480360523954"}], "}"}], "}"}], "SummaryItem"]}]}, {
               RowBox[{
                 TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                 "\[InvisibleSpace]", 
                 TagBox["\"scalar\"", "SummaryItem"]}]}}, AutoDelete -> False,
              BaseStyle -> {
              ShowStringCharacters -> False, NumberMarks -> False, 
               PrintPrecision -> 3, ShowSyntaxStyles -> False}, 
             GridBoxAlignment -> {
              "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {
              "Columns" -> {{2}}, "Rows" -> {{Automatic}}}]}}, AutoDelete -> 
          False, BaselinePosition -> {1, 1}, 
          GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
          GridBoxItemSize -> {
           "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}], True -> 
        GridBox[{{
            PaneBox[
             ButtonBox[
              DynamicBox[
               FEPrivate`FrontEndResource["FEBitmaps", "SummaryBoxCloser"]], 
              Appearance -> None, BaseStyle -> {}, 
              ButtonFunction :> (Typeset`open$$ = False), Evaluator -> 
              Automatic, Method -> "Preemptive"], 
             Alignment -> {Center, Center}, ImageSize -> 
             Dynamic[{
               Automatic, 
                3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                 Magnification])}]], 
            GraphicsBox[{{
               GrayLevel[0.6], 
               AbsolutePointSize[5], 
               PointBox[{1, 1}], 
               PointBox[{2, 4}], 
               PointBox[{3, 2}], 
               PointBox[{4, 3}]}, {{}, {}, {
                AbsoluteThickness[1], 
                Opacity[1.], 
                LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                 "]]}}}, AspectRatio -> 1, Axes -> False, Background -> 
             GrayLevel[0.93], Frame -> True, FrameStyle -> Directive[
               GrayLevel[0.7], 
               Thickness[Tiny]], FrameTicks -> None, ImageSize -> 
             Dynamic[{
               Automatic, 
                3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                 Magnification])}], PlotRange -> {{0, 5}, {0, 5}}], 
            GridBox[{{
               RowBox[{
                 TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                 "\[InvisibleSpace]", 
                 TagBox[
                  RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"-", "0.1`48.46480360523954"}], ",", 
                    "1.2999999999999999999999999999999999999999999999999999999\
9999999999999999999999`48.46480360523954"}], "}"}], "}"}], "SummaryItem"]}]}, {
               RowBox[{
                 TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                 "\[InvisibleSpace]", 
                 TagBox["\"scalar\"", "SummaryItem"]}]}, {
               RowBox[{
                 TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                 "\[InvisibleSpace]", 
                 TagBox["3", "SummaryItem"]}]}, {
               RowBox[{
                 TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                 "\[InvisibleSpace]", 
                 TagBox["\"Hermite\"", "SummaryItem"]}]}, {
               RowBox[{
                 TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                 "\[InvisibleSpace]", 
                 TagBox["False", "SummaryItem"]}]}}, AutoDelete -> False, 
             BaseStyle -> {
              ShowStringCharacters -> False, NumberMarks -> False, 
               PrintPrecision -> 3, ShowSyntaxStyles -> False}, 
             GridBoxAlignment -> {
              "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {
              "Columns" -> {{2}}, "Rows" -> {{Automatic}}}]}}, AutoDelete -> 
          False, BaselinePosition -> {1, 1}, 
          GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
          GridBoxItemSize -> {
           "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}]}, 
       Dynamic[Typeset`open$$], ImageSize -> Automatic]},
     "SummaryPanel"],
    DynamicModuleValues:>{}], "]"}],
  InterpolatingFunction[{{-0.1`48.46480360523954, 
     1.29999999999999999999999999999999999999999999999999999999999999999999999\
999999`48.46480360523954}}, {
   5, 3, 0, {71}, {4}, 0, 0, 0, 0, Automatic, {}, {}, False}, {{
     Rational[-1, 10], 
     Rational[-2, 25], 
     Rational[-3, 50], 
     Rational[-1, 25], 
     Rational[-1, 50], 0, 
     Rational[1, 50], 
     Rational[1, 25], 
     Rational[3, 50], 
     Rational[2, 25], 
     Rational[1, 10], 
     Rational[3, 25], 
     Rational[7, 50], 
     Rational[4, 25], 
     Rational[9, 50], 
     Rational[1, 5], 
     Rational[11, 50], 
     Rational[6, 25], 
     Rational[13, 50], 
     Rational[7, 25], 
     Rational[3, 10], 
     Rational[8, 25], 
     Rational[17, 50], 
     Rational[9, 25], 
     Rational[19, 50], 
     Rational[2, 5], 
     Rational[21, 50], 
     Rational[11, 25], 
     Rational[23, 50], 
     Rational[12, 25], 
     Rational[1, 2], 
     Rational[13, 25], 
     Rational[27, 50], 
     Rational[14, 25], 
     Rational[29, 50], 
     Rational[3, 5], 
     Rational[31, 50], 
     Rational[16, 25], 
     Rational[33, 50], 
     Rational[17, 25], 
     Rational[7, 10], 
     Rational[18, 25], 
     Rational[37, 50], 
     Rational[19, 25], 
     Rational[39, 50], 
     Rational[4, 5], 
     Rational[41, 50], 
     Rational[21, 25], 
     Rational[43, 50], 
     Rational[22, 25], 
     Rational[9, 10], 
     Rational[23, 25], 
     Rational[47, 50], 
     Rational[24, 25], 
     Rational[49, 50], 1, 
     Rational[51, 50], 
     Rational[26, 25], 
     Rational[53, 50], 
     Rational[27, 25], 
     Rational[11, 10], 
     Rational[28, 25], 
     Rational[57, 50], 
     Rational[29, 25], 
     Rational[59, 50], 
     Rational[6, 5], 
     Rational[61, 50], 
     Rational[31, 25], 
     Rational[63, 50], 
     Rational[32, 25], 
     Rational[13, 10]}}, {{
    0.383082996916298449425094268784245320908863159472465843395957004124287121\
51414`52.161386099565945}, {
    0.405975041652190665702532407532299349071635949918106631447539069189463349\
06492`52.104975793749674}, {
    0.429192239660533115298549510484631401979170505508617773344563644231554865\
31912`52.04698204964611}, {
    0.452656316703843146743470432308778607189679587730822922220514078916390624\
44802`51.96634578207532}, {
    0.476286430163858989055595239757325495174859073745077582996241319077272183\
53972`51.58369664502505}, {
    0.499999999999999999999999999999999999999999999999999999976370409291679768\
53924`50.851854346325794}, {
    0.523713569836141010944404760242674504825140926254922416953002581362469612\
83357`51.49425282555137}, {
    0.547343683296156853256529567691221392810320412269177077711242475009605269\
7334`51.81761867728772}, {
    0.570807760339466884701450489515368598020829494491382226471623856778304084\
31526`52.117405441774665}, {
    0.594024958347809334297467592467700650928364050081893368052623252279961870\
89265`52.356545514472195}, {
    0.616917003083701550574905731215754679091136840527534156598745833644610580\
21456`52.521879914460534}, {
    0.639408975368073877421205027582377446420560028945139446468655670005441561\
91238`52.62902214363153}, {
    0.661430040386988928761789356736766145403468637780219685393419442898448353\
42962`52.67306912757192}, {
    0.682914107902608208190052805482191969803459297965810713241239394341585499\
02751`52.70946920785843}, {
    0.703800413270136591278586953002522807317982564726290443393198543392604494\
46362`52.736790314226276}, {
    0.724034011001445035513959299816234967852117606259237981608615178329830879\
76573`52.75395770021126}, {
    0.743566174612902400010133527402400852980668343370047457101245056600460036\
86107`52.758989285374014}, {
    0.762354698591437602277623020175438499686748145043864942003273445043876003\
6827`52.74830604209248}, {
    0.780364100449200122977304962190800166460186830790675399323028187478364451\
21239`52.71732487613483}, {
    0.797565722954050993731988030619023724743951303235930312779555671429505752\
70136`52.65751801318756}, {
    0.813937738663615411051287934046339039213286618602730600206893383490251378\
37304`52.56222903066309}, {
    0.829465060802175940199236466417997426859731069586516452553748598129830558\
64355`52.50070027695504}, {
    0.844139166255610251289361493749074685393366505530520377330626922017771394\
37329`52.611467367841385}, {
    0.857957837980461380226301906709316262523180614025479068357575499698765100\
8657`52.75929257862442}, {
    0.870924835397924416447302451971251055363409370339381413884983460685855226\
06959`52.82193421421234}, {
    0.883049502349833078783401144600263019190167115246932815613817556267962234\
08027`52.954562025275564}, {
    0.894346322918671556766541990090415476050548817309374991621629723811208311\
56976`53.10018495520431}, {
    0.904834435853459604742598689827932816073854994350761631575140915858210761\
4225`53.18294576035339}, {
    0.914537118503117766971614187925708739595602001259833243981303485815061860\
28681`53.03967969518656}, {
    0.923481251051803628520222901054149583446933128596926888589125195288772003\
49327`53.032027991858186}, {
    0.931696771497100241453710045085298525107987779600227519835553246412768055\
57688`52.83526279101375}, {
    0.939216131238262800660941396644199647092692519481897108694490030304670971\
03312`52.5490221045202}, {
    0.946073760379174613184052560417944888397339111653132732197745156853382343\
31892`52.89946995633542}, {
    0.952305550933795898387700728662469450240363827449546129023040179524240626\
44609`53.13221864661178}, {
    0.957948365087259702735996274407158767120078447955647323734619055733989428\
96043`53.30769673219711}, {
    0.963039574550546494801533952326615388551953625271798465010021642833079669\
24276`53.44662592381945}, {
    0.967616635887357636514247893464808952602922426094986939812517479430519925\
19345`53.27262595556435}, {
    0.971716705523096816351189995837982768268962183394126582850288722402695072\
73493`53.55697356525744}, {
    0.975376296999641741809798249251528467395675112364658185308880430128407160\
73461`53.336476766323145}, {
    0.978630981944124690783508069335269722150581749900353996413826675415840588\
92241`52.849739501420544}, {
    0.981515135199316260571531123931836583911911951008711520910553637507864102\
68004`53.24093981134681}, {
    0.984061723636906777027914613930213132205013774531005691442992857773434115\
47282`52.63580742660857}, {
    0.986302137357712596832889144340426533220300069833303965175504835080492182\
38896`50.02423801568382}, {
    0.988266061284537240635254858484901132673152893115280359141710431279951814\
7963`51.0685687116096}, {
    0.989981384579433415295050956054405261019999511959074139664128588172149964\
28613`52.79707219324464}, {
    0.991474144868515000240209081375665459519704918848668643482088722184462798\
54029`52.49141741240427}, {
    0.992768503931503482523963177594736332334338811267785670638839131018804950\
65202`52.55001007518646}, {
    0.993886751303808511733526959496895352031615057007866336824147580477912867\
72815`50.811509174103634}, {
    0.994849332137373511522127239738647240734920560892658674784908734485099703\
05777`50.917514096117905}, {
    0.995674895661904432944443356439619377688068469662452055154677473160092443\
76841`51.06624618121717}, {
    0.996380360668100914346712735882581652709513978378677677346792261010806053\
00154`50.42356208228205}, {
    0.996980994585891899398441899324182963554377572059937701394293559008187377\
5523`51.10348435594886}, {
    0.997490502939866433971662831723350265150890111724546017117318053575566921\
70747`51.0699262888537}, {
    0.997921126217653677755343981004789401324725849257491935298511010333098639\
16085`50.07696798736262}, {
    0.998283741472074553216239088471658787033860297406739075842702615700866199\
32553`49.02392909252861}, {
    0.998587966282492867130048065329781507268802335464178699360078426732452154\
04649`50.559581694788854}, {
    0.998842263014129690122205098847766812391344500280321546183760449393869753\
22455`51.251370513549496}, {
    0.999054041626707696991893842859396303280630771598223870982444629411364324\
68745`50.852662080527615}, {
    0.999229759587648399635346597990748994070100264979913038220212866914343764\
34792`49.13939245844714}, {
    0.999375017733630437473225142540250729179901826970115941099666844898908151\
57787`51.14975474685518}, {
    0.999494651192576858700886571436067758237030309196484171928575489599027013\
40317`50.26764955489313}, {
    0.999592814722420337809748757617832290748678405753350543047950427962071565\
37889`51.59953091830636}, {
    0.999673062040937938202737689262907832825842953393714900706940285144192529\
5289`51.1869830092483}, {
    0.999738418911349491813242187030797095285216445366660968047870895662474222\
1292`49.96622237096519}, {
    0.999791449911037252299949174722860694573072549602513047569877728149285898\
89362`49.94410616628506}, {
    0.999834318946309540654211268517932153477472821353225801467989784193739115\
80476`48.46480360523954}, {
    0.999868843685911256684962315932109866627296100307100507309054643404495313\
90336`49.19568872554247}, {
    0.999896544171805500324415527744754080340203004090459646578205952176457065\
44813`49.97573291235304}, {
    0.999918685929801346291432296236390499197953901375504165829935397279842678\
90576`50.68590063750008}, {
    0.999936317947297206180227234444579036204706983995107168913017239589902343\
70947`49.51306045005566}, {
    0.999950305913268090498032931464805020437539439540332620137902353591582347\
11526`49.86503179781581}}, {Automatic}],
  Editable->False,
  SelectWithContents->True,
  Selectable->False]], "Output",
 CellChangeTimes->{3.929398852497243*^9, 3.9391523160243587`*^9},
 CellLabel->"Out[73]=",ExpressionUUID->"29a8340f-b5f4-fe44-94f4-33f27fe0fa4d"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Plot the function and compare the scaled eigenvalue \
pdf with the standard normal distribution",
 FontSize->16]], "Subsubsection",
 CellChangeTimes->{{3.9394073207957745`*^9, 3.9394073761082*^9}},
 Background->RGBColor[
  1, 0.9, 0.8],ExpressionUUID->"184d43d9-d81e-c348-bf06-ecb5f5b42115"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"ifun2", "'"}], "[", 
    RowBox[{"Abs", "[", "s", "]"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"s", ",", 
     RowBox[{"-", "smax"}], ",", "smax"}], "}"}], ",", 
   RowBox[{"PlotStyle", "\[Rule]", "Thick"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9292191670004263`*^9, 3.929219219817954*^9}, {
  3.929220184201014*^9, 3.929220186585277*^9}, {3.929220324648617*^9, 
  3.929220326527261*^9}, {3.929328156242936*^9, 3.9293281805207872`*^9}, {
  3.929328242364025*^9, 3.929328247403574*^9}, {3.929328335381068*^9, 
  3.929328362561047*^9}, {3.929393766619006*^9, 3.929393779929235*^9}, {
  3.929394027500702*^9, 3.9293940287493343`*^9}, {3.929398864569021*^9, 
  3.929398864781807*^9}, {3.929484733103948*^9, 3.929484750080172*^9}, {
  3.929484847473908*^9, 3.929484888589673*^9}},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->
  "(Debug) (Dialog) \
In[109]:=",ExpressionUUID->"c0cb0ddb-8be1-4771-bcba-7900bee3767e"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], Thickness[Large], Opacity[1.], 
      LineBox[CompressedData["
1:eJw1XHc4lm/Y1tIkIaMoZEUJFRU9F4oo66ciIzskI4qULSQhZO+dVbZkPLet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       "]]},
     Annotation[#, "Charting`Private`Tag$85449#1"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->NCache[{{
      Rational[-13, 10], 
      Rational[13, 10]}, {-0.000020815916578484162`, 
     1.557191911070947}}, {{-1.3, 1.3}, {-0.000020815916578484162`, 
    1.557191911070947}}],
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.929484892188539*^9},
 CellLabel->
  "(Debug) (Dialog) \
Out[109]=",ExpressionUUID->"c3aab9d9-9f85-414e-816a-98f3bd2d40e4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"p1", "=", 
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", "*", 
          RowBox[{"Nmax", "/", 
           RowBox[{"Log", "[", "Nmax", "]"}]}]}], ")"}], "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "/", "2"}], ")"}]}], "*", 
       RowBox[{
        RowBox[{"ifun2", "'"}], "[", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", "*", 
            RowBox[{"Nmax", "/", 
             RowBox[{"Log", "[", "Nmax", "]"}]}]}], ")"}], "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "/", "2"}], ")"}]}], "*", 
         RowBox[{"Abs", "[", "x", "]"}]}], "]"}]}], "-", 
      RowBox[{"PDF", "[", 
       RowBox[{
        RowBox[{"NormalDistribution", "[", 
         RowBox[{"0", ",", "1"}], "]"}], ",", "x"}], "]"}]}], ")"}], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", "0", ",", 
      RowBox[{"smax", "/", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", "*", 
          RowBox[{"Nmax", "/", 
           RowBox[{"Log", "[", "Nmax", "]"}]}]}], ")"}], "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "/", "2"}], ")"}]}]}]}], "}"}], ",", 
    RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
    RowBox[{"PlotStyle", "\[Rule]", "Thick"}]}], "]"}]}]], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQB2IQ7efoJSbs9tZRrSNNGkSH5DVogui43Zd0QfQF3onG
IPrNptkWILoyUtEZRBeZLncF0TOmyduIAmkzrzP2INpgRUgZiP7i614Ooj+Z
vtI2B9IK1WymIPrQOTM/EG3lGBAKopf1q5jEAOkg7j1mIHpGxNy8mUBaW4kp
H0Tn7I0pBtELzywsAdEepl8rQLTG/IxaEP1o4errO4H0utm/HoJojptTXoDo
+nOPwbTA3L6PIHq6xYZPIHrTDq/7u4H0uUPBYJrrptJzEH0q58QLEN0Tlf4T
zD/3F0y/nM26+CnIX3tkwfQNnwvXQfQ5rcdg+o5QnOQzIH3PbJ4SiP52JD4Q
RHPm5ILpBgnLU5ci3zomrHUC0wDHVLeS
  "],
 Background->RGBColor[
  1, 1, 0.85],ExpressionUUID->"8e74307f-22bc-47ec-bd1b-1fea69c1d91e"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], Thickness[Large], Opacity[1.], 
      LineBox[CompressedData["
1:eJwVV3c8Vu8blhHZ6x0RIRlJKJHoPE8ZiUh2QpIVyshOZa8yson3K1GyN0nn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       "]]},
     Annotation[#, "Charting`Private`Tag$95967#1"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{All, All},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.9294855924951353`*^9, 3.929485967926208*^9},
 CellLabel->
  "(Debug) (Dialog) \
Out[117]=",ExpressionUUID->"26842a00-d4b9-4507-944b-1d35b3b80792"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["Compare ",
  FontSize->16,
  FontWeight->"Normal"],
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         StyleBox["c", "TI"], 
         RowBox[{"(", 
           RowBox[{"1", "-", 
             StyleBox["X", "TI"], 
             FractionBox[
              StyleBox["d", "TI"], 
              RowBox[{
                StyleBox["d", "TI"], 
                StyleBox["X", "TI"]}]]}], ")"}], 
         SuperscriptBox[
          StyleBox["e", "TI"], 
          RowBox[{"-", 
            SuperscriptBox[
             StyleBox["X", "TI"], "2"], "/", "2"}]]}], TraditionalForm], 
     "errors" -> {}, "input" -> "c(1-X\\frac{d}{dX})e^{-X^2/2}", "state" -> 
     "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],
  FontSize->16,
  FontWeight->"Normal",ExpressionUUID->"a30c37ae-e4c7-4e45-aab9-86354b19e0e0"],
 StyleBox[" with the difference function above, where the constant ",
  FontSize->16,
  FontWeight->"Normal"],
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       StyleBox["c", "TI"], TraditionalForm], "errors" -> {}, "input" -> "c", 
     "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],
  FontSize->16,
  FontWeight->"Normal",ExpressionUUID->"86140172-3b1b-0d4d-9aa4-9bdbba3d27dd"],
 StyleBox[" is determined by the difference at ",
  FontSize->16,
  FontWeight->"Normal"],
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         StyleBox["s", "TI"], "\[LongEqual]", "0"}], TraditionalForm], 
     "errors" -> {}, "input" -> "s=0", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],
  FontSize->16,
  FontWeight->"Normal",ExpressionUUID->"1c258b39-883f-f440-9e3f-2793dd4943e9"],
 StyleBox[" (See Figure 2).",
  FontSize->16,
  FontWeight->"Normal"]
}], "Subsubsection",
 CellChangeTimes->{{3.9396173453012543`*^9, 3.9396174199231033`*^9}, {
  3.9396750811453514`*^9, 3.9396750889985733`*^9}},
 Background->RGBColor[
  1, 0.9, 0.8],ExpressionUUID->"66f74d33-8e9d-854b-bde5-4205704d65f4"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{"Nmax", "/", 
        RowBox[{"Log", "[", "Nmax", "]"}]}]}], ")"}], "^", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "/", "2"}], ")"}]}], "*", 
    RowBox[{
     RowBox[{"ifun2", "'"}], "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", "*", 
         RowBox[{"Nmax", "/", 
          RowBox[{"Log", "[", "Nmax", "]"}]}]}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}], ")"}]}], "*", "x"}], "]"}]}], "-", 
   RowBox[{"PDF", "[", 
    RowBox[{
     RowBox[{"NormalDistribution", "[", 
      RowBox[{"0", ",", "1"}], "]"}], ",", "x"}], "]"}]}], "/.", 
  RowBox[{"x", "\[Rule]", "0"}]}]], "Input",
 CellChangeTimes->{{3.929485041574046*^9, 3.929485057324224*^9}},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->
  "(Debug) (Dialog) \
In[111]:=",ExpressionUUID->"b50ddd81-30ca-46d1-af48-4c013035a9c4"],

Cell[BoxData[
 RowBox[{"-", 
  "0.06755848124838767305953344977866529787`12.963627577695208"}]], "Output",
 CellChangeTimes->{3.92948505850627*^9},
 CellLabel->
  "(Debug) (Dialog) \
Out[111]=",ExpressionUUID->"05f50c83-8d87-4905-8ba8-0697e1822401"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"p2", "=", 
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"PDF", "[", 
         RowBox[{
          RowBox[{"NormalDistribution", "[", 
           RowBox[{"0", ",", "1"}], "]"}], ",", "x"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"x", "^", "2"}], 
        RowBox[{"PDF", "[", 
         RowBox[{
          RowBox[{"NormalDistribution", "[", 
           RowBox[{"0", ",", "1"}], "]"}], ",", "x"}], "]"}]}]}], ")"}], "*", 
     
     RowBox[{"Sqrt", "[", 
      RowBox[{"2", "*", "Pi"}], "]"}], "*", "0.0675"}], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", "0", ",", 
      RowBox[{"smax", "/", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", "*", 
          RowBox[{"Nmax", "/", 
           RowBox[{"Log", "[", "Nmax", "]"}]}]}], ")"}], "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "/", "2"}], ")"}]}]}]}], "}"}], ",", 
    RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
    RowBox[{"PlotStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"Red", ",", "Dashed"}], "}"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9294851297539787`*^9, 3.9294852640478487`*^9}, {
  3.92948532307806*^9, 3.9294853341707172`*^9}, {3.929485461366062*^9, 
  3.929485486330679*^9}, {3.9294856908604317`*^9, 3.92948569748635*^9}, {
  3.929485955691327*^9, 3.929485956197257*^9}, {3.9394074454290867`*^9, 
  3.9394074457385063`*^9}},
 Background->RGBColor[
  1, 1, 0.85],ExpressionUUID->"f86b160e-bcca-457f-8a5a-349bf8041e67"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[1, 0, 0], AbsoluteThickness[1.6], Opacity[1.], 
      Dashing[{Small, Small}], LineBox[CompressedData["
1:eJwVl3k4VO8bxsm+MzNmlK8WlYpsJUU6z6ssUVS27Mkesq8lW1rtIvtUIrKO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       "]]},
     Annotation[#, "Charting`Private`Tag$97727#1"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{All, All},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.929485343392888*^9, 3.9294854919343777`*^9, 
  3.9294857008422327`*^9, 3.929485971798231*^9},
 CellLabel->
  "(Debug) (Dialog) \
Out[118]=",ExpressionUUID->"70162bb5-aab3-4c7f-aab8-809f2b865d75"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{"p1", ",", "p2"}], "]"}]], "Input",
 CellChangeTimes->{{3.929485704789278*^9, 3.929485728705441*^9}, {
  3.9294859799912*^9, 3.9294859848734293`*^9}, {3.939407455320652*^9, 
  3.9394074595190926`*^9}},
 Background->RGBColor[
  1, 1, 0.85],ExpressionUUID->"3e8be312-5455-4ac9-ab46-d9b213582279"],

Cell[BoxData[
 GraphicsBox[{{{{}, {}, 
     TagBox[
      {RGBColor[0.368417, 0.506779, 0.709798], Thickness[Large], Opacity[1.], 
       LineBox[CompressedData["
1:eJwVV3c8Vu8blhHZ6x0RIRlJKJHoPE8ZiUh2QpIVyshOZa8yson3K1GyN0nn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        "]]},
      Annotation[#, "Charting`Private`Tag$95967#1"]& ]}, {}}, {{{}, {}, 
     TagBox[
      {RGBColor[1, 0, 0], AbsoluteThickness[1.6], Opacity[1.], 
       Dashing[{Small, Small}], LineBox[CompressedData["
1:eJwVl3k4VO8bxsm+MzNmlK8WlYpsJUU6z6ssUVS27Mkesq8lW1rtIvtUIrKO
iUg0QilZQlRIhAghxjqW3/z+Oef6XOe63ue+7+d5zznvLlsPA4ctLCwsLszL
/+/B//jTU16HYT2D1wgl2mW0Iq7jFBrVGsSGOiXymRz4qP9tMNUdgut0VB8y
OeZHa3cLRwC44+hXApls7Vqsa0ENgZJd9CJ9JqcGv//pK38TCLNBbFuZHHZK
eVsNxx3QVG64+lWrjObM+8yIrf8+nLMTn7rH5AsdonG61FhQzOwLUWCyREv9
yGmNBDj72kXqk2YZLaF0NdxN/gG8PHdi2IzJnA8O7Yjflgz3M7sr+jXKaNf8
XWpecKSAYGoD2ZDJ02bZZl9nU6F1Iof85lQZzfZE7+JqXzpkTu95KcHkM+y6
iiepZIgenJOrUi+jDc6jMar+Y8iY7kuYR2W09NH+Cg2NJ7A2kSa0m8mCHwmG
zvJPIf3C5UvWWBntQzVl1+qeHAg77HPY5UQZLaLo7GzUtlxomnGRclEroy3F
RcaUcuQBsL+4qqVaRqOG77RUZ+TB9aXARkmVMpqbT41012w+qC4JwfxRZn0T
etNiXwFIih/K9TzCXF/CfgtGLYEp+SbrH/LM9YVYOtrzSqHYSXndXK6MRmZp
a6foU2Cz4/unloNlNNO5K+STGmUQbjvLEnOgjNbS/eS4o/wLwPgqN0Mly2jP
22Yk5QteQHZGg9GjnWW0200neJf3lINNwsc/1O1lNPTq+7d72yogQiSn/+W2
MlpFpoh/MUclEMapUodwZbTE5EtW/mGVULZ5pmZeqIzmGVusAYxK6HbYzHku
UEaTDtPBd8xWAb/iqWtz3Ex9duEUel81bOfjCV/eoNBuS/+bOE59A/gBjYRv
4xRaJ4R+ND1Kg6icGng8SqFJGAvk+9XQQM3ZxN38F4XWS0uiXrSrg7+Xs6ye
9VFo3hMUj4Srb+GvuiR7ViuF9hj+/GGPaIC391/m85RSaFq6CmYPGhtAPO9u
PKOAQpsyCviwi6sRLl5C2oPPKLRjLhx5WHQjhL4PPBpBptDak3bZBz58B42/
Qt/uj6HQNv6YDUwWNMHAxtc8DmcKLYf+WO/a3yY42hZ4bJ8dhaa7OVbDrfAB
qFv2Lh+3ptCSCf4Zeys+gPnC8nYwotAOQqLpJdpHMCl/8r4IKDSLpObOzq5P
4IUPSpIhUGhV2PGmV2vtkONrYdrjVEprvu0U4yHxGeyHPqf1WZTSVNwVj0ao
fYaXVbZSLedKacQT7+7nXfsMrw2TTT2OltI+904pzi1+Bo6+o0U0jlKaJlEt
7M5MB3xqDClLIpfQ5GJ6/6MOdsHNAvuSoLfFNJbrJBOuhq9gNp/t9qa9kHaf
MbFwY+gr1MQ+snSgFdIIwW+S6ZtfQfftAbO1kkLagRsO3UNq3yDn6Yc3qzGF
NIPQF0Y1L79BZkOS/PEzhbSnN88ZehV8B4+V11699QU0reg75/sS+kBnp1EG
Pu85LSZrSbfU5icI/GJTyNbOo0U0TJl96hgGzbS63c+Tn9CojAOGxUVjoPxw
0envpxSaCcmZU753EqY32W6bz92meZh8vyZPn4Hk94TAlNXttBNSP9PfsM5C
eE2KY6v2Fjj55EKgA88sJLlUFqem7IezKcqHX4jNQsBIbVfALgQ2N1me6x+d
BTZjp52Z6xfgnkVS0i3fWVB5I6af0GoLfXw1rvPTs7B6wGbHnUVvCHHj29Y+
/A9SNYMPvomIAN0//5TFp/6B8wzNmtoaAUTHb4ZO9H8QmHBmylXsJpRcyo3Z
ZJ8DG48KG7nimzBgAKwKUnMwa2FePdkVCZiKz3i88xyIpv33ZxfxDmxy9L00
+DsHeFan2ktuUdAS8baLvDAHz17faikujYLUzbzZifU5aHQSPVEzFwUKK77S
NwXnwc6HQNsaGA02U4LkF/LzcIIt8V1XaAzUdZ68RfCeB4WJY/IHbsZB2KMC
w57FebhW/L7tbFECdJVv00vemIfLHf/w400JINV8X8uIkw5ir2iyjsMJ0EJ3
UekUpQNZkIXGuy0RxHRldrQp0eGxXX0I/VYilNILJ95500FNx2S/hukDGNAp
Dq+YpsPWgjzq899JoHhJ4rrvIh245Pe+T9xIgkjfGN/DG3TQXUtZsCImg/Sj
q05lAgvwnVsxI10zGfzpsnrFBxegTIlQXJSdDAKPSsRyXRbAguDToHjxIajR
S0uTfi+AjWLRRMXzFOjxyH52cHoBcKcK44NqU8BzMimrcWEBDNWnzXZ2pEDO
r6AoOvsidCdQzUnLKcDXccrJaPcirPWeOl6okQq9xV+3E2wWAZ+zKeT2LRUC
nDZjHnxfBM7wFFGHiTQQHv4XKTO0CAe8Pj9MWE2DAuuR6w3ji7BOzE97wpsO
A8Yfr8wvLcLN3pajbtLpoKXxQNOQuATSyjYORc7pQNi1bx1nuAQsZ7db//iZ
DtRefbfEliXgvCGuJPcqA/CmFdntX5agcVj+yfj7DPDtFv/O/2MJNm3Dr0V8
yYAjn8c17/xdgtrTJzKNZjKg6l3EjmDBZRifsmnx2Z0JbygvOx3OL8MildGR
dysTdshJ8Dw1XQa5kDB164RMCCu8CYM2y3ANp95Dz8wE9Wfni8y9luH5Hciu
f5EJjRkTt84lLsNe90q5Xz8zofn2dhWVL8vAf3v4i9qhLJBhv+Xh378McyzS
rYzjWRAdPpn7YmQZfnSxN2ZoZoFecBVObmEZHrHTx0JMs+Czl8GUJHEFejxD
8ruCs0BxpkrSZvsK3B23Usq8lQWJbjvMsqRWgE+6WlkrNgsMnabekY6uQP/m
cj/2KAt6LG8/4jddAZkHfM6NtCw42jvVrWOzAjYP71xKb8qC1IuG/HecV2DD
9cpZg/YsMDPYGcQatAL3XndqOw9kQb92tcFi2gr4ze9KlmNkwfChaY7BvhUI
b35reVieDM2nB8Tih1fgpYZeX7MSGajWbTJocgXae9a366iSIeJ+yYXHq8x6
F1gUVjXIsPOXe5bN1lU4NvcWr2BGBu5la4rwrlW4/1DeZNOKDLMC5xrq9q+C
WO1kV4UtGWgq8n92HluFKlp+7TdXMlgnzCgNmazCuv4p+lIwGbTyfmonWK+C
kXpN9ZZwMsjWtpurO66CZd1P5YVIMqyNl4Y98VuFv9TI2IRoMmQgz5bLSaug
E6zm8zydqc/E5qdI5ir4/ownz2eRwcXt/Nzbp6vQf613fe8TMqimKohJvliF
W62xqafyyPBtZtbuV8cqoEQ3Nnvmf0sdx5B/4vdVoLfNJ/4rJ0O+eMe9k0Or
YP/c4ZtTJRkCtMtKs2dX4fQfvibBGqZ+qyf1BsurQD5qlwBvmPp9Erq3sDDg
V9mEoVkdGYiPvBi2QgyYb7dhP91Iho3yy4J4EgNucvThJd6TYbT5wq6G7Qw4
pJ1p3ddEhpZBdSUfKQZ4c9xfiPhIhvJFRe3dcgwoknj4B/+JDJn8kuZdRxhQ
UvXmTGwLGSIlcVdvnmCA4gFB2blWMhjqzyUOn2UADNwu8//M9Gv/K/eBEQPS
3FgCUjrIIHmts+qUJQPkdqmzZHeSgTe+/tO8HQMypWOtH3aRYS6XOvDUlQFs
W4899f1Cht7X2f8MfRjwvCb9p1o3Gd52JLKzX2fAe3aJvTNMzh+LIJVHMMBg
QOFWVA8Z4te9pe3vM+AzzlAE95UMgXi7E4REBsjs4+uLYLLNAcPzjWkMyFCd
nP/B5NNwys73CZNH467u/kYGeePD/nueM2Bc7LGZIZOJrrvvfaEwwGet5eNV
Jm+E4TMjqxgQ1dbR7s3k3w/ZSpXqGDBa73PDlsltRfNvR5oY0DMUPqLG5ODG
iwTVzwwgXrissMasJ9P/2jHuG1PPXvv8bCb3zu94NTLIAMKGtZ0Ck+/yRfKp
/mFA/YXDgblMP8q7x63i/jHA6nj7OiuTR1XPUkZWGHBbV5ZPi+k/yYCyRXXL
Grw3MKr0YuZ10oVgHMe7BiOqF7feYuY5Gx6YN4JbA/cWo9NhzLwfpfWvqIiv
QfDNAAs7Zj/0y9DZuN1rcMx64Yocs19rH3LIIzJr8KpIKGqojQyFg9z/VJTW
4NcgrieY2V/zZbdTcWprYGNtYsvC7H/lviPjKnprIGilmFn3gQyOkKYaZ7wG
2qVFgevM+SJcXI8esWLWj5GnS74jg/ftd4px7mtwaT1Cav9b5v4lH4gc8V8D
p8A7/Nw0MrRXxPSohK6B5vzqzGfmfB8cNb4+ErcGNLYNge1VzLzWXrWqpDL1
U/gCsyvIcI+wfWfc4zUIko3EhF8w+3Hqd6NK2RrQGcIov5gMj7P9BeM61+CA
7zC1hbn/9Kt7bUZ610Bpj1EWmUyG9Q7shcrwGjyOqnhqnsH0x8plOjK/BlvT
MuwTksggapPyREV0HZyTcs3XbpGhMYAxHyuxDifZtn3YFcH0E3dJa2TvOhw6
+Al3KIQMn9/sm4xVXgcr2tpjvD8Z7ktUKY1cXIfV1/46P+zJcOzIf3dUbNaB
60e4jqUNGcbOhn2PdV6HiX3hf95bkEEj+HSIStA6JNwSdr1kwJy33m9Nsenr
cPreiV2PMTL4pK6Yq/xYh7brpp/88GRwJg4WOI2uw+JPNa1uAeb7IOn9avLf
dZDJaUiR5CaDTvyD9Ln1dVj62iV+Zy0LdtyV7S3cvgFc0WxK10ay4FPAZbPt
NhsQnH+ES6IsC3Zf/HiRbXgDjFUYmssnskCsuzRPcXIDRNYGXoByFggaPly6
NL8BsatCQwFyWbCib5dSw7YJK8XsPdXbs6Bda73Hb88mLD5TpMZsZMJ1ZUWT
cYdNMGnwc7r+OhO6RNOMWsc3QWof3CDJZML5gzzh7rObsEV1+LeWZCa0nAwq
FlreBHHWrLuuWzPhV+VBtudsLAjP4lubxJUJfSP8lpM4FuSg7z/pPJwBrVir
gKciCwpPr1Pbn5YBlDk9ryB3FmRT258Stp4O/ubnjkWPs6DY8AKKZ3EaDNp2
lpv9Y0UHluJlPt56CPuC79ZHjG9BLiN1ecPOD+Bs25s3hnQ2ZLBSm1siGg/6
f9RdNRjsaLo7lp6Dvw+yosv58bMcqNImyfPKaiTUTecHVdE50PVDDnmVo5Fg
8MFMd3CZAxl1XHXFdURC4PXXk/KsnCh34F7R37xIaBwKkWsX4UQclRl3jptE
gmUJR7nAYU5UXb1j7WjFTYjSxtPu+3GiCmshhebgCPgTJNcducqJeNIfiNYf
CoO6HXsIjhucqPbO/SJPyTB4+G6rofYWLjQ+vzdVGhcGJ0U4Onh4uRCPZXJP
2HAoZOb3tcRuZfLrnUNjtqFw/uvdxtRjXMjsXWbCvEMIvFQaflHkz4VEQkez
/gUHQ8RMSuKXOS5UatCwtf5vIAR/0D+fvciFRqdD8Me7AsH/CYeg5yoX2nTb
OfuhKhBcDH3u8W3hRq0yVaq7IwPhQqV+2EkRbtRdeNm9QzwQdoZyuFPkuVGA
qOu44LkAqBX00Yl240YW/Dv5Bxv94OXYAS5zT25kwvGR9U+RH1DqBhv3+XIj
25BUds5kP8jx1kcN17mRLs8DfLCDH0T3HDi6ep8b/djSFH6Ryw/MyYN7nJ9z
I/X6ts+N+r6wLKvPovGbG8GifDqa8oZuLpqV/QQ3KtLBa/754g3UIfnXkdPc
6JTYbuP8Wm+4mizi/26RG/GgPwFX4rzh19qXSS0uHjQv7xW1eNgbWj9ZfNXZ
z4NG9LcNKYZ7QfaVKyXnXHjQ7h+yw70ynhB6qpfP050H5WZllaiQPMFS4syV
eG8e9Ca5xL54iyeQOg7u6bjGg16f3/vm2QsPiD42m2YQxYMGchsuKeA8IIAr
4JZxEQ/K+M1xm95zFc7mRlpaTPOgE3us/8WEuMLVM6r7j8zxoI6taU40S1eI
/TczL7jIg8aq79/CHXeF9hMWUfXrPCi50M1OYtkFDHoUqw8I8CKhobkLDT4u
YMr1k7Qsw4uWb3TBCa8rYH9FpSvpCi/K/9FSbhDpBLeEZsjuV3nR+If3MXGO
TvCsIsfltBcvusZvbjV52gnGWIW3rAXyojEZ33ubAk7gkv5bwe4uLwpe16tI
SXMEz08PYhXzeBGVsnHR96UD3JCd1mkb4UWvfGVKtDjtIeKLVcXqOC8Kb8cC
eSfs4Pb11p37/vKi3VY4j5lWO4j9WLQUusCLTr3u8P3voR2QHVxzFTn5UICb
xcDmPjuoyxpnSd7Hhza1Vnd/uWAL7ILDlRYufMg8ZPnMfI0NcFcY7L7rzoe0
Zkyf5eXYAL9lfWy5Nx86uWj/LijaBkQLnjgIXOdDs647f/tb2oCUlg2eFsWH
Bjuv3X3KuASnQ364Sxbzob9PJE+MRllD1PTXvX9m+NDLuKW/53osgPqBW3gL
nQ+1N03TIostoDdbZXXbMh865no4ayrSAqQvZrSdZeFHSXmnK42ULOADzTqA
IsyPqA1JEuHJ5sCZMPohQJEfWfX8fLjzshmEHZ535fThR4ncfD2y/12EfIE9
JjsC+JH0zpgwpxUT+DxmhI5d50c20hNn23pMYEfmS4LLTX70Q1c0STLRBN6w
X6ttfcCP6JllPwd5TYDRzSKUXM6PvD59+h7Nbgz+gYLU3Yv8qKnj0hZXkiEM
bY/kXVzhR/tK6O5TDAM4+27F9sM6P2obPHEhftAAJHGj+KscAsjoWfsUVmAA
7YWv/V4SBNCupae1h8EA9v90VtE5LID8Zt8tWXlcgF7Nhjp3TwH0MGHDMLn9
HGhOHduq7iuAPvOe+0V9fA4oiSVe+EABJIyT4hXwPge3f6ZJVoUKIMlh433+
oufgcJBnJGucAErjeZVHuKQP0UUSp5OKBVCW63rbmfWzgOED219NCKDLW2A7
3U4XoqvzmgamBRCdK3uq85gu9F3+SmObF0CM1QrGjIAuBFKUKXoMAdRFyacO
V+kAVW8hfohPEKl/wXk+F9GBfXe9DXhkBRG94Z6he5s2CK+7dZt6CCLG48n7
k96aYJ2T2XrDRxCh6dG/nOc0ofhMy7vsAEFk5nvs9UUZTdBNl3k5FSqIqGjx
XuqIBtw6OvEwLF4QDRzyqIoz04BVLyfT/DJBdL6TtFtc7xQM/77ctzQviL4d
ZqseN1Vnfn961HuWBFHYyZKRgyfUgbtNN7+cwawv1l6TuksdDlYc9vNiE0LC
jy6W/55A4HuTQ2gSJ4QMtD0jTEIRsO98fnJAUQjxfHP0rbIG2GM2+7zRQwht
uhdsXjdWg5ct9sJPfYSQSHA2/vg+NTiNvvuHBwihpuEGIrZyHNz21Z/CQoXQ
yUyPB4Lk41C+8OBHZawQuth6jPR5QhU0E4+KFBYLocdVZwaj4lXA8VNIYMKk
EAqblSEW8R6F/7zLrSxnhFCQEX2RZ1QZOsQmTu6bF0J3ms+6PqIpg5qjsUDt
qhD6GtT4z8NPGe6xEC/Q2YXRjnMarx8NH4FLGVOjOwjCaNZ2m+n6RyXm+T5N
KOCQMJJOO77xteYQOOYoRVgqCSOJ9N8PnmYdgrqAdrq6sjCa2btmSQ45BP7b
OXr5VYVR//GAuJ3qh2DI1TMnW10Y6Zk1lZz/oAiVnNoqbeeFkbhDUpD0TwWw
U6Pb7vUQRktbpQP0zOVAQdhtr5KXMDq4kH/VRVIO1oaHx076CKOC9r3qoxOy
kBTV5WYTIIzezfMYzgXLwvteqn9GqDCKfySPt8g9CNJBXvdF4oXRUYmqsllO
GZirmC5bpwij87XWsRk8++HNPUdf/hfC6LhdtbBP/z6IshpQFq8QRnMx8Tqp
pftgD0fb62OvhJHDcw+2ZpN9YGJU/M7nrTCy70+vrs2Xguo51+9/OoQRlueg
Em6+FyLk/7D0zAmj1zakV+5zkuB55ea1t3Tm89GDZ2M/S4L1Uwl60aIwspk0
SxwtkYTjJIOxm6vCKL3cbFbFTRLoG9WtiltEUGr4NN7rzy5waItOjxERQdc5
z+h1/d0Jp68qKGkqiKDc+ht9mce2g3Jec7HCIRHkrO2wJ511O+wZst/3n5II
0sZTO+ebJYDVOG3b/FERRNTdpVhtLQHValtYn4AIMuu89e3m/f/gIP+X1jV9
EXS/+Zhy0tw2ECoMcCq/KoIKU6T2iLGKgfvotMJHDxH0Y8L23NhnErTtcFz9
4SWCsnVVeYWfkCA2ySiGy18ETXY2fnE9SQLBEMUX5iEiaGY+PUDtHhEEL0xu
sMSJIBbH/uh6KVFwj7L9IJoggv5FpI6PMgjQ9u57gvQDEZRf/7PVrIMAsaof
9hiliCBOvJGw4g0CCO7J1c17JILSovUex37Dg8CS9UM9igiy67ftS8jCgZti
zyVbqggat1HcHRqAgxZXvQMB5SIoutiypvwCDqIHj9c8rhJBXgyPmUVOHPA3
i/2arxNBt5eu9H70FQH+rE7Z9A4R9FwXfwRZCQPfKa13v+dEEOXYACmuhh+i
h39qfqOLoCW7Lfb5kfwgGBn0/uOiCDrAZ8yQ0uMH3LuipqJVZh7d265e+MkH
Ytr4Zu8tOCRgNnhCh5sPpM4Mtm2I4JBQ622qshsPIMNr34iKOPTIyO3vxwBO
qJ/Hm3EfxqExRpin2RlOOJVU/H1FCYcGVmd5j+/gBK3uwd7+Yzi0jbXWbK6J
A/Quav/IRjik+ajvoqQEB5hbEH7JncchPZUdJ3E9bOBnVzKp5YFDr0Q9j5SE
sMLdrPxCOS8cytigix+yZIXMr9muRB8cmsV1PFtQYYX6MymTo/445Moit6Ky
yALCSmGTkSE41OzZPVToxQJF7AaT9TE45Dz08S11bAP7lbswgRXhkLjSF2uk
ycAWf84USJXg0PFOGM0VZGA82yZcBCk4NNi9g8P72yqmEDsw8eMFDpXXi+sc
v7qK3fBvmgh+jUNGiRzPQjJWMDHttInqZqZ+M5zJId5lTH9cbUL5Dw7JsH6n
f5ZZwLokCavak8x8fBMWJdfpmKnVJI/ZXxzKSmZ5191Gx2w70w5c/8dc/4nS
oLkPHQuoWXSmreBQ/PJ/LO1189jjeMqYNi8e2TKEg+rd5rC9n+4smfLjUcWg
H6Xl1BxWwHGJy0UQjza5qDkHxeew8msC+6JxeHTlQ9qByeZ/2Ed7F8fP2/CI
Kvq55LzcP2zu2J5RUxk8Cv8cm6vIPosF+DDoV2TxSIPt7O+UuhlsrbiT/bo8
HvGWZMrZB81gnLvD92QdxqMBz4AdtKlpTFxgwG7oOB6xD+jbW/f+xTSGUn5d
OYtHc0UKJ05/nsSS7/ENXruKR6w36Mh6xzimJs2R5+yBR/kfnbLxU2PYr+aN
qyZeeCTto8ql8GoMU+CfYyj64VHW+9iv6UZjWEvsN9KfYDyy41Zo2B3/G9uS
lHvuYjQefQp57WGzdRR7rvSIqBmLR9osOiflpkaw892pPw7F49Gh7tbMi7QR
jEyMdhVMwqO3gU+PVDuOYCpp3nfeZeBR1QW7M0WvhjFPMtAOF+JRrcRVH6rH
L4wEKrd3FeNRyeVDghPav7A3Pw/pCZXi0ckT+qPeO39h/Luk+iaoeNSw16nf
r3MIy3vKv/SkGo/elD1RUlAdwgbyv8sJNzPzLf0kQycNYmde+JCnxpl5iihG
Voj0Y/ZGuhVsk3h09p2S0u72Pix4YWfLtr94VF/FkigV04eVHG1bOf0PjzCR
oSt/ePsw4Zr9xrkrePQoRC35hEAv9qXxB581LwGtkUT7SAe/YVMO5ZJ+/AT0
aFo65MLcV4yDK0olWpCATsPmfsFXXzFlnWNO1TgC8vw7q8p/+iuW1ppYTxQn
IGrq3jPrrj2YdY92ULsMAcWJh3R9bP6C+Qdsj/8tS0D3GkdyKlK/YHFiC8/W
5QmotXaEjeD0Baszz/4io0RArKnWiXs4vmCSP9fk76oR0JIYw+uaVhc2Nlb2
G+kRUMexJluZHx2Y54q4EdWdgHrlemQln7dh25QMC2ieBASsv8YiL7Vhje73
WVq9CSjnWf77OGIbtnVkuWjMn4C0zI3Ppt5uxerbujkkQgno72pClJ57Cyaa
E1d5J46AZPash2yzaMbqBt4LJCcQEF8/7pOFeDPmsnXDLvsBATXbdw7J93/E
3sS6CdemENC6nIxf1KWPmHOQzpW5RwRUkjU8/tftA1atzyZuRSGgnRbLtcZP
3mP291S9XKgEdMeUEXrY5T0m2OjVFFBOQN1jjpBw+D1mpzLok1jF9BdnYfyh
6R3Gv6e2pamOgJoubVA5Fxsx6xX/kEMdBKR9m8jV69yAseVMDHHNEdC/rYFs
S4/rsM8aGjP/5gnI8HyyTta1OixzNGutb4GA2ldKF1OM6jClfRdIlBWmH8mw
pjs8dZh9QeVZU1ZRtEw9+SJ4+g3WSImszBcWRUm3At3H62uw+AsDjYk4UfRp
n8dzybAazHLuaGcwQRQpyYRPzZ6oweiHJ6fOi4mik3wLFI3Xr7E9lRckV3aI
ot9ndevzaqqxyNrtMTryomiuqmSX6fcq7Lx1YPphRVHEeyzpgNajKuy/zY48
icOiKKZeeqDCoQorR7fq/ymLIuxmAjuRXomNNEwupWGiKOOXGO01sRLTaK6y
ndATRclL6SGV3hUYx1eDY1FuoqgtLL+zKISKnQy8l0x2F0Wm3WdZj56jYmFb
6+bKPEXRvY7+yiM7qdiahWzxN19R9HRCJzS6oQybH+SSlLohiu5OdulGCJVh
QxM1fG9jRNF30t8ys4BSbHv0vPOXOFGkIqkkwCtVilnKSr8fSxBFh60mkm92
l2DfPFLCBB+KIvXgl63NyiVYO91rwYIsimz3GQoEbCnGajekfi6WiCKe8fFb
tTUF2OojKzXeMlHkW5cdIRNQgB1TT0qTeCGKpnR3z2gdKsDKb7IaaVSKIssR
u6LQgudYIXf/hwSaKMq6EpjYkp2PpeESqAc/M/vBraMfUvYM85Ni3LL9J4rE
O78Zq594in2RNUo3mGfWK6/F+gWeYkpHiktOLjDzudayb2wgG5s7demr5Ioo
elnyk1cnIhvzvNywf5iFiAKa6Gu72p5gbplRn+yEiWj79awQk6DHWMvTkZ+G
OCKSsCElh55/jMkUnqCfIhARXijiG8/+x9jEq5n/9ogR0Q7tZxPBlEeY81dD
95EdRFRRwU/ZeY2M2eP+E3GQJ6KD/UXmmHwm1rjVb6+xIhHZ9hgdnBnPwHbv
alPRPExEG/ZnPU4/zcB+yYfZ7j1KRDfKWrSmt2ZgNnojL0YxIjKlTg/+EEzH
LO8WmTjqE1HpTKgmPzEVM9pQy3S6SkQs6oWNEJ+EaT5anNHzIKJsq5AFQ6sk
TBlRTil5MfXV0myGpJOwrRG7J1n8iMhwtS3VrukBNsDBq5oeTESFDj6zYxwP
MGeBr19boohof2lqCW9qAmZWEi/zIoaIFnen/KfsloDpntMNTYsjIkUD68Rm
lIDJJtRKOT4gooncwS7pyXhsjpDjt5lORKcFentKNOKx6/954Q8VEFFoBQ+s
4GMxt1ppJ7EiImL4u7KlfojBrK1HqjeKiUhHnOvh1I0YDD2+aPupjIgIQmNp
lIlojH0PVmb/iqmXYSEc0BKFxcrwnUv5QETtV+ffPy69h2Wr5t5f+01EN7/F
vJOduIVx9B+X4/9DRMIe223Gi29hzjc6O8QniUjz0smCk963MLm6TbHjM0TU
rOi+2r4WiVVrmucFLRFRwZijuOTWSKzjvFDjIhcJoZ6t3MZXIzCluVwnTl4S
em41kG6kGoE9fKDGR+QnoSvcimr9XBGYZc8VgyPCJHT4wDe1kJxwbNyicdBH
jISSF39Mjw2HYSxOQeuz+0nIw5xAtaeHYHbcwk9YZEjIfq/kGVlyCPb++TMN
YVkSCu3o9PtxOgSLnuqKklckoa215xQnH9/AxLzltrmrkJDMYtXFYItgTP7G
sPKkDgmd2yamdnc5CLN+oOc56kJCl6U7nGYa/LDhdM5PHW4kpClAIz2974c5
Z9P2vnEnoSPXHGzGL/hhXmWKfQ+9SQi3nqMg+csXi2wX1Tp9jYTkHkRQD/L4
Ys/5BsQL75GQkHBpob+nNyaHT/FPiSIhB/Za8RzwxqjbznfcjCGhMqEMG30h
b6zmQP1tywQSUll9+4hA8cLatJ/9E0gjoWZxWRHtJU+MftO9yTOfhJQLzRWi
lD2wwKh9klYFJEQhOwy7Dbtj64mDwTpFJCT2L9B1T4I7xpltcEiSQkJ/bkE1
/8xVbGudclZXJQmpJrA+ulfuhmFrG97KTSQkVT96JcTeBbvnG7d9bZSEupod
52POOGKn84Vrdo2TECnrnlo8tyPG2Z9gpj1BQoah9vuN3ztgkaeSkhKnmVzH
5rpdwwELwaXxHlgiodSXta6+p+0xb0r2ojG3GNpV+vCzu7ctpjCyO+k6rxh6
ccOFPV/VFpsh5So+4RdDGXb6VpFstphbaJ7blLAYCne1M9yRchlz0i/6FbFV
DGU6zioWv7PBLKcq2kqlxZCKnbio9Q1rbNvOo27dB8XQyz6piPSd1th3wyoe
hpwY+pDqSBhvtMJMXldraB0WQ3ynziQWCFth5+/TqvuPi6F7SWu7rpVbYJr7
Pz7j0RNDbw5ZMd5Lm2Hslroa8ufE0DOuC7mvf5hi9XGfhowuiKGg/TuKkhJM
MbTU+t9jYzH0Coaz/zAuYqrvOxOVrcXQDKH2+vdeE2x5xVDB0kYMWV/dv6sw
yQSrlO1uDbcVQ4oTw9f0zplgSslfuVsdxZC0Su3C6ntjbO6D6bM5ZzFUfWZv
MGukMVa29v2UmKsYou4/H96ubox5KlgMnbgqhpLM85tsWYwxOfv+EDsPMdQf
8pH0imaE/Q/NXi5L
        "]]},
      Annotation[#, "Charting`Private`Tag$97727#1"]& ]}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{All, All},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.929485729986396*^9, 3.9294859885741*^9},
 CellLabel->
  "(Debug) (Dialog) \
Out[119]=",ExpressionUUID->"993596b5-0523-4df0-9008-f53cdb606887"]
}, Open  ]]
}, Open  ]],

Cell[BoxData[Cell["Continuous s with N=21, k=11, computing the required sum", 
  "Subsubsection",
  CellChangeTimes->{{3.926386928318529*^9, 3.926386939793475*^9}, {
   3.9265386558658657`*^9, 3.926538672572363*^9}},ExpressionUUID->
  "4e94e1d6-e6cd-4b8b-a5e3-bf4e433bf15d"]], "Subsubsection",
 CellChangeTimes->{{3.927572082214076*^9, 3.927572148313922*^9}, {
  3.928260994232807*^9, 3.928260999396605*^9}, {3.928272295278502*^9, 
  3.9282722998559637`*^9}, {3.928775406961215*^9, 3.928775419606743*^9}, {
  3.9287755205349693`*^9, 3.928775613407246*^9}, {3.9287775066279697`*^9, 
  3.928777506999393*^9}, {3.9289637569120903`*^9, 3.928963757384144*^9}, {
  3.929052015022146*^9, 3.929052045015719*^9}, {3.929052079711726*^9, 
  3.929052101560025*^9}, {3.9290546659732733`*^9, 3.929054665973295*^9}, {
  3.9291256738162403`*^9, 3.9291256872041073`*^9}, {3.939679009178711*^9, 
  3.939679012355137*^9}},
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"423662f3-07d8-41b8-8464-eb0078b3af9c"],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["Interpolation using the value of ",
  FontSize->16,
  FontWeight->"Normal"],
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SubsuperscriptBox[
          StyleBox["F", "TI"], 
          StyleBox["N", "TI"], 
          StyleBox["G", "TI"]], "(", 
         RowBox[{
           RowBox[{"(", 
             RowBox[{
               StyleBox["N", "TI"], "+", "1"}], ")"}], "/", "2", ",", 
           StyleBox["s", "TI"]}], ")"}], TraditionalForm], "errors" -> {}, 
     "input" -> "F^{G}_{N}((N+1)/2,s)", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],
  FontSize->16,
  FontWeight->"Normal",ExpressionUUID->"640bb2ef-79a4-e346-8553-79a3a8f6636b"],
 StyleBox[" on the lattice",
  FontSize->16,
  FontWeight->"Normal"]
}], "Subsubsection",
 CellFrame->{{0, 0}, {0, 0}},
 CellChangeTimes->{{3.9396792045126953`*^9, 3.939679225773878*^9}, {
  3.939679308857271*^9, 3.939679311359703*^9}, {3.9396794656494255`*^9, 
  3.939679471019533*^9}, {3.939792510026884*^9, 3.9397925164895153`*^9}},
 Background->RGBColor[
  1, 0.9, 0.8],ExpressionUUID->"80801c36-c8c7-fb4d-96b8-dbc4d49184cf"],

Cell[BoxData[
 RowBox[{
  RowBox[{"points", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"s", "*", "ds"}], ",", 
       RowBox[{"h", "[", "s", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"s", ",", 
       RowBox[{"-", "5"}], ",", 
       RowBox[{"smax", "/", "ds"}]}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.929053152600679*^9, 3.929053167270504*^9}, {
  3.9290533424292717`*^9, 3.929053355085928*^9}, {3.9290575927023563`*^9, 
  3.9290575937816563`*^9}, {3.929057912272748*^9, 3.9290579228811913`*^9}, {
  3.929057998676365*^9, 3.929057999137169*^9}, {3.929127204525198*^9, 
  3.929127213288423*^9}, {3.929219098832582*^9, 3.929219105616042*^9}, {
  3.9292201502479258`*^9, 3.9292201653449163`*^9}, {3.929220306873981*^9, 
  3.9292203075705338`*^9}, {3.9293281314481373`*^9, 3.929328142348649*^9}, {
  3.929392842028487*^9, 3.929392845616578*^9}, {3.929393017498189*^9, 
  3.929393017947832*^9}, {3.929393724373911*^9, 3.9293937296726093`*^9}},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->"In[36]:=",ExpressionUUID->"001edac2-9fd3-49d0-9d13-a21cf8643716"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ifun1", "=", 
  RowBox[{"Interpolation", "[", "points", "]"}]}]], "Input",
 CellChangeTimes->{{3.929053685986125*^9, 3.929053711354475*^9}, {
   3.9290576556376143`*^9, 3.929057725277375*^9}, 3.929057931871004*^9, 
   3.9290581676141644`*^9, {3.929058205707987*^9, 3.929058206258581*^9}},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->"In[37]:=",ExpressionUUID->"462b3e6a-4ed4-4873-b12c-109d3aeb4a1c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox["InterpolatingFunction",
    "SummaryHead"], "[", 
   DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = "Ready"}, 
    
    TemplateBox[{
      PaneSelectorBox[{False -> GridBox[{{
            PaneBox[
             ButtonBox[
              DynamicBox[
               FEPrivate`FrontEndResource["FEBitmaps", "SummaryBoxOpener"]], 
              ButtonFunction :> (Typeset`open$$ = True), Appearance -> None, 
              BaseStyle -> {}, Evaluator -> Automatic, Method -> 
              "Preemptive"], Alignment -> {Center, Center}, ImageSize -> 
             Dynamic[{
               Automatic, 
                3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                 Magnification])}]], 
            GraphicsBox[{{
               GrayLevel[0.6], 
               AbsolutePointSize[5], 
               PointBox[{1, 1}], 
               PointBox[{2, 4}], 
               PointBox[{3, 2}], 
               PointBox[{4, 3}]}, {{}, {}, {
                AbsoluteThickness[1], 
                Opacity[1.], 
                LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                 "]]}}}, AspectRatio -> 1, Axes -> False, Background -> 
             GrayLevel[0.93], Frame -> True, FrameStyle -> Directive[
               GrayLevel[0.7], 
               Thickness[Tiny]], FrameTicks -> None, ImageSize -> 
             Dynamic[{
               Automatic, 
                3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                 Magnification])}], PlotRange -> {{0, 5}, {0, 5}}], 
            GridBox[{{
               RowBox[{
                 TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                 "\[InvisibleSpace]", 
                 TagBox[
                  RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"-", "0.1`48.46480360523954"}], ",", 
                    "1.2999999999999999999999999999999999999999999999999999999\
9999999999999999999999`48.46480360523954"}], "}"}], "}"}], "SummaryItem"]}]}, {
               RowBox[{
                 TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                 "\[InvisibleSpace]", 
                 TagBox["\"scalar\"", "SummaryItem"]}]}}, 
             GridBoxAlignment -> {
              "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, AutoDelete -> 
             False, GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{2}}, "Rows" -> {{Automatic}}},
              BaseStyle -> {
              ShowStringCharacters -> False, NumberMarks -> False, 
               PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
          GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
          AutoDelete -> False, 
          GridBoxItemSize -> {
           "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
          BaselinePosition -> {1, 1}], True -> GridBox[{{
            PaneBox[
             ButtonBox[
              DynamicBox[
               FEPrivate`FrontEndResource["FEBitmaps", "SummaryBoxCloser"]], 
              ButtonFunction :> (Typeset`open$$ = False), Appearance -> None, 
              BaseStyle -> {}, Evaluator -> Automatic, Method -> 
              "Preemptive"], Alignment -> {Center, Center}, ImageSize -> 
             Dynamic[{
               Automatic, 
                3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                 Magnification])}]], 
            GraphicsBox[{{
               GrayLevel[0.6], 
               AbsolutePointSize[5], 
               PointBox[{1, 1}], 
               PointBox[{2, 4}], 
               PointBox[{3, 2}], 
               PointBox[{4, 3}]}, {{}, {}, {
                AbsoluteThickness[1], 
                Opacity[1.], 
                LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                 "]]}}}, AspectRatio -> 1, Axes -> False, Background -> 
             GrayLevel[0.93], Frame -> True, FrameStyle -> Directive[
               GrayLevel[0.7], 
               Thickness[Tiny]], FrameTicks -> None, ImageSize -> 
             Dynamic[{
               Automatic, 
                3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                 Magnification])}], PlotRange -> {{0, 5}, {0, 5}}], 
            GridBox[{{
               RowBox[{
                 TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                 "\[InvisibleSpace]", 
                 TagBox[
                  RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"-", "0.1`48.46480360523954"}], ",", 
                    "1.2999999999999999999999999999999999999999999999999999999\
9999999999999999999999`48.46480360523954"}], "}"}], "}"}], "SummaryItem"]}]}, {
               RowBox[{
                 TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                 "\[InvisibleSpace]", 
                 TagBox["\"scalar\"", "SummaryItem"]}]}, {
               RowBox[{
                 TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                 "\[InvisibleSpace]", 
                 TagBox["3", "SummaryItem"]}]}, {
               RowBox[{
                 TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                 "\[InvisibleSpace]", 
                 TagBox["\"Hermite\"", "SummaryItem"]}]}, {
               RowBox[{
                 TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                 "\[InvisibleSpace]", 
                 TagBox["False", "SummaryItem"]}]}}, 
             GridBoxAlignment -> {
              "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, AutoDelete -> 
             False, GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{2}}, "Rows" -> {{Automatic}}},
              BaseStyle -> {
              ShowStringCharacters -> False, NumberMarks -> False, 
               PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
          GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
          AutoDelete -> False, 
          GridBoxItemSize -> {
           "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
          BaselinePosition -> {1, 1}]}, 
       Dynamic[Typeset`open$$], ImageSize -> Automatic]},
     "SummaryPanel"],
    DynamicModuleValues:>{}], "]"}],
  InterpolatingFunction[{{-0.1`48.46480360523954, 
     1.29999999999999999999999999999999999999999999999999999999999999999999999\
999999`48.46480360523954}}, {
   5, 3, 0, {71}, {4}, 0, 0, 0, 0, Automatic, {}, {}, False}, {{
     Rational[-1, 10], 
     Rational[-2, 25], 
     Rational[-3, 50], 
     Rational[-1, 25], 
     Rational[-1, 50], 0, 
     Rational[1, 50], 
     Rational[1, 25], 
     Rational[3, 50], 
     Rational[2, 25], 
     Rational[1, 10], 
     Rational[3, 25], 
     Rational[7, 50], 
     Rational[4, 25], 
     Rational[9, 50], 
     Rational[1, 5], 
     Rational[11, 50], 
     Rational[6, 25], 
     Rational[13, 50], 
     Rational[7, 25], 
     Rational[3, 10], 
     Rational[8, 25], 
     Rational[17, 50], 
     Rational[9, 25], 
     Rational[19, 50], 
     Rational[2, 5], 
     Rational[21, 50], 
     Rational[11, 25], 
     Rational[23, 50], 
     Rational[12, 25], 
     Rational[1, 2], 
     Rational[13, 25], 
     Rational[27, 50], 
     Rational[14, 25], 
     Rational[29, 50], 
     Rational[3, 5], 
     Rational[31, 50], 
     Rational[16, 25], 
     Rational[33, 50], 
     Rational[17, 25], 
     Rational[7, 10], 
     Rational[18, 25], 
     Rational[37, 50], 
     Rational[19, 25], 
     Rational[39, 50], 
     Rational[4, 5], 
     Rational[41, 50], 
     Rational[21, 25], 
     Rational[43, 50], 
     Rational[22, 25], 
     Rational[9, 10], 
     Rational[23, 25], 
     Rational[47, 50], 
     Rational[24, 25], 
     Rational[49, 50], 1, 
     Rational[51, 50], 
     Rational[26, 25], 
     Rational[53, 50], 
     Rational[27, 25], 
     Rational[11, 10], 
     Rational[28, 25], 
     Rational[57, 50], 
     Rational[29, 25], 
     Rational[59, 50], 
     Rational[6, 5], 
     Rational[61, 50], 
     Rational[31, 25], 
     Rational[63, 50], 
     Rational[32, 25], 
     Rational[13, 10]}}, {{
    0.383082996916298449425094268784245320908863159472465843395957004124287121\
51414`52.161386099565945}, {
    0.405975041652190665702532407532299349071635949918106631447539069189463349\
06492`52.104975793749674}, {
    0.429192239660533115298549510484631401979170505508617773344563644231554865\
31912`52.04698204964611}, {
    0.452656316703843146743470432308778607189679587730822922220514078916390624\
44802`51.96634578207532}, {
    0.476286430163858989055595239757325495174859073745077582996241319077272183\
53972`51.58369664502505}, {
    0.499999999999999999999999999999999999999999999999999999976370409291679768\
53924`50.851854346325794}, {
    0.523713569836141010944404760242674504825140926254922416953002581362469612\
83357`51.49425282555137}, {
    0.547343683296156853256529567691221392810320412269177077711242475009605269\
7334`51.81761867728772}, {
    0.570807760339466884701450489515368598020829494491382226471623856778304084\
31526`52.117405441774665}, {
    0.594024958347809334297467592467700650928364050081893368052623252279961870\
89265`52.356545514472195}, {
    0.616917003083701550574905731215754679091136840527534156598745833644610580\
21456`52.521879914460534}, {
    0.639408975368073877421205027582377446420560028945139446468655670005441561\
91238`52.62902214363153}, {
    0.661430040386988928761789356736766145403468637780219685393419442898448353\
42962`52.67306912757192}, {
    0.682914107902608208190052805482191969803459297965810713241239394341585499\
02751`52.70946920785843}, {
    0.703800413270136591278586953002522807317982564726290443393198543392604494\
46362`52.736790314226276}, {
    0.724034011001445035513959299816234967852117606259237981608615178329830879\
76573`52.75395770021126}, {
    0.743566174612902400010133527402400852980668343370047457101245056600460036\
86107`52.758989285374014}, {
    0.762354698591437602277623020175438499686748145043864942003273445043876003\
6827`52.74830604209248}, {
    0.780364100449200122977304962190800166460186830790675399323028187478364451\
21239`52.71732487613483}, {
    0.797565722954050993731988030619023724743951303235930312779555671429505752\
70136`52.65751801318756}, {
    0.813937738663615411051287934046339039213286618602730600206893383490251378\
37304`52.56222903066309}, {
    0.829465060802175940199236466417997426859731069586516452553748598129830558\
64355`52.50070027695504}, {
    0.844139166255610251289361493749074685393366505530520377330626922017771394\
37329`52.611467367841385}, {
    0.857957837980461380226301906709316262523180614025479068357575499698765100\
8657`52.75929257862442}, {
    0.870924835397924416447302451971251055363409370339381413884983460685855226\
06959`52.82193421421234}, {
    0.883049502349833078783401144600263019190167115246932815613817556267962234\
08027`52.954562025275564}, {
    0.894346322918671556766541990090415476050548817309374991621629723811208311\
56976`53.10018495520431}, {
    0.904834435853459604742598689827932816073854994350761631575140915858210761\
4225`53.18294576035339}, {
    0.914537118503117766971614187925708739595602001259833243981303485815061860\
28681`53.03967969518656}, {
    0.923481251051803628520222901054149583446933128596926888589125195288772003\
49327`53.032027991858186}, {
    0.931696771497100241453710045085298525107987779600227519835553246412768055\
57688`52.83526279101375}, {
    0.939216131238262800660941396644199647092692519481897108694490030304670971\
03312`52.5490221045202}, {
    0.946073760379174613184052560417944888397339111653132732197745156853382343\
31892`52.89946995633542}, {
    0.952305550933795898387700728662469450240363827449546129023040179524240626\
44609`53.13221864661178}, {
    0.957948365087259702735996274407158767120078447955647323734619055733989428\
96043`53.30769673219711}, {
    0.963039574550546494801533952326615388551953625271798465010021642833079669\
24276`53.44662592381945}, {
    0.967616635887357636514247893464808952602922426094986939812517479430519925\
19345`53.27262595556435}, {
    0.971716705523096816351189995837982768268962183394126582850288722402695072\
73493`53.55697356525744}, {
    0.975376296999641741809798249251528467395675112364658185308880430128407160\
73461`53.336476766323145}, {
    0.978630981944124690783508069335269722150581749900353996413826675415840588\
92241`52.849739501420544}, {
    0.981515135199316260571531123931836583911911951008711520910553637507864102\
68004`53.24093981134681}, {
    0.984061723636906777027914613930213132205013774531005691442992857773434115\
47282`52.63580742660857}, {
    0.986302137357712596832889144340426533220300069833303965175504835080492182\
38896`50.02423801568382}, {
    0.988266061284537240635254858484901132673152893115280359141710431279951814\
7963`51.0685687116096}, {
    0.989981384579433415295050956054405261019999511959074139664128588172149964\
28613`52.79707219324464}, {
    0.991474144868515000240209081375665459519704918848668643482088722184462798\
54029`52.49141741240427}, {
    0.992768503931503482523963177594736332334338811267785670638839131018804950\
65202`52.55001007518646}, {
    0.993886751303808511733526959496895352031615057007866336824147580477912867\
72815`50.811509174103634}, {
    0.994849332137373511522127239738647240734920560892658674784908734485099703\
05777`50.917514096117905}, {
    0.995674895661904432944443356439619377688068469662452055154677473160092443\
76841`51.06624618121717}, {
    0.996380360668100914346712735882581652709513978378677677346792261010806053\
00154`50.42356208228205}, {
    0.996980994585891899398441899324182963554377572059937701394293559008187377\
5523`51.10348435594886}, {
    0.997490502939866433971662831723350265150890111724546017117318053575566921\
70747`51.0699262888537}, {
    0.997921126217653677755343981004789401324725849257491935298511010333098639\
16085`50.07696798736262}, {
    0.998283741472074553216239088471658787033860297406739075842702615700866199\
32553`49.02392909252861}, {
    0.998587966282492867130048065329781507268802335464178699360078426732452154\
04649`50.559581694788854}, {
    0.998842263014129690122205098847766812391344500280321546183760449393869753\
22455`51.251370513549496}, {
    0.999054041626707696991893842859396303280630771598223870982444629411364324\
68745`50.852662080527615}, {
    0.999229759587648399635346597990748994070100264979913038220212866914343764\
34792`49.13939245844714}, {
    0.999375017733630437473225142540250729179901826970115941099666844898908151\
57787`51.14975474685518}, {
    0.999494651192576858700886571436067758237030309196484171928575489599027013\
40317`50.26764955489313}, {
    0.999592814722420337809748757617832290748678405753350543047950427962071565\
37889`51.59953091830636}, {
    0.999673062040937938202737689262907832825842953393714900706940285144192529\
5289`51.1869830092483}, {
    0.999738418911349491813242187030797095285216445366660968047870895662474222\
1292`49.96622237096519}, {
    0.999791449911037252299949174722860694573072549602513047569877728149285898\
89362`49.94410616628506}, {
    0.999834318946309540654211268517932153477472821353225801467989784193739115\
80476`48.46480360523954}, {
    0.999868843685911256684962315932109866627296100307100507309054643404495313\
90336`49.19568872554247}, {
    0.999896544171805500324415527744754080340203004090459646578205952176457065\
44813`49.97573291235304}, {
    0.999918685929801346291432296236390499197953901375504165829935397279842678\
90576`50.68590063750008}, {
    0.999936317947297206180227234444579036204706983995107168913017239589902343\
70947`49.51306045005566}, {
    0.999950305913268090498032931464805020437539439540332620137902353591582347\
11526`49.86503179781581}}, {Automatic}],
  Editable->False,
  SelectWithContents->True,
  Selectable->False]], "Output",
 CellChangeTimes->{3.929220172021657*^9, 3.9292203187718763`*^9, 
  3.929328150519829*^9, 3.929396501128069*^9, 3.939152402372637*^9, 
  3.9399382216923866`*^9},
 CellLabel->"Out[37]=",ExpressionUUID->"88742192-23ac-054f-9474-3b6b068b3237"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Plot the function and compare the scaled eigenvalue \
pdf with the standard normal distribution",
 FontSize->16]], "Subsubsection",
 CellChangeTimes->{{3.9394073207957745`*^9, 3.9394073761082*^9}},
 Background->RGBColor[
  1, 0.9, 0.8],ExpressionUUID->"299f1f15-1eda-744e-98f4-09d82a5082ee"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"ifun1", "'"}], "[", "s", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"s", ",", "0", ",", "smax"}], "}"}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
     "\"\<\\n s\>\"", ",", 
      "\"\<\!\(\*FormBox[RowBox[{TemplateBox[<|\"boxes\" -> FormBox[
RowBox[{
SubsuperscriptBox[
StyleBox[\"f\", \"TI\"], 
StyleBox[\"N\", \"TI\"], 
StyleBox[\"G\", \"TI\"]], \"(\", 
RowBox[{
RowBox[{\"(\", 
RowBox[{
StyleBox[\"N\", \"TI\"], \"+\", \"1\"}], \")\"}], \"/\", \"2\", \",\", 
StyleBox[\"s\", \"TI\"]}], \")\"}], TraditionalForm], \"errors\" -> {}, \
\"input\" -> \"f^{G}_{N}((N+1)/2,s)\", \"state\" -> \
\"Boxes\"|>,\"TeXAssistantTemplate\"], StyleBox[\" \
\",FontSize->16,FontWeight->\"Normal\"]}],TraditionalForm]\)\>\""}], "}"}]}], 
   ",", 
   RowBox[{"LabelStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"13", ",", 
      RowBox[{"RGBColor", "[", 
       RowBox[{"0.4", ",", "0", ",", "0"}], "]"}]}], "}"}]}]}], 
  "]"}]], "Input",
 CellFrame->{{0, 0}, {0, 0}},
 CellChangeTimes->{{3.9292191670004263`*^9, 3.929219219817954*^9}, {
  3.929220184201014*^9, 3.929220186585277*^9}, {3.929220324648617*^9, 
  3.929220326527261*^9}, {3.929328156242936*^9, 3.9293281805207872`*^9}, {
  3.929328242364025*^9, 3.929328247403574*^9}, {3.929328335381068*^9, 
  3.929328362561047*^9}, {3.929393766619006*^9, 3.929393779929235*^9}, {
  3.929394027500702*^9, 3.9293940287493343`*^9}, {3.939938639151785*^9, 
  3.9399386542805786`*^9}},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->"In[46]:=",ExpressionUUID->"2618732d-2c26-4842-ad16-ad546f197138"],

Cell[BoxData[
 GraphicsBox[
  InterpretationBox[{
    TagBox[{{{}, {}, 
       TagBox[
        {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[2], 
         Opacity[1.], LineBox[CompressedData["
1:eJwV13k0VV8fBnBJNJOpQkmm+iElMlSeMkuEKJTMc0oikikkITOFilApQ4gU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          "]]},
        Annotation[#, "Charting`Private`Tag#1"]& ]}, {}},
     {"WolframDynamicHighlight", <|
      "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
    StyleBox[
     DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
       Slot["HighlightElements"], 
       Slot["LayoutOptions"], 
       Slot["Meta"], 
       Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
           Annotation[{
             Directive[
              Opacity[1.], 
              RGBColor[0.368417, 0.506779, 0.709798], 
              AbsoluteThickness[2]], 
             Line[CompressedData["
1:eJwV13k0VV8fBnBJNJOpQkmm+iElMlSeMkuEKJTMc0oikikkITOFilApQ4gU
mUoSknkKCSHXcO+5NyH0nvevvT5rn7P2Xnvvs7/PEbK+bGjHzMTEtGsVE9P/
W60d+QN5vueVzacuqNr8JTAtvNs7Q0gJOY3vba1JxzrW+TsJnYBYwnK9Bemk
7xVDTMmn0a7O7naO9Ej4NmZdITPkD/0xNSa9LfVtbJORJd7Ylobqkq6i2mcQ
921Aa9WdUyVtr8H9atuAPcz2lGcrkN74oOaDspAzaA7/HkqQLqJd6rC1c8Wb
GL4uAdK5wlHuH43ckJ+x0WAj6cDmUZ+euStof9i5eXGRwOnrh4Mp969CPMiT
fYy0mEhcxIqSJ16cmjJsIb3YPBG/ZeAazFmVet+QThdJypIX8oGetFl+COmr
X6dyT3y4gajHkssOpDV8VEvM7fywstQZpU16zmF+uMYoEE6X83zYSFtWCDs0
it6EXei3jpEFAg2cpygdczcRGzp0pZL0w4on9PH7wfBUuexxiTQrV6sXzSkE
+1bme1VJuzku/V1UugXeTNOgraTVuE6zbB4IhUd2WurbeQKTjkw8skLhsH2s
TJ34Q8CoUiL5KBGOe08DLhaQruQ6u0PzQwTmE+5JXCMdW5knamZ3F9pSJ92X
5ggIhEvxVxvFYOfJeiHGbwKtsqoDahUx+JxSXZxHOvS7Sdpn0VhktkWH25Ge
lQ0Rbp+Lxdhy0cpXBoH33/skxu7HI11l47oYOgGvcOq086oE1PaVFx0mLSnH
WjDrlIDt51XSfhIEEsMPyC4oJeLbV9t0SdKOcmFHNg4kITjPXLeESoA9Qk5X
RigFVZaL7B7TBPSf3ym8GZeCooSA3MUpAnGfBnhaV6di+Yi+agBpXpbQwctj
qUiebLcIohDY6dd1OS/nIcbe2hq5/SLPX+lhbe7UdPTsyZWgjBIorbP7W96e
DuWMiYsGpHs6o/NsNj7GUrRbdskIAT7GyJZXfo/hV2+92XuY3J/9kX0GlhmI
z2tJHP1OIOt5v0u0aBa2a7XFne8j8PEN6075C1kgWOu8M3oJjH3a3zKYlIWr
x79IdPcQ2DMWIrtv7RN8WHr716SbQM5uqeWmySfQDmvtVesgz2+qX9T6gmf4
RcxHVXwhUH13Z+EtpRx48e4dkKkiYBDy+NjFyzmoK3Wb064kMOwj0mKYlYMV
tT5jiwoCLI7/zQpuzoW0MNd4SDkBTZVDUmU/chEzw3+6vJRA85zu85mwfBjU
3DHofElg5mVlSw6lALqJ9aV5jwgckgjcJshaiKXqc25RDwkEPD1uGberEOfT
+PxcHxDgeFg7621cCGkP/nixFAIHwhs2a1QVQsB/b2FIIgEP266TQ3FF2M7l
VUKNIPB320w9t1IxHhzvGbztRWC9i+HR1UbF8GDb16J4jfzeK14X0lyL4aCg
JzbpQY5vFZDS/LgYxJmnH/a4E3B/znExbF0JfJMV9zZfJDCheJB9qacE/sXn
9ny1ItBl5m084lUKJZWouecnCBQ8YB4uLCmDo2vj3qytBDIi5lbaWssQX1/z
4ysPgQSfSX7GdBmUkrtGFrgIeJu0GR8SK8fq1HN1WhwEjnNnfC5LKofPrnaW
trUE2iKOF37wegfmg94OcQs00H0CAzsVK3HlWsqHhl4aUiUDopcGq9Eu3fWa
P5GGgZsRqzeL1+JS2jfncyw03L4accej5BNi5HPHuQyoWDk6lnnsYCPqBmY4
afyz8Aj4Gr/o0YwdAnIaZvHTeL6vqyFkpQXNbdVbm1so2NobcSg4qw2bLYos
eQUmMTV76aKsSge0eoP2K9lP4HeHjgTH6i50z+9aJxg6Br/fsx3DT7pByIun
NH0aheLoXbYhl16UN5rs5acM4zxMWWL2foO23LOaXcI/sNJJoRz63I+NSybz
bpzf0aHkfX5t5CAqrZ7l2Nd8Q+L0z3OO24bwa7vaf8/be9CXtbHZamkIS7J8
b49964Qh54knsv0/MEGJVVq3px3hOyg05rxhJEoOd6h2taCffV2wffQInP3O
pxXyfMFMWvidj9aj4FdNs0yU+4yDY7t/Lx/4iYlbvsyinz8ijkvhSSPnGA49
aZsSuP4ehYMFDQmjY6jITUs9eKMKkzFPZemfxuGr7yZ+VKcMZxaKVks8m8BI
5tCruz9KEPRvt9YFr1/4y1++8MmwCPVT7K1ippMInItgY1qfj2Yvy6+TEhTc
V3ZwZWvIRjv3jJqoNAUK11LUN5Zmo6fwRpmFDIVch5eqO7KyMUxJetKhQAGT
i1+hjX82flt8uVGpTsF+h9zTQQezIaCltCfOgny+2aiINf0ZnLdx31SMp6Dp
3kUGS8hTsL39JBO2SMG37VLSw05ZyNZ2WF67QoGmzliUo0kWTvSx1t9ZNQVO
2diJvxpZiPyrbh6xdgqDEu/uaItkgVO59nYU7xQEiu2DA79nQuBDdX+CzBQ2
Sm3VEzPLxP4vb0MfO0/h31u7hzVGGTD7kdNX1jcFhtarR7WX0uHOJBT/b2AK
Lut10w5bpSNcMElH7ccU2g/715WfTke5eeC7L+NTuDzzNKxbIR0CfUaPhhhT
oMZt6fddnY7vbctWrOzTWCy8578smwbb2lO/DFSnUVSUPVP56CFcn9H/TORM
Y9T7NxN/Tgp2l/ms8Xg5DVvOWO9Y8p7ualrF9a9oGo4eUaL8Pik4RrDv4ymb
RndsvqCjdgo4j0raHq+fRrJMSMLERDLetNm2JI9Ow2XDrcBgiWSwrHRmn9gx
g5TR+WM87+8hxeiNaW7UDBQak1z+7UhE3W9u47+xM4iWGrLV2ZAIIumK/onE
GfDVHzz2dD4B2r3/aU6kzqDzycKDsPYEzJs/lBV5PoO61Uyz/+4kwNghiP3B
hxkI5NarX16KB4fPyY8R8zO44bdWquVnHG6nDe13sZ5Fbs61L9HDMYhMbY19
bjeLwhuRRHB7DGLuvSfGHWfxpLlOIbg2Bvejs4ptL89Cfzl7T+bTGLwIcFS4
4DuLLD/hJEeXGDRbUGGQNIuP3MOnuGaiwbuL6ZR8wywisvt1taWicLol+vWq
7VSw2PVKN9HCIaIVu6WWj4rMulI95u5wMKriLoYKULG6SPn8qXfhSHiZuHvD
Liq6RTVU990OR1dUahS3OBUFNw8f/7cjHGa6z+zF5cj311cvTZ+6A+uGSl5d
8h66a7XffaX2Ntxqp6/dv0PFsofUJX0iBL6r++qPRFAxFcmXqT8YgjCVOr4f
kVTUWDsds24IQXr1o8q9MVQIakkWv80IQcu7U6zlSVTkLGgEKhqFQLqkMHEg
kwpLwa8NSpXBmHniWby7kgrd2VE8SwrC4qgV66cqKuKm/M3zQ4LAKqJn4lJD
xdkMvYRa9yDszBBbelVLhY18tO7OU0HQe9Stqt5IRShb4kzo2iDkJym2O/RQ
QcWrSUn/m3C9vUzLJai4sEWpsdEjEFrV7pc8GFT8WTV/+IJNIHYvjE8enqOi
XWS5ysw4EF3ObSMNC1R8Kv4u0iYTCGW9Z50TTDRUSM0r0PoDwMFj8FaEnYbg
T8KhWq3+KMrICnwgQYPdcZtvUy2+iPy2fdlGioZrN5fPUAp9Yc8dfV1Cmgal
PzGX18b7gi/0unuZDA3fgjO9Hhn7IthJz7ZHkYZLQl4jiv03YLR/XpNbi4ZR
I2OWXb998KdChz3SlgZ5hyPun6SvQ1kkQlnHnoaAlXG7Vu7rCAlvcF3vSEPQ
QngxY8EbnGe1m8JcaHDmK7W+XesNSarGnVvuNJiuzWYeMPOG5W6V1QGBNBxO
mNLXjvTC51CFP1ce0FCp7ddgxXYNHNNeYgce0aD5VEwvetYTZ06XGlPTaPhx
t+5mW7cnRgUPFV/KpGHNyq/55GxPrLw5eMXlBQ2J1lViUjqekKHso9i+ocHx
SFagbYIHUk+Jfj/bQUODzBmprfJXybx1as1CJw3x4cyr7ISvIv3FdYmUbnL8
+yOvPrJfRdaaZq/+Phq4elRLqybckVt+jcPqBw3Vw76ySanueCdef9x5hoam
+oI0u3XuGPjnnOVL1mGxh493qE24wVIqsWHHegJ+arPJZV1uGDarolZuIHDe
5JX48Y9uGCvhOrqKnUDEx0de/hlumHF513mLrPulJcy/3pq7YaV7E1v0brK/
b1nYMf8yBAsKnB4fIWDiHrvgnOsKt26bMjtlAi1tzStf4lxRvcK74b9jBCj8
PsYqV1xhqeuXW6RK/peU2vNE7HNFxqT27Acyd9Tz3P/+4MVFiIiOeIyZEOC6
eO5hTbYL9qTwBEp4EvgdaFvJXuEE75r6llky98RK7ey0TXNC/cQNoWJvAlYD
64jem05wkh9+f8SXzCkaXsoimk540ZG/Ri+YwF28EFJsd4Qku1aEWywBa4cc
Sat5B+wP8UkqySMgcoG2eUDbHu/ctw2eI3OdYwZXU/wBe2hZvRZlLiTQmGnP
a73dHhbKRLFeMYHlgUeG6r/sEDXv1D5eRs5f2sRJLNwOUxdNOfjqCchrz7Cf
brFFtrFCuD+Zex8RLzSsPWwgq9bVKkLmZDETy1WsFjaolvHY3viTwKaR2JAK
bRt0sxdkbyVzNpOT06iDoA1YG8Q/FcwSUJGbXPei0Rq2yltZRpYI2HyVmRoR
t4aQ+Jyf5lY6Nq4f2rRv1hJ8qhe8f26j40Ksf8nzfktwWtS5B/PRsUrqkqVC
gyWY7yU5VO2gg/fxseqoJ5YYZpU3kBehI9i36JmguSWyxrxExA/QkcaUIJGV
ZgGxpwsNrDp06PSKCr2OMsfO91Yfs07S8fyemDP7JXPwDn6uUtGjowgdAWG6
5mDlTSn2N6Cj8eShLX0bzTF+S+nR3Fk6mM7xNC1Gnke23Y0rY7Z09GgiQyb+
HCREl7fW+dMxbK3ScqPUFITSzJHbgXRsvtgdbnnfFG/0v1tpBdHRf3b0lfN1
U6j51uQ03KLjv1cbDneomeJC+y18jaRDWqtwzLrRBDE3Nzv0pNBhRkwKmAye
xdyA4OvJ13Tc0ti2JoP/DN7ROb7lvKFDKM85LIDpDILXMTO5ltGxxqpUzven
MTjkRrVnK+j4VoDN7S+NsTcye4BeS0cidUPpnLoxzisdWLPcRsfibNw4j7cR
3iepGLHP0jFEy00yWDBE7dWdbkVUOqzTvOrMRgxRp78YYUzQUTOu7eHzxRAN
64s+pP6mg1t7zYnlx4Zo9Rc6uGeJDj697gGOk4YYsmfiPL6OAReriaeXswyw
cqjyq7swA8Z5lZUb7PXBxJ1C4RFlwPa178tRQ30w0zzZ3ooxoGemsrMD+mBp
NhA+v4cB3mT2DX2S+mDNkcK/vQy8++zcZL5LH5sEH+ZH7GegyGxkcVPOKQiw
+d7NOspAY83tV9mhelDsVtTpOsvAKjp9rsT0JKyfCou+MGVg0PkY71HZkwj3
3PTP7xwD2+YveRObT6KP60eRqAUDdobuayZqdchcGcbnac/AEVZOlRUZHVR/
7vrF5cmAv0uJevfWE9B6dzXMII6B05KR1w6zaMEtwtxaNIEBfV1+InxUE8lm
mkcWEhkIDY4sWPtRE5PzfNT0ZAZ6pXnmokI1ESn3/iw1nYHx21WZdRs08TWf
Qzz6JQNP5LzvDO/UwLzfIpNNIQN8OXsO8jJrYJfuaN+hVwyMyZULev9Uhxul
NGrwNQNnIkJr6nLVwbnHYk6qkpyf3Gvx6KPqZB3SallVzYCasdeE7G512NTJ
vOisIR3ON7WWTR3FtqwX/D4yICXL9u5wqxr6D1LlDT4xwPNcPyzltRrWrO7b
IvqZAfmDvvfEH6hhX9sHynwDAxltd34N31TDmcd5H5uaGLC5fd2/yUEN/wOK
Sh6y
              "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
         "LayoutOptions" -> <|"PanelPlotLayout" -> <||>, "PlotRange" -> {{0, 
              Rational[13, 10]}, {0., 1.18637396160809}}, 
           "Frame" -> {{False, False}, {False, False}}, 
           "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
           "Axes" -> {True, True}, "LabelStyle" -> {FontSize -> 13, 
             RGBColor[0.4, 0, 0]}, "AspectRatio" -> GoldenRatio^(-1), 
           "DefaultStyle" -> {
             Directive[
              Opacity[1.], 
              RGBColor[0.368417, 0.506779, 0.709798], 
              AbsoluteThickness[2]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               Identity[
                Part[#, 1]], 
               Identity[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           Plot, "GroupHighlight" -> False|>|>]]& )[<|
       "HighlightElements" -> <|
         "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
        "LayoutOptions" -> <|"PanelPlotLayout" -> <||>, "PlotRange" -> {{0, 
             Rational[13, 10]}, {0., 1.18637396160809}}, 
          "Frame" -> {{False, False}, {False, False}}, "AxesOrigin" -> {0, 0},
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
          "LabelStyle" -> {FontSize -> 13, 
            RGBColor[0.4, 0, 0]}, "AspectRatio" -> GoldenRatio^(-1), 
          "DefaultStyle" -> {
            Directive[
             Opacity[1.], 
             RGBColor[0.368417, 0.506779, 0.709798], 
             AbsoluteThickness[2]]}, 
          "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
              Identity[
               Part[#, 1]], 
              Identity[
               Part[#, 2]]}& ), 
            "ScalingFunctions" -> {{Identity, Identity}, {
              Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>,
         "Meta" -> <|
         "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
          Plot, "GroupHighlight" -> False|>|>],
      ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
       4.503599627370496*^15, -4.503599627370496*^15}}],
     Selectable->False]},
   Annotation[{{{{}, {}, 
       Annotation[{
         Directive[
          Opacity[1.], 
          RGBColor[0.368417, 0.506779, 0.709798], 
          AbsoluteThickness[2]], 
         Line[CompressedData["
1:eJwV13k0VV8fBnBJNJOpQkmm+iElMlSeMkuEKJTMc0oikikkITOFilApQ4gU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          "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
    "HighlightElements" -> <|
      "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
     "LayoutOptions" -> <|"PanelPlotLayout" -> <||>, "PlotRange" -> {{0, 
          Rational[13, 10]}, {0., 1.18637396160809}}, 
       "Frame" -> {{False, False}, {False, False}}, "AxesOrigin" -> {0, 0}, 
       "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
       "LabelStyle" -> {FontSize -> 13, 
         RGBColor[0.4, 0, 0]}, "AspectRatio" -> GoldenRatio^(-1), 
       "DefaultStyle" -> {
         Directive[
          Opacity[1.], 
          RGBColor[0.368417, 0.506779, 0.709798], 
          AbsoluteThickness[2]]}, 
       "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
           Identity[
            Part[#, 1]], 
           Identity[
            Part[#, 2]]}& ), 
         "ScalingFunctions" -> {{Identity, Identity}, {Identity, Identity}}|>,
        "Primitives" -> {}, "GCFlag" -> False|>, 
     "Meta" -> <|
      "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
       Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]],
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox[
     TagBox["\"\\n s\"", HoldForm], TraditionalForm], 
    FormBox[
     TagBox[
     "\"\\!\\(\\*FormBox[RowBox[{TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{SubsuperscriptBox[StyleBox[\\\"f\\\", \\\"TI\\\"], \
StyleBox[\\\"N\\\", \\\"TI\\\"], StyleBox[\\\"G\\\", \\\"TI\\\"]], \\\"(\\\", \
RowBox[{RowBox[{\\\"(\\\", RowBox[{StyleBox[\\\"N\\\", \\\"TI\\\"], \
\\\"+\\\", \\\"1\\\"}], \\\")\\\"}], \\\"/\\\", \\\"2\\\", \\\",\\\", \
StyleBox[\\\"s\\\", \\\"TI\\\"]}], \\\")\\\"}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \\\"f^{G}_{N}((N+1)/2,s)\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"], StyleBox[\\\" \
\\\",FontSize->16,FontWeight->\\\"Normal\\\"]}],TraditionalForm]\\)\"", 
      HoldForm], TraditionalForm]},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  LabelStyle->{13, 
    RGBColor[0.4, 0, 0]},
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->NCache[{{0, 
      Rational[13, 10]}, {0., 1.18637396160809}}, {{0, 1.3}, {0., 
     1.18637396160809}}],
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.929057704309609*^9, 3.929057726453865*^9}, 
   3.929057934756262*^9, 3.929058009179229*^9, 3.929058170967*^9, 
   3.929058209221218*^9, 3.9291272256301537`*^9, 3.929219151582262*^9, {
   3.9292192101846867`*^9, 3.9292192206162987`*^9}, {3.929220177524468*^9, 
   3.929220187622912*^9}, 3.92922033200558*^9, 3.92932818463957*^9, 
   3.929328251526881*^9, 3.929328366031496*^9, 3.929396506202668*^9, 
   3.939938231879158*^9, 3.9399386764995575`*^9},
 CellLabel->"Out[46]=",ExpressionUUID->"52f234d5-c9c8-0240-a568-a6fabeddc040"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"p3", "=", 
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", "*", 
         RowBox[{"Nmax", "/", 
          RowBox[{"Log", "[", "Nmax", "]"}]}]}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}], ")"}]}], "*", 
      RowBox[{
       RowBox[{"ifun1", "'"}], "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "*", 
           RowBox[{"Nmax", "/", 
            RowBox[{"Log", "[", "Nmax", "]"}]}]}], ")"}], "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "/", "2"}], ")"}]}], "*", "x"}], "]"}]}], "-", 
     
     RowBox[{"PDF", "[", 
      RowBox[{
       RowBox[{"NormalDistribution", "[", 
        RowBox[{"0", ",", "1"}], "]"}], ",", "x"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", "0", ",", 
      RowBox[{"smax", "/", 
       RowBox[{"N", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "*", 
           RowBox[{"Nmax", "/", 
            RowBox[{"Log", "[", "Nmax", "]"}]}]}], ")"}], "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "/", "2"}], ")"}]}], "]"}]}]}], "}"}], ",", 
    RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
    RowBox[{"AxesLabel", "->", 
     RowBox[{"{", 
      RowBox[{
      "\"\<\\n s\>\"", ",", "\"\<\!\(\*TemplateBox[<|\"boxes\" -> FormBox[
RowBox[{
SubscriptBox[\"\[Delta]\", 
StyleBox[\"N\", \"TI\"]], \"(\", 
StyleBox[\"s\", \"TI\"], \")\"}], TraditionalForm], \"errors\" -> {}, \"input\
\" -> \"\\\\delta_N(s)\", \"state\" -> \
\"Boxes\"|>,\"TeXAssistantTemplate\"]\)\>\""}], "}"}]}], ",", 
    RowBox[{"LabelStyle", "->", 
     RowBox[{"{", 
      RowBox[{"13", ",", 
       RowBox[{"RGBColor", "[", 
        RowBox[{"0.4", ",", "0", ",", "0"}], "]"}]}], "}"}]}]}], 
   "]"}]}]], "Input",
 CellFrame->{{0, 0}, {0, 0}},
 CellChangeTimes->{{3.929053362320472*^9, 3.9290534032041197`*^9}, {
  3.929053516013468*^9, 3.929053550585372*^9}, {3.929053596532936*^9, 
  3.929053636865591*^9}, {3.929053721042172*^9, 3.929053741225274*^9}, {
  3.929057760987133*^9, 3.929057790384059*^9}, {3.9290582266455307`*^9, 
  3.929058234228266*^9}, {3.929127263319085*^9, 3.92912733620253*^9}, {
  3.929127537712739*^9, 3.929127594507962*^9}, {3.929203105142535*^9, 
  3.929203125876382*^9}, {3.9293285009170647`*^9, 3.929328504066671*^9}, {
  3.929328538898123*^9, 3.929328549056229*^9}, {3.929328583662754*^9, 
  3.9293286192694283`*^9}, {3.929394877363511*^9, 3.929394959831504*^9}, {
  3.929395012651493*^9, 3.929395015118957*^9}, {3.9293950844566727`*^9, 
  3.929395093506908*^9}, {3.9399383338830986`*^9, 3.939938336394943*^9}, {
  3.939938746200676*^9, 3.9399387607233353`*^9}},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->"In[48]:=",ExpressionUUID->"55928afa-f1da-4332-896d-589e0867fb14"],

Cell[BoxData[
 GraphicsBox[
  InterpretationBox[{
    TagBox[{{{}, {}, 
       TagBox[
        {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[2], 
         Opacity[1.], LineBox[CompressedData["
1:eJwV1nk4VN8bAPAhFdlmRotCEdmSnUryHhHKvu9CKlJRISkpSpQt+26unUqM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          "]]},
        Annotation[#, "Charting`Private`Tag#1"]& ]}, {}},
     {"WolframDynamicHighlight", <|
      "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
    StyleBox[
     DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
       Slot["HighlightElements"], 
       Slot["LayoutOptions"], 
       Slot["Meta"], 
       Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
           Annotation[{
             Directive[
              Opacity[1.], 
              RGBColor[0.368417, 0.506779, 0.709798], 
              AbsoluteThickness[2]], 
             Line[CompressedData["
1:eJwV1nk4VN8bAPAhFdlmRotCEdmSnUryHhHKvu9CKlJRISkpSpQt+26unUqM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              "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, "PlotRange" -> {All, All}, 
           "Frame" -> {{False, False}, {False, False}}, 
           "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
           "Axes" -> {True, True}, "LabelStyle" -> {FontSize -> 13, 
             RGBColor[0.4, 0, 0]}, "AspectRatio" -> GoldenRatio^(-1), 
           "DefaultStyle" -> {
             Directive[
              Opacity[1.], 
              RGBColor[0.368417, 0.506779, 0.709798], 
              AbsoluteThickness[2]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               Identity[
                Part[#, 1]], 
               Identity[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           Plot, "GroupHighlight" -> False|>|>]]& )[<|
       "HighlightElements" -> <|
         "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
        "LayoutOptions" -> <|
         "PanelPlotLayout" -> <||>, "PlotRange" -> {All, All}, 
          "Frame" -> {{False, False}, {False, False}}, "AxesOrigin" -> {0, 0},
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
          "LabelStyle" -> {FontSize -> 13, 
            RGBColor[0.4, 0, 0]}, "AspectRatio" -> GoldenRatio^(-1), 
          "DefaultStyle" -> {
            Directive[
             Opacity[1.], 
             RGBColor[0.368417, 0.506779, 0.709798], 
             AbsoluteThickness[2]]}, 
          "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
              Identity[
               Part[#, 1]], 
              Identity[
               Part[#, 2]]}& ), 
            "ScalingFunctions" -> {{Identity, Identity}, {
              Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>,
         "Meta" -> <|
         "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
          Plot, "GroupHighlight" -> False|>|>],
      ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
       4.503599627370496*^15, -4.503599627370496*^15}}],
     Selectable->False]},
   Annotation[{{{{}, {}, 
       Annotation[{
         Directive[
          Opacity[1.], 
          RGBColor[0.368417, 0.506779, 0.709798], 
          AbsoluteThickness[2]], 
         Line[CompressedData["
1:eJwV1nk4VN8bAPAhFdlmRotCEdmSnUryHhHKvu9CKlJRISkpSpQt+26unUqM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          "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
    "HighlightElements" -> <|
      "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
     "LayoutOptions" -> <|
      "PanelPlotLayout" -> <||>, "PlotRange" -> {All, All}, 
       "Frame" -> {{False, False}, {False, False}}, "AxesOrigin" -> {0, 0}, 
       "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
       "LabelStyle" -> {FontSize -> 13, 
         RGBColor[0.4, 0, 0]}, "AspectRatio" -> GoldenRatio^(-1), 
       "DefaultStyle" -> {
         Directive[
          Opacity[1.], 
          RGBColor[0.368417, 0.506779, 0.709798], 
          AbsoluteThickness[2]]}, 
       "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
           Identity[
            Part[#, 1]], 
           Identity[
            Part[#, 2]]}& ), 
         "ScalingFunctions" -> {{Identity, Identity}, {Identity, Identity}}|>,
        "Primitives" -> {}, "GCFlag" -> False|>, 
     "Meta" -> <|
      "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
       Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]],
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox[
     TagBox["\"\\n s\"", HoldForm], TraditionalForm], 
    FormBox[
     TagBox[
     "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> FormBox[RowBox[{SubscriptBox[\
\\\"\[Delta]\\\", StyleBox[\\\"N\\\", \\\"TI\\\"]], \\\"(\\\", StyleBox[\\\"s\
\\\", \\\"TI\\\"], \\\")\\\"}], TraditionalForm], \\\"errors\\\" -> {}, \
\\\"input\\\" -> \\\"\\\\\\\\delta_N(s)\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\)\"", HoldForm], 
     TraditionalForm]},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  LabelStyle->{13, 
    RGBColor[0.4, 0, 0]},
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{All, All},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.929328622475502*^9, 3.929396602659799*^9, 
  3.9399383400315704`*^9, 3.9399390263033543`*^9, 3.939939068856886*^9},
 CellLabel->"Out[48]=",ExpressionUUID->"7a22fd0d-1105-1a45-b12c-9931075a23cf"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["Compare ",
  FontSize->16,
  FontWeight->"Normal"],
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         StyleBox["c", "TI"], 
         RowBox[{"(", 
           RowBox[{"1", "-", 
             StyleBox["X", "TI"], 
             FractionBox[
              StyleBox["d", "TI"], 
              RowBox[{
                StyleBox["d", "TI"], 
                StyleBox["X", "TI"]}]]}], ")"}], 
         SuperscriptBox[
          StyleBox["e", "TI"], 
          RowBox[{"-", 
            SuperscriptBox[
             StyleBox["X", "TI"], "2"], "/", "2"}]]}], TraditionalForm], 
     "errors" -> {}, "input" -> "c(1-X\\frac{d}{dX})e^{-X^2/2}", "state" -> 
     "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],
  FontSize->16,
  FontWeight->"Normal",ExpressionUUID->"a756ba99-595f-1b42-9e29-a0677287414e"],
 StyleBox[" with the difference function above.",
  FontSize->16,
  FontWeight->"Normal"]
}], "Subsubsection",
 CellChangeTimes->{{3.9396173453012543`*^9, 3.9396174199231033`*^9}, {
  3.9396750811453514`*^9, 3.9396750889985733`*^9}, {3.939938518274971*^9, 
  3.939938518478014*^9}},
 Background->RGBColor[
  1, 0.9, 0.8],ExpressionUUID->"9460022c-c563-674c-8df8-30724070b4d3"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{"Nmax", "/", 
        RowBox[{"Log", "[", "Nmax", "]"}]}]}], ")"}], "^", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "/", "2"}], ")"}]}], "*", 
    RowBox[{
     RowBox[{"ifun1", "'"}], "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", "*", 
         RowBox[{"Nmax", "/", 
          RowBox[{"Log", "[", "Nmax", "]"}]}]}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}], ")"}]}], "*", "x"}], "]"}]}], "-", 
   RowBox[{"PDF", "[", 
    RowBox[{
     RowBox[{"NormalDistribution", "[", 
      RowBox[{"0", ",", "1"}], "]"}], ",", "x"}], "]"}]}], "/.", 
  RowBox[{"x", "\[Rule]", "0"}]}]], "Input",
 CellFrame->{{0, 0}, {0, 0}},
 CellChangeTimes->{{3.939938308609297*^9, 3.9399383095891514`*^9}},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->"In[42]:=",ExpressionUUID->"67fa2bca-794e-8f42-9651-c8e0b37c0ebd"],

Cell[BoxData[
 RowBox[{"-", 
  "0.0795263658222897029554549362466734671462284037575570644822960442949820255\
9865`48.39176716479812"}]], "Output",
 CellChangeTimes->{3.9399383121019497`*^9},
 CellLabel->"Out[42]=",ExpressionUUID->"a576eaee-6fd5-d74c-8ab3-0e7db2f8480c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"p4", "=", 
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"PDF", "[", 
         RowBox[{
          RowBox[{"NormalDistribution", "[", 
           RowBox[{"0", ",", "1"}], "]"}], ",", "x"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"x", "^", "2"}], 
        RowBox[{"PDF", "[", 
         RowBox[{
          RowBox[{"NormalDistribution", "[", 
           RowBox[{"0", ",", "1"}], "]"}], ",", "x"}], "]"}]}]}], ")"}], "*", 
     
     RowBox[{"Sqrt", "[", 
      RowBox[{"2", "*", "Pi"}], "]"}], "*", 
     "0.0795263658222897029554549362466734671462284037575570644822960442949820\
2559865`48.39176716479812"}], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", "0", ",", 
      RowBox[{"smax", "/", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", "*", 
          RowBox[{"Nmax", "/", 
           RowBox[{"Log", "[", "Nmax", "]"}]}]}], ")"}], "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "/", "2"}], ")"}]}]}]}], "}"}], ",", 
    RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
    RowBox[{"PlotStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"Red", ",", "Dashed"}], "}"}]}], ",", 
    RowBox[{"AxesLabel", "->", 
     RowBox[{"{", 
      RowBox[{
      "\"\<\\n s\>\"", ",", "\"\<\!\(\*TemplateBox[<|\"boxes\" -> FormBox[
RowBox[{
StyleBox[\"c\", \"TI\"], 
RowBox[{\"(\", 
RowBox[{\"1\", \"-\", 
StyleBox[\"s\", \"TI\"], 
FractionBox[
StyleBox[\"d\", \"TI\"], 
RowBox[{
StyleBox[\"d\", \"TI\"], 
StyleBox[\"s\", \"TI\"]}]]}], \")\"}], 
SuperscriptBox[
StyleBox[\"e\", \"TI\"], 
RowBox[{\"-\", 
SuperscriptBox[
StyleBox[\"s\", \"TI\"], \"2\"], \"/\", \"2\"}]]}], TraditionalForm], \
\"errors\" -> {}, \"input\" -> \"c(1-s\\\\frac{d}{ds})e^{-s^2/2}\", \"state\" \
-> \"Boxes\"|>,\"TeXAssistantTemplate\"]\)\>\""}], "}"}]}], ",", 
    RowBox[{"LabelStyle", "->", 
     RowBox[{"{", 
      RowBox[{"13", ",", 
       RowBox[{"RGBColor", "[", 
        RowBox[{"0.4", ",", "0", ",", "0"}], "]"}]}], "}"}]}]}], 
   "]"}]}]], "Input",
 CellFrame->{{0, 0}, {0, 0}},
 CellChangeTimes->{{3.9399383486750793`*^9, 3.9399383490023975`*^9}, {
  3.9399383937918816`*^9, 3.939938395780445*^9}, {3.939939085517954*^9, 
  3.9399391165198135`*^9}},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->"In[49]:=",ExpressionUUID->"3bbcdd1f-ba92-dd4a-affe-245b164239d1"],

Cell[BoxData[
 GraphicsBox[
  InterpretationBox[{
    TagBox[{{{}, {}, 
       TagBox[
        {RGBColor[1, 0, 0], AbsoluteThickness[2], Opacity[1.], 
         Dashing[{Small, Small}], LineBox[CompressedData["
1:eJwd1nk8lN/3AHBb2YZZyFqylFCyJIXMuSKJbGULFSKhKNkTfUpChWzZwkwh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          "]]},
        Annotation[#, "Charting`Private`Tag#1"]& ]}, {}},
     {"WolframDynamicHighlight", <|
      "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
    StyleBox[
     DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
       Slot["HighlightElements"], 
       Slot["LayoutOptions"], 
       Slot["Meta"], 
       Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
           Annotation[{
             Directive[
              Opacity[1.], 
              AbsoluteThickness[2], 
              RGBColor[1, 0, 0], 
              Dashing[{Small, Small}]], 
             Line[CompressedData["
1:eJwd1nk8lN/3AHBb2YZZyFqylFCyJIXMuSKJbGULFSKhKNkTfUpChWzZwkwh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              "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, "PlotRange" -> {All, All}, 
           "Frame" -> {{False, False}, {False, False}}, 
           "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
           "Axes" -> {True, True}, "LabelStyle" -> {FontSize -> 13, 
             RGBColor[0.4, 0, 0]}, "AspectRatio" -> GoldenRatio^(-1), 
           "DefaultStyle" -> {
             Directive[
              Opacity[1.], 
              AbsoluteThickness[2], 
              RGBColor[1, 0, 0], 
              Dashing[{Small, Small}]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               Identity[
                Part[#, 1]], 
               Identity[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           Plot, "GroupHighlight" -> False|>|>]]& )[<|
       "HighlightElements" -> <|
         "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
        "LayoutOptions" -> <|
         "PanelPlotLayout" -> <||>, "PlotRange" -> {All, All}, 
          "Frame" -> {{False, False}, {False, False}}, "AxesOrigin" -> {0, 0},
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
          "LabelStyle" -> {FontSize -> 13, 
            RGBColor[0.4, 0, 0]}, "AspectRatio" -> GoldenRatio^(-1), 
          "DefaultStyle" -> {
            Directive[
             Opacity[1.], 
             AbsoluteThickness[2], 
             RGBColor[1, 0, 0], 
             Dashing[{Small, Small}]]}, 
          "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
              Identity[
               Part[#, 1]], 
              Identity[
               Part[#, 2]]}& ), 
            "ScalingFunctions" -> {{Identity, Identity}, {
              Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>,
         "Meta" -> <|
         "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
          Plot, "GroupHighlight" -> False|>|>],
      ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
       4.503599627370496*^15, -4.503599627370496*^15}}],
     Selectable->False]},
   Annotation[{{{{}, {}, 
       Annotation[{
         Directive[
          Opacity[1.], 
          AbsoluteThickness[2], 
          RGBColor[1, 0, 0], 
          Dashing[{Small, Small}]], 
         Line[CompressedData["
1:eJwd1nk8lN/3AHBb2YZZyFqylFCyJIXMuSKJbGULFSKhKNkTfUpChWzZwkwh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          "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
    "HighlightElements" -> <|
      "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
     "LayoutOptions" -> <|
      "PanelPlotLayout" -> <||>, "PlotRange" -> {All, All}, 
       "Frame" -> {{False, False}, {False, False}}, "AxesOrigin" -> {0, 0}, 
       "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
       "LabelStyle" -> {FontSize -> 13, 
         RGBColor[0.4, 0, 0]}, "AspectRatio" -> GoldenRatio^(-1), 
       "DefaultStyle" -> {
         Directive[
          Opacity[1.], 
          AbsoluteThickness[2], 
          RGBColor[1, 0, 0], 
          Dashing[{Small, Small}]]}, 
       "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
           Identity[
            Part[#, 1]], 
           Identity[
            Part[#, 2]]}& ), 
         "ScalingFunctions" -> {{Identity, Identity}, {Identity, Identity}}|>,
        "Primitives" -> {}, "GCFlag" -> False|>, 
     "Meta" -> <|
      "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
       Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]],
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox[
     TagBox["\"\\n s\"", HoldForm], TraditionalForm], 
    FormBox[
     TagBox[
     "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{StyleBox[\\\"c\\\", \\\"TI\\\"], RowBox[{\\\"(\\\", \
RowBox[{\\\"1\\\", \\\"-\\\", StyleBox[\\\"s\\\", \\\"TI\\\"], \
FractionBox[StyleBox[\\\"d\\\", \\\"TI\\\"], RowBox[{StyleBox[\\\"d\\\", \
\\\"TI\\\"], StyleBox[\\\"s\\\", \\\"TI\\\"]}]]}], \\\")\\\"}], \
SuperscriptBox[StyleBox[\\\"e\\\", \\\"TI\\\"], RowBox[{\\\"-\\\", \
SuperscriptBox[StyleBox[\\\"s\\\", \\\"TI\\\"], \\\"2\\\"], \\\"/\\\", \
\\\"2\\\"}]]}], TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"c(1-s\\\\\\\\frac{d}{ds})e^{-s^2/2}\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\)\"", HoldForm], 
     TraditionalForm]},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  LabelStyle->{13, 
    RGBColor[0.4, 0, 0]},
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{All, All},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.9399383976645775`*^9, 3.939939140800667*^9},
 CellLabel->"Out[49]=",ExpressionUUID->"6d1a027c-02d9-e04a-931c-b76d2f862226"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{"p3", ",", "p4"}], "]"}]], "Input",
 CellFrame->{{0, 0}, {0, 0}},
 CellChangeTimes->{{3.9291283842273273`*^9, 3.929128409246282*^9}, {
  3.929128507314983*^9, 3.929128507866137*^9}, {3.939938412866167*^9, 
  3.939938417199131*^9}},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->"In[50]:=",ExpressionUUID->"b83d0cff-2ce1-471e-83c2-5a486797c467"],

Cell[BoxData[
 GraphicsBox[{
   InterpretationBox[{
     TagBox[{{{}, {}, 
        TagBox[
         {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[2], 
          Opacity[1.], LineBox[CompressedData["
1:eJwV1nk4VN8bAPAhFdlmRotCEdmSnUryHhHKvu9CKlJRISkpSpQt+26unUqM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           "]]},
         Annotation[#, "Charting`Private`Tag#1"]& ]}, {}},
      {"WolframDynamicHighlight", <|
       "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
     StyleBox[
      DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
        Slot["HighlightElements"], 
        Slot["LayoutOptions"], 
        Slot["Meta"], 
        Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
            Annotation[{
              Directive[
               Opacity[1.], 
               RGBColor[0.368417, 0.506779, 0.709798], 
               AbsoluteThickness[2]], 
              Line[CompressedData["
1:eJwV1nk4VN8bAPAhFdlmRotCEdmSnUryHhHKvu9CKlJRISkpSpQt+26unUqM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               "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
         "HighlightElements" -> <|
           "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
          "LayoutOptions" -> <|
           "PanelPlotLayout" -> <||>, "PlotRange" -> {All, All}, 
            "Frame" -> {{False, False}, {False, False}}, 
            "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
            "Axes" -> {True, True}, "LabelStyle" -> {FontSize -> 13, 
              RGBColor[0.4, 0, 0]}, "AspectRatio" -> GoldenRatio^(-1), 
            "DefaultStyle" -> {
              Directive[
               Opacity[1.], 
               RGBColor[0.368417, 0.506779, 0.709798], 
               AbsoluteThickness[2]]}, 
            "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                Identity[
                 Part[#, 1]], 
                Identity[
                 Part[#, 2]]}& ), 
              "ScalingFunctions" -> {{Identity, Identity}, {
                Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
            False|>, 
          "Meta" -> <|
           "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
            Plot, "GroupHighlight" -> False|>|>]]& )[<|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, "PlotRange" -> {All, All}, 
           "Frame" -> {{False, False}, {False, False}}, 
           "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
           "Axes" -> {True, True}, "LabelStyle" -> {FontSize -> 13, 
             RGBColor[0.4, 0, 0]}, "AspectRatio" -> GoldenRatio^(-1), 
           "DefaultStyle" -> {
             Directive[
              Opacity[1.], 
              RGBColor[0.368417, 0.506779, 0.709798], 
              AbsoluteThickness[2]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               Identity[
                Part[#, 1]], 
               Identity[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           Plot, "GroupHighlight" -> False|>|>],
       ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
        4.503599627370496*^15, -4.503599627370496*^15}}],
      Selectable->False]},
    Annotation[{{{{}, {}, 
        Annotation[{
          Directive[
           Opacity[1.], 
           RGBColor[0.368417, 0.506779, 0.709798], 
           AbsoluteThickness[2]], 
          Line[CompressedData["
1:eJwV1nk4VN8bAPAhFdlmRotCEdmSnUryHhHKvu9CKlJRISkpSpQt+26unUqM
IYWuPckSUvhqQyXtsjMzv/v7a57PM+e+zznvcu6V8PSzOsFJIpEwDhLp/7/l
TB3hnIshOsPH3LneOjPwXOE4xVI9B/BPNzkzSFh8ytrwop43ZItYF3YSXvSo
PBCtegEKT4U+qCX8qa920EEvGF6Z/Xczh3DXwUZfWZtrkL4QvieU8MjQJ46r
quGAxhKKbQn38n3umdC6BdwvZf5IE27Rm8ow1ouCxc/+G/46MfDakO8nqo3v
Qnd+1lw14ftVv1REbOKgrutdlR9hi9nFa7oVCeAVchGkCHfFL3sFqibCA4m8
3H5HBq6/e/VoWW0SBEeU9V0i/KyDqfxOKwVu1nwa2EyYziQx9fXSgevaXktw
YOAKGZwTwc8zgHuM2tNpz8CL1blePDDOguH0NFFjwlm+61M22uTCFHLbp2XH
wDev57liNJwHi2EJa0tsGbiR5S1lnQoa1LWZlPIRbvkRufmCaj4wrkT7t1gz
8LCnt3liZvNBvFUhjUpYOypqtai2ALie5qU4WxHnlbwzPqJVBN2tYaLDFgy8
3Cm2QlevFLQL7E5cMWXgp2TjMOe1ZTCbdtk10YSBS83HJQc+L4NFeWm1fGOi
XvcSQsqM74NNk3/IgyMMPKkzyYBiUwHejVfu+R4m8pWavH/35kegfd8v7og+
AxfwSlE4PPwIUON+f3E9Bt4WZhytXVEJ3K/OfqlDDFxHxNTPX5UOAeSI+uQD
DFw0vMc7NIkOyilyzP1aDHxlytTzziwdKnlvKgzvY+B1tWa2hbXVMGkwrSau
ycBVrSwODGvVgPal8WphZQYuHW29HunVwWRUTCxjJwO342IPBj2oA/Eie7Fm
cQYeGVZOe7jpCXTft3Bv387AvwRyaIlMPYEoKR7umm1EPTwfnZmPqQeT31u3
qVCJeNq8Aw/ePAMX9UGUy67G7R7X5k4ADkbtmnwyzGo8UtXTd1sZDnXNyY9K
lqvxi8kunG0Hm6BOIisqYa4aH7xTnaVCbobrJOle0vdqPOmSRy9fTQtY7LDa
5Pa6Gt+t8Vi99FsLXNXyKj3RX423zvBl6W1vJfbnjhX3VuP/ztadCrndCvrh
TzxiO6txay9BjinHNhDVdQxeqq/GhSwb1VpZ7ZB+8vQHM4yIL78147LRC3Cp
8rBcf7Iav3Z1X3T65RfgpbKwbO1ZjZ/utb/8uPwFcC9WTme4VePoQqrjHF8X
nPFYKqPYV+M/nghtO9/fBWPfuNZXGVbjBkcEsryduiEqqNOQLlONL55ak2N/
pg8CYFlr+wQdn3iyMzYopw+i+Eq+pr6n4728h0JTevsAPb+8kWeUjg/YN1X4
CL+Cq9ETrJFXdLx0hRVXEvIKrn8/fEfxGR231btqLgn9kDyVLlecRscrBoJe
bescAOV7V3f8OkzHO349nlH8OAB/gqVGniA6/n7D0ka9xQFY9JT8L+wAHRfQ
u+LoKzsIorVSeLAKHT9XHTZeHzUI/oJONGlROq6UHDXrcuQ1iO43feP9pwqv
tM0UzusaguD7jhqlyVU4fbjRXbJnGPgaXixV9FTi75+8WND9Ogx1ou302I5K
nDdrKM6dYwQ6d+/wPolX4l6uPxtyNEZgWCF6cm1VJb55XHSrcO4ITCrl/mQm
VeKXv1/p5/MbBYbXn5xhh0ocsfYfmiePAYlX6OdwwyO8R7JW8oXNB+CetO44
U/MQL7n6R9C/dhw699F/lt0tw2ei3WS61nyBuov6/FsLCvHYleWbT3S/wfW5
BPo/2Tzcma4c9snwB3QGhnjiWArO4MWpDvG/wT3pGR+behsXt72IRZj/BZJ2
mJxwlhceZ5c7VtQ3A+6hZxIwhSA4VBbo5ec/C00jxxy1e+7Alv29K+FBs0BS
7hJmr7kLPzqlk1KvzgLNEIUWaN2FtKm3zY1Rs1Dp1n0/oYT4X0ZrBx82CwkX
MyYWw2IgpZg1Uto/C684Ph6ekI+DqYLb5uOqc1Ca+PGgGCMB4nMztGzn5sCo
R69mfUMSlH+Q8vu+MgdRJdw9+kNJ0CZeWXCDc56ob8qvs7+SYDG/g69CcB4+
wnXem+LJ4Fny7/06+Xko9X4w3BiRDOqVphF1bvPgPrTX29EgBYabObpFOonn
9yqcZtalwgxnLIneOw/imiWJFX2pwKcvrGE0NA+LWtJs4y+poNuhmBswPk/c
v1d8jYXSoLzL2b9nlYgvdYTH+UwahA7WbAxTWYDK4UnXqm3psPOzj+t45gI0
jYv8eX8qA9ZG3GhwxBbAu/AsnXYlA6bEM0T6SxZAmE0ZN43PgAqXzhGcsQBR
zDrX07UZoPVa2i6ndwH2OQjU/CZlgmXrhJkD5yK47xUteZOWCdcxV9TrswjD
n8wTRR5nwXEIzDvsvwhjDm7x3p1ZYPAuhtUQRKzXninBRrKAb2tDw/0IYv3D
Up7hlSxIS9i2PzpnEaR0PYtsIBsqwt6q6PcvAnckv0JkSza8c7WUfLpvCT7m
GUXdeJwDRxXz/zXrLMHraIsNdu05UMeaaX2hvwR1PSXftg7mQGJesteIxRJ0
uko88PuVA0af3hYtei8BstGvtZLKBbqXm+zejCVo291WPxOTC7d9ffcwlpag
ctRV8aplHsweaGDWs5egcN4/Tc01Dzz5+Htb1y7Da51Db0a880D7YcW5Qcoy
XH+Y+3wmLA9mfv19NCO3DOJ+or/33s8DlwvBqipOyzDwVKE1mIMGKpdv7a14
ugwBZ6VeyFnTYHKZu2hf8zIET07d8XagQerVGGrr82U4lLazNceVBsthST/f
vl4GgwjnxO+naNAWiRVw/F6GkzbXYzdepYFDcqOgreQKLOfWbM/Kp8GGzbqh
H+RWoPDS315UQoPGtLZpH+UVaMGXv4zdp8HOrJft1w6uwPWJb8aLDBp8x0au
lNqvgFvzlrKhdhpcezT3deXuCqxTM1tX9JUGyiqXbSMTV+BBuOGd2u80mKCv
tpAziPjkT1T8Nw2Matfk7ipegas/PFVqFmhAaaTYmDetgGK8NaaxHoPCrj1N
+bMrMLkuxvq2FAZ2JlV79qysQLf0EXEeWQx4etWzHnOsgkn+4MyN3Ric6z8Q
1C2wCsFrCsodVDHYO3xEYV52FXLvcPtnAgZdn0+kH3FdhYH13U1+Dhisz9x5
yev4Kmy49HaXsjMG+mYfbMN8VkFAQ7ZpyhWDxloHoZrAVfBalEg7dByDytvG
ceJxq5BcX7Fu7AwGaXIqNxeerYKLicSs9HUMXr/76UltXwU3z68hfuEYkBPL
dfe8JOIlXK6rvInBnWVJtufbVXhGGnEWi8bg2svNIb2/V8HG6vqxvHsYeJ1d
9SsSZwK5o/+oIYYBJvHErEmaCSY6c/UiBRi8Hwrc858CEww0IuemCjGw1/k9
Td5PuGjt87OlGBwVHD9x1ZIJo2Mi3BKPMLjdmqufZs8EqTD5T/WVGLRdcpak
uzKhNMc01pyOwcGPrz9+9WEC60iYl0cNBspVz52tw5nwUc5xr1I9BmdP3NQ6
F8UEHb3q/oQGDMq36m6NjmPC1ImFo98bMZAMf/rmWSYTKlOuf7zThIG75qWa
ERoTYkJm2H3NGGRPqyXPFjPhlWApl0ArBiO5fy4IPmSC6g69P/ptGGy2fmgp
X82E2nmftoB2DKzXn1Y+/IQJ5xK4krk7MEiolxZ0x5kwcDwwSf45Bj1+Ez9D
2pmQ6JIzdrgTgw1StO6Ul0zgrlI/7/QCA+ZsoiHHJBO82qaHfXqI/DqFt+ZO
M4Fvccu6870YkJrOg/ZfJgg73nT378OA667F3kssJuz7GlZs349B5B+o3riW
BU5Jr1JhAANuOyUlOi8LotwmGncMYsAnISDzU5gF6spCTztfYxAXycy/s4MF
FW3iyfeGiHr/+LFdVpoFLbf7K6zeYLDx8cvNx9VYoHrzYGXjWwxSResTSVos
OJ20JfvUMAbC4eUCuYgFmf4DAzwjGIiYRq8bMWXBTubJ3XtHifzRg8ODbFgg
tSbWqoXwdmFvlpAzC0YvKfQd/g8DWqh9SJUHC0RjlwqaCe+cMJg382ZB6tqK
QY0xYn6MNC/8OEfsR5HHI5+wdMWuX9GBLKCP9pmtf4dBqdCm0zJXWVDq2J3n
RVj+MteXtnAWbA7otXtK+MH7fx6e0SzQ8bofxP0eA0X9iXfseBaIvzrIaU64
smzAMSeVBQKtJ1ZjCasKtgxp5bCguITbu50wI6DKcriABSG6FKM5wpqjtJ7A
chbMFvvliX3AoA4SjghVsYB0YOt5HcL7i8LaKx+zYLGYu8me8NMNfrpmz1hg
9/pgvA9hbX+3xu9tLEj80vjpIuFnQ6b7o1+y4KN60tMgwujAwRrpARZM6/WI
XiDcQlNQaRtmQSd+nfckYf11og89PrCgJvB5tBXhDl9eOfZnFrSaNmXuJWzU
v1yY/YMF87rvzEuI/XZpTotr/WNBybWNq6GETbJHst8usYBm5pFsSriX44Vw
IIkNk8/nRTYTtjhVl0xdz4bTq3ypb4n8DXSXkCv52cA5+3FtImEb1bQY041s
4CtmnDtM+E1aJPf3bWwI+Nc7+Jeojz0z8GaUBBuO067sSyM87HmCJC3LBl4z
Xtr/6+nUaXO1VZENJQGD/D1Evd2S1AJYB9igJnKF5yvRHx8Xd/7JOsSGZ5Fi
uT6EPd2oZ/YfYcN2zWsGn4n+Oin393iAHRsumqh/fE7031Tcxw8UVzaouF8Y
ViR8erbP+dFxNsivRTNxRL+ewyusp/3ZMOYZl65F9HOg7Rk997tsiDHcLISI
eWjaMvXt/T02fCv4bBlAzMuG0eMJrulsoKjt4M8n5onm5vzOqYgNLh+y100T
89Z16uglW5wNOi5apxS6ifmQ7xB73c6GP1A7rfASg2M/dNusutmwIz5nnUwX
BrP++ykWI2zomlzexE3M+/YQ2ftH/7Fhg+T4Qihxn/hoF1q+WGKDsE18gXEL
kR+24KokiYS4y4q4hIj7p7D5bn7+OhJCCkNzcc+I/jKI+J0nRELHeK/H/avD
4Lj5hejMPSTEUnr+SukhBlHKlWMjyiT0e/xxR/Z9DCoov5S2qhPxrGY/rSnH
YHHQ502aFgmlODPTmooxiHXwkEwxJKF/jZ3+s3kYPPawaIz3IKHA7L/WR4j7
fOxQHLnPi4SEN/RccYrHgFOq+7iANwnRN8nynIwl+umL4YbYcyS0fmHE6wzx
Pvh0GuzvXCGhtopDyZo3MOANUPx7M4WEVkJKQtv8MAj6xR0ak05Cto+d1IrO
EvX2nuBOziKhHz3Th274EvPmmi5egBH7P5AVuvsU0R+GnBbND0loPEzn6043
DOjb3lQw20moTKpaMtqYyFdz6JmgeRLivFRWv1WSeD8ccFgMXSKhN3McEn7i
GCjVqt68tUpCMec2+zaJEffl/a9ZyZwcSGrAucFOmMhPsuVLugAH4lUXbLDi
x4DDe5f8b2kOZDjGeeXuPA1KBXq+nrLnQKSO6tGNHTSo+YRaKp04UHpkx8Hy
Fhq0MBjZS64c6NXmHI8DOA3GnLIt73pxoPo719kWdTQgl/jWV5znQKInpncc
LadBMGyIn7vLgd4eeGcXHEt8P/gbakY0Ec8PKXJPWdBgqr/5Zq4cJwLl76qn
M/Mg4MuY0cRPTmS6qvO83D8HNiZHuJlWrEGS2j8P9Ytkgf3p69t4w7jQ6G3P
X/UX0uHrvQLmG921qMonU9bkdwpsGxe9Pb9xHcrzbvYu00sCj5cSngcm1yHN
013Ww00JMLvW1CuuaD1SPC+zxVIsFuR9evk0LnGjC8nOSq2NUfBQLGjsmxYP
cteZDC3YcAv0fcuYrcs8KDfrINvm5Q249km1/W/XBmTt2VfFOBkKXGXj1Xti
eZHDCK/iE/dg2JMxZdR4jA9l3j/26n3NRSgY3bjWWYofnVfZ5ZLM4w8CT40p
bjL8iOOQ2Greoh8EZ4SLecjzIxXzjBcy7/3AxOGPxillfnQkN1PSp8wPZode
nryozY+mGg83VSM/MOgP77xrw4/Gz+GTfhfOwdTzP3cbbvKjWBfpsw3jZ2BP
TTd1+2d+1Gwc7zS+4gNaP7PPek7xo+2Nh1uLJ3zAYNfZzuLv/ChRNNk+9KUP
uKfwX1Oa4UdzMYlSHlk+kBho9g2x+VHAM439XNo+sKjxCj++VQCdGpK9hF/3
htbawTNlpgJo8vm6al3hU+BYN9qhXiuAJrQ7NBzDvKA82tBJ94kACuXpdek/
4wWrToyfpg0CyILisdvByQtozNiNp1oE0K3Ze4P3NLxg6pCuZ0avAOKKb35X
8+M4BPeUMJlfBBBP6wJ/j8dxSB0PUH++RRDVHxa69d3UEwb4BPMdLwuizKHe
xTITd+jQ3HSz5Kogcqg9ZKWm7Q717iIn58IEkUidS/hJJXcoZMjI34sURJ8W
Ne83CbhDkAuidyYJIttvzccks4/B1gfnW/ZWCKKwZ272trlu4G78enzThCAa
+rf5v8paF1ho66b4SJMRL2tom/RBR5D6e8GUW5aMDO6wWMqSjmAhtjW6RI6M
+NryL1vxOEJp4AnSFwUyskySMh0ZcgAnadYvTzUyaoV06QU/B2i8rdTtgsgI
tJqtL5faQ8TRxEgLJzJiDDXuPKlsB4Kv7Ff2xpGRdV1QD3bBGt4bmVjXx5NR
xD08zfWYNTxoRvd17pHRkbtPh+VNrOFotZzz4WQy2iTr27u0yxoiU1eeWmWS
0fAXyTmfUStgueSFnC0mo6rVsYJoYyv49e3LUv4zMnrhZrTNVskSGj3/s5Ru
IqMPov7tgtstIea/vrKyZjJakx1hN8JnCfI9dY6VbWS0PbBzb8a0BZysvPOk
sYuMZs7aWXcXW8D7IMXLw2/IqF9eo51zpwX0rgla5P9NRhIizlMxhmbwS/bx
QtUfMvpW6JH2XtEMBMwW521nyKg0gJFK4zcD8/SQuZw5MtIlif0IfWkKrxTC
ZvasklGbXMTTXCNTGLCN+mHKQ0Ecfao8YUYm8KYk82OsJAXdEkqN++Z2FN4b
4538DhS0hm23ovzDALBGs8kURwpaLc12HRw0AC+l92wxZwqy2v7RLKbeAKap
TE1FNwr6PTX6S/euAcyNaBWZeVGQ+mhTasNuA+Dzrr0R709B4t+N1/7zPwz7
bz7UokRT0IU2V3dOIX1YndO2y7hDQfbBsmqXmXrw7FT3eYkYCvplXMTmnNID
fePvpSrxFOTwLyXJvFEPLKhyW6xSKOjxzjPre7z14CSt8F8iRkH8bvpkl9ZD
kNyQ9WDjUwpajh3X/RSpC9GHe6kp9RR0xLy8VyxAF671ki5vaqSg+kjj5TMe
uuD98cThzU0U5Pp+0349bV3Q5lJ+v6WDggZn39L6ZhBMGrcJigxQ0PBt27On
jyNQ/+/HBYlp4nxDTj/7HuqAnNeOEew7BdVOrq9MjtGB7T8tYedPChqw7MwJ
9tUBbnYtr+QfCtrJscSXK6cDYztvFErNU1Drt29PjpUchJunN72R4aSi06Jd
e1tKteH10sH9ituoyGkprk+iVQu2KTUa9IlQ0Z7ybRUOBVrg7qVt4y9GRRdP
2b1jRGjBz14tP7o4FXWYPTt23kwL1hXuLdKUoaJsXcsLhwb2wz4zFQqoU9HL
r6P6JR/2QU6+1DdzMyoyNEyJzKLshcm3BfN/zKnofIlKbMucJsjzS3IlWlKR
fE47g3tUE2ovSex4bUNFyfabLs3ka8Irk+22Ds5UVMys26etqQmcC1ua3b2p
SFJ9cPsDTw04acybcT6citRP/pKWGlED857hlvkIKhK5vjUsokUN9pkX/7hy
i4pKEI/j0n012GCtiyKjqKjOSTBHNkwNHjpd+poZR0UP97dUpkirwazPhEZb
JhXdddeyenBZFcKj6gc2V1PRvbOGlHfKKuC7IXo1i0FFWyXHMihiKmATYyct
UUtFdIWafy48KnBQQMqi+DEVZQoISeBzyiCd8Pfy7idUxEtvzBP7pgwv0mQk
EE5FinnMrCdZysT7NsnP5yUVmWo92nSeSxly2335Giao6KvajNbI8z0QQn4c
fO4zFQVUOGxi0faArTPnZ/GvRH5q2j9bhuwBvr/pjbemqYjj7rHQyD3EetGO
c+Z/qUh5wmWzVKoC2F0U7x9nUVGQQckRDf/dICAxlMKzTQgpccy+fmUoB9O+
4pwNIkKISz/89TtpOWiv9T13TkwI8Z5+dGzbOjm4asJpOCguhC5YJsrtbJeF
6UtKi9kyQugzls06c1gWOnqjnZQ1hNDvhjalf2YykL91qGNcUwgtlHT2LivL
QKiXuFrKPiHkvev3PlUhGVBfruVdPiCEesfSQpWHpSF/12RD6yEhNH8rQ8nX
Sxqu+SvJBekLodcREvF/DaXBsT4kRdZACFl94HtbslsayJaUc7FHhNC+XxqK
hf92wY8sl1EwJs5jGqw//XYXPP9SYjBjIoT4A2Us3Rt2Qb7KP3qhmRAqC6i1
X4ftgmtXdXbYWwghf4tE57Fbu+B/y6CNCA==
           "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
     "HighlightElements" -> <|
       "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
      "LayoutOptions" -> <|
       "PanelPlotLayout" -> <||>, "PlotRange" -> {All, All}, 
        "Frame" -> {{False, False}, {False, False}}, "AxesOrigin" -> {0, 0}, 
        "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
        "LabelStyle" -> {FontSize -> 13, 
          RGBColor[0.4, 0, 0]}, "AspectRatio" -> GoldenRatio^(-1), 
        "DefaultStyle" -> {
          Directive[
           Opacity[1.], 
           RGBColor[0.368417, 0.506779, 0.709798], 
           AbsoluteThickness[2]]}, 
        "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
            Identity[
             Part[#, 1]], 
            Identity[
             Part[#, 2]]}& ), 
          "ScalingFunctions" -> {{Identity, Identity}, {
            Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>, 
      "Meta" -> <|
       "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
        Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]], 
   InterpretationBox[{
     TagBox[{{{}, {}, 
        TagBox[
         {RGBColor[1, 0, 0], AbsoluteThickness[2], Opacity[1.], 
          Dashing[{Small, Small}], LineBox[CompressedData["
1:eJwd1nk8lN/3AHBb2YZZyFqylFCyJIXMuSKJbGULFSKhKNkTfUpChWzZwkwh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           "]]},
         Annotation[#, "Charting`Private`Tag#1"]& ]}, {}},
      {"WolframDynamicHighlight", <|
       "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
     StyleBox[
      DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
        Slot["HighlightElements"], 
        Slot["LayoutOptions"], 
        Slot["Meta"], 
        Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
            Annotation[{
              Directive[
               Opacity[1.], 
               AbsoluteThickness[2], 
               RGBColor[1, 0, 0], 
               Dashing[{Small, Small}]], 
              Line[CompressedData["
1:eJwd1nk8lN/3AHBb2YZZyFqylFCyJIXMuSKJbGULFSKhKNkTfUpChWzZwkwh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               "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
         "HighlightElements" -> <|
           "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
          "LayoutOptions" -> <|
           "PanelPlotLayout" -> <||>, "PlotRange" -> {All, All}, 
            "Frame" -> {{False, False}, {False, False}}, 
            "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
            "Axes" -> {True, True}, "LabelStyle" -> {FontSize -> 13, 
              RGBColor[0.4, 0, 0]}, "AspectRatio" -> GoldenRatio^(-1), 
            "DefaultStyle" -> {
              Directive[
               Opacity[1.], 
               AbsoluteThickness[2], 
               RGBColor[1, 0, 0], 
               Dashing[{Small, Small}]]}, 
            "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                Identity[
                 Part[#, 1]], 
                Identity[
                 Part[#, 2]]}& ), 
              "ScalingFunctions" -> {{Identity, Identity}, {
                Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
            False|>, 
          "Meta" -> <|
           "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
            Plot, "GroupHighlight" -> False|>|>]]& )[<|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, "PlotRange" -> {All, All}, 
           "Frame" -> {{False, False}, {False, False}}, 
           "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
           "Axes" -> {True, True}, "LabelStyle" -> {FontSize -> 13, 
             RGBColor[0.4, 0, 0]}, "AspectRatio" -> GoldenRatio^(-1), 
           "DefaultStyle" -> {
             Directive[
              Opacity[1.], 
              AbsoluteThickness[2], 
              RGBColor[1, 0, 0], 
              Dashing[{Small, Small}]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               Identity[
                Part[#, 1]], 
               Identity[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           Plot, "GroupHighlight" -> False|>|>],
       ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
        4.503599627370496*^15, -4.503599627370496*^15}}],
      Selectable->False]},
    Annotation[{{{{}, {}, 
        Annotation[{
          Directive[
           Opacity[1.], 
           AbsoluteThickness[2], 
           RGBColor[1, 0, 0], 
           Dashing[{Small, Small}]], 
          Line[CompressedData["
1:eJwd1nk8lN/3AHBb2YZZyFqylFCyJIXMuSKJbGULFSKhKNkTfUpChWzZwkwh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           "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
     "HighlightElements" -> <|
       "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
      "LayoutOptions" -> <|
       "PanelPlotLayout" -> <||>, "PlotRange" -> {All, All}, 
        "Frame" -> {{False, False}, {False, False}}, "AxesOrigin" -> {0, 0}, 
        "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
        "LabelStyle" -> {FontSize -> 13, 
          RGBColor[0.4, 0, 0]}, "AspectRatio" -> GoldenRatio^(-1), 
        "DefaultStyle" -> {
          Directive[
           Opacity[1.], 
           AbsoluteThickness[2], 
           RGBColor[1, 0, 0], 
           Dashing[{Small, Small}]]}, 
        "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
            Identity[
             Part[#, 1]], 
            Identity[
             Part[#, 2]]}& ), 
          "ScalingFunctions" -> {{Identity, Identity}, {
            Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>, 
      "Meta" -> <|
       "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
        Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]]},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox[
     TagBox["\"\\n s\"", HoldForm], TraditionalForm], 
    FormBox[
     TagBox[
     "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> FormBox[RowBox[{SubscriptBox[\
\\\"\[Delta]\\\", StyleBox[\\\"N\\\", \\\"TI\\\"]], \\\"(\\\", StyleBox[\\\"s\
\\\", \\\"TI\\\"], \\\")\\\"}], TraditionalForm], \\\"errors\\\" -> {}, \
\\\"input\\\" -> \\\"\\\\\\\\delta_N(s)\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\)\"", HoldForm], 
     TraditionalForm]},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  LabelStyle->{13, 
    RGBColor[0.4, 0, 0]},
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{All, All},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.9291283997144527`*^9, 3.9291284097771*^9}, 
   3.929128508609284*^9, 3.93993841787199*^9, 3.9399391590199814`*^9},
 CellLabel->"Out[50]=",ExpressionUUID->"1922ff70-4e68-1b4a-8f2b-5d140c9e5f0f"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{904.125, 522.75},
WindowMargins->{{Automatic, 6.75}, {Automatic, 23.25}},
Magnification:>0.9 Inherited,
FrontEndVersion->"14.1 for Microsoft Windows (64-bit) (July 16, 2024)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"e9525d51-a773-4661-bd2c-2b2b83eae605"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 857, 21, 109, "Section",ExpressionUUID->"010782da-d0ef-ad4f-b5b6-a749fcbd388f"],
Cell[CellGroupData[{
Cell[1440, 45, 2133, 63, 85, "Chapter",ExpressionUUID->"8661fd59-88e4-d24d-b4dc-363b556022b5"],
Cell[CellGroupData[{
Cell[3598, 112, 216, 3, 62, "Subsection",ExpressionUUID->"b6d58c14-027c-7b4f-8a52-9cd1b1f84164"],
Cell[CellGroupData[{
Cell[3839, 119, 319, 5, 53, "Subsubsection",ExpressionUUID->"8985a87f-bfd4-4074-a67d-f35169fd41b4"],
Cell[4161, 126, 2477, 35, 39, "Input",ExpressionUUID->"a73619f7-3e97-4b0a-bb3b-135e4cdc103a"]
}, Open  ]],
Cell[6653, 164, 494, 8, 53, "Subsubsection",ExpressionUUID->"db735065-ec89-498a-a860-8e84e5fec15d"],
Cell[CellGroupData[{
Cell[7172, 176, 2055, 53, 96, "Subsubsection",ExpressionUUID->"3e607fb1-5afb-944c-b62d-0832a55fc387"],
Cell[9230, 231, 453, 11, 56, "Input",ExpressionUUID->"b2b66473-6693-474d-b462-a37a0e583d38"],
Cell[CellGroupData[{
Cell[9708, 246, 265, 5, 39, "Input",ExpressionUUID->"e54c3b5f-295a-43d8-8948-f3dfd99edbb9"],
Cell[9976, 253, 345, 5, 28, "Output",ExpressionUUID->"e821e746-4109-514e-9f43-9cb72fc385a3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[10358, 263, 475, 13, 39, "Input",ExpressionUUID->"1edaa80f-ef6a-4a10-8191-a222761b4106"],
Cell[10836, 278, 396, 6, 28, "Output",ExpressionUUID->"23f1d51e-df5f-ab46-9489-54a5a51772b9"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[11293, 291, 2322, 63, 63, "Subsection",ExpressionUUID->"fd586608-056b-674b-9cae-0356d27a9a7e"],
Cell[13618, 356, 1361, 37, 55, "Subsubsection",ExpressionUUID->"ac25dbce-9229-3b43-87d6-d3acba0d6f22"],
Cell[CellGroupData[{
Cell[15004, 397, 1131, 29, 47, "Subsubsection",ExpressionUUID->"e366d937-1d4f-4e52-93c3-5e15b242475e"],
Cell[16138, 428, 1164, 32, 56, "Input",ExpressionUUID->"45fc6aa3-7dfc-4487-987a-1655a76ffaf9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[17339, 465, 727, 19, 53, "Subsubsection",ExpressionUUID->"5d33d480-a5b7-4ca9-b886-ca391cb4858d"],
Cell[18069, 486, 1708, 43, 39, "Input",ExpressionUUID->"d5420ce3-64be-47a7-a9ee-8b107c5dbdab"]
}, Open  ]],
Cell[CellGroupData[{
Cell[19814, 534, 700, 18, 53, "Subsubsection",ExpressionUUID->"a011defd-2418-bf4c-bc97-a8f42ae3c9de"],
Cell[20517, 554, 1176, 30, 39, "Input",ExpressionUUID->"ff77371c-0add-4a12-b9e2-8c7ce02f1890"]
}, Open  ]],
Cell[CellGroupData[{
Cell[21730, 589, 1754, 46, 55, "Subsubsection",ExpressionUUID->"d777c58d-809b-4d39-ba26-967ec645e3f0"],
Cell[23487, 637, 1858, 45, 74, "Input",ExpressionUUID->"4884a4ae-ac38-41a2-9815-260d9108575b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[25382, 687, 744, 19, 55, "Subsubsection",ExpressionUUID->"82116e65-9789-4bee-81a6-b17cd6a9205a"],
Cell[26129, 708, 2506, 68, 91, "Input",ExpressionUUID->"1efcb50d-dd00-4e54-a349-f9a7c8febf27"]
}, Open  ]],
Cell[CellGroupData[{
Cell[28672, 781, 733, 19, 55, "Subsubsection",ExpressionUUID->"7091847a-5eca-4cba-95ad-98ea3cc97b64"],
Cell[29408, 802, 1219, 29, 39, "Input",ExpressionUUID->"d91d7b14-8a65-492c-897c-7f477825537f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[30664, 836, 1209, 32, 55, "Subsubsection",ExpressionUUID->"f432e46d-bbc2-4972-a5ef-df07bcbbdc30"],
Cell[31876, 870, 3030, 77, 108, "Input",ExpressionUUID->"28bc004d-fb86-4a60-9ed6-2cf5cf7596ec"],
Cell[34909, 949, 1608, 38, 56, "Input",ExpressionUUID->"be90715e-f461-4e38-ba38-3675107dc832"]
}, Open  ]],
Cell[CellGroupData[{
Cell[36554, 992, 332, 5, 53, "Subsubsection",ExpressionUUID->"215d24e1-bb3e-4507-9b68-47af8b37e20a"],
Cell[36889, 999, 1117, 32, 56, "Input",ExpressionUUID->"2705051a-5580-4076-9770-3d037ce7efe3"],
Cell[38009, 1033, 1780, 44, 39, "Input",ExpressionUUID->"baf2ca46-4afa-4423-96b1-57000867e8f6"],
Cell[39792, 1079, 1232, 31, 39, "Input",ExpressionUUID->"d9fb7008-7e24-47a5-b138-d202ef1cc576"],
Cell[41027, 1112, 1101, 24, 39, "Input",ExpressionUUID->"03260355-413f-4268-843e-7f63aa95fe06"],
Cell[42131, 1138, 1159, 28, 39, "Input",ExpressionUUID->"4983ddd4-e877-498e-9dec-5f2763c921a7"],
Cell[43293, 1168, 2587, 69, 91, "Input",ExpressionUUID->"9a1c5572-73e8-493e-8c26-9357f2291060"],
Cell[45883, 1239, 1298, 30, 39, "Input",ExpressionUUID->"df5a0ea0-2827-4d5d-bb20-f0fc3c0addac"],
Cell[47184, 1271, 3038, 77, 108, "Input",ExpressionUUID->"0e59a401-5d30-4681-993f-1cb2a4eff5f3"],
Cell[50225, 1350, 1554, 37, 56, "Input",ExpressionUUID->"48dfa1d8-fa54-421e-b039-7a9f80e8b778"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[51828, 1393, 909, 19, 62, "Subsection",ExpressionUUID->"868d747b-360c-4ce3-8b5e-1969001977ee"],
Cell[CellGroupData[{
Cell[52762, 1416, 3421, 94, 74, "Subsubsection",ExpressionUUID->"47ac9be8-ebc1-9a4b-8467-4245cf8a0e78"],
Cell[56186, 1512, 5338, 135, 142, "Input",ExpressionUUID->"eeff5b21-ead2-4ccb-af12-86daedf290e2"],
Cell[61527, 1649, 2475, 61, 56, "Input",ExpressionUUID->"36c0e412-717f-4c8a-9cbe-f845156f03e3"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[64051, 1716, 368, 5, 62, "Subsection",ExpressionUUID->"61a22daa-3e10-4473-9abc-d4439d38c219"],
Cell[64422, 1723, 2199, 51, 193, "Input",ExpressionUUID->"1ff466ac-4728-40ec-9a20-a35ed618bc6a"],
Cell[66624, 1776, 1979, 48, 166, "Input",ExpressionUUID->"6eadcc28-9b1d-4b58-94be-6619b4a04086"],
Cell[68606, 1826, 711, 18, 56, "Input",ExpressionUUID->"e0896b50-a939-4986-9183-629b9a9b64f5"],
Cell[69320, 1846, 5082, 136, 279, "Input",ExpressionUUID->"1e220d4b-4e68-4343-a64f-e454e2e8554c"],
Cell[74405, 1984, 5181, 138, 279, "Input",ExpressionUUID->"bd004797-e881-43c1-bdd9-22d5fa42b772"],
Cell[79589, 2124, 4193, 103, 262, "Input",ExpressionUUID->"a4034064-9be0-4a18-8b24-0866a7abe104"],
Cell[83785, 2229, 4057, 102, 262, "Input",ExpressionUUID->"b8a15332-fcb1-49c3-bd36-7d08efa587f8"],
Cell[87845, 2333, 680, 17, 39, "Input",ExpressionUUID->"56129487-9293-43ac-900d-0f3092fae034"]
}, Open  ]],
Cell[CellGroupData[{
Cell[88562, 2355, 1601, 40, 85, "Subsection",ExpressionUUID->"7f5e15b2-dfe6-084e-b9de-d8d5af550a9f"],
Cell[90166, 2397, 4333, 105, 125, "Input",ExpressionUUID->"7158d7c2-5add-45d9-b98b-e4ef3aaa04f8"],
Cell[94502, 2504, 1081, 16, 53, "Subsubsection",ExpressionUUID->"496e669b-1c32-44e9-ba4d-39ccaf116582"],
Cell[95586, 2522, 1160, 30, 43, "Subsubsection",ExpressionUUID->"483edb60-78c1-c54d-a3fa-5e89ac7f5840"],
Cell[CellGroupData[{
Cell[96771, 2556, 380, 7, 43, "Subsubsection",ExpressionUUID->"ff9838e4-e3f4-9f47-891c-6daa68ec8164"],
Cell[97154, 2565, 1174, 24, 39, "Input",ExpressionUUID->"19168de7-08bd-4389-a843-6441e1040a96"],
Cell[CellGroupData[{
Cell[98353, 2593, 476, 8, 39, "Input",ExpressionUUID->"638a986c-7c09-420f-8d40-47c8695603b0"],
Cell[98832, 2603, 18544, 400, 82, "Output",ExpressionUUID->"29a8340f-b5f4-fe44-94f4-33f27fe0fa4d"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[117425, 3009, 315, 5, 50, "Subsubsection",ExpressionUUID->"184d43d9-d81e-c348-bf06-ecb5f5b42115"],
Cell[CellGroupData[{
Cell[117765, 3018, 993, 21, 52, "Input",ExpressionUUID->"c0cb0ddb-8be1-4771-bcba-7900bee3767e"],
Cell[118761, 3041, 23513, 408, 231, "Output",ExpressionUUID->"c3aab9d9-9f85-414e-816a-98f3bd2d40e4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[142311, 3454, 1943, 54, 74, "Input",ExpressionUUID->"8e74307f-22bc-47ec-bd1b-1fea69c1d91e"],
Cell[144257, 3510, 19687, 343, 216, "Output",ExpressionUUID->"26842a00-d4b9-4507-944b-1d35b3b80792"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[163993, 3859, 2048, 57, 83, "Subsubsection",ExpressionUUID->"66f74d33-8e9d-854b-bde5-4205704d65f4"],
Cell[CellGroupData[{
Cell[166066, 3920, 1005, 32, 52, "Input",ExpressionUUID->"b50ddd81-30ca-46d1-af48-4c013035a9c4"],
Cell[167074, 3954, 249, 6, 41, "Output",ExpressionUUID->"05f50c83-8d87-4905-8ba8-0697e1822401"]
}, Open  ]],
Cell[CellGroupData[{
Cell[167360, 3965, 1553, 42, 56, "Input",ExpressionUUID->"f86b160e-bcca-457f-8a5a-349bf8041e67"],
Cell[168916, 4009, 14765, 263, 216, "Output",ExpressionUUID->"70162bb5-aab3-4c7f-aab8-809f2b865d75"]
}, Open  ]],
Cell[CellGroupData[{
Cell[183718, 4277, 341, 7, 39, "Input",ExpressionUUID->"3e8be312-5455-4ac9-ab46-d9b213582279"],
Cell[184062, 4286, 32862, 561, 216, "Output",ExpressionUUID->"993596b5-0523-4df0-9008-f53cdb606887"]
}, Open  ]]
}, Open  ]],
Cell[216951, 4851, 999, 15, 53, "Subsubsection",ExpressionUUID->"423662f3-07d8-41b8-8464-eb0078b3af9c"],
Cell[CellGroupData[{
Cell[217975, 4870, 1160, 30, 43, "Subsubsection",ExpressionUUID->"80801c36-c8c7-fb4d-96b8-dbc4d49184cf"],
Cell[219138, 4902, 1137, 23, 39, "Input",ExpressionUUID->"001edac2-9fd3-49d0-9d13-a21cf8643716"],
Cell[CellGroupData[{
Cell[220300, 4929, 426, 7, 39, "Input",ExpressionUUID->"462b3e6a-4ed4-4873-b12c-109d3aeb4a1c"],
Cell[220729, 4938, 18494, 397, 82, "Output",ExpressionUUID->"88742192-23ac-054f-9474-3b6b068b3237"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[239272, 5341, 315, 5, 50, "Subsubsection",ExpressionUUID->"299f1f15-1eda-744e-98f4-09d82a5082ee"],
Cell[CellGroupData[{
Cell[239612, 5350, 1636, 41, 41, "Input",ExpressionUUID->"2618732d-2c26-4842-ad16-ad546f197138"],
Cell[241251, 5393, 25323, 463, 210, "Output",ExpressionUUID->"52f234d5-c9c8-0240-a568-a6fabeddc040"]
}, Open  ]],
Cell[CellGroupData[{
Cell[266611, 5861, 2886, 73, 80, "Input",ExpressionUUID->"55928afa-f1da-4332-896d-589e0867fb14"],
Cell[269500, 5936, 32620, 584, 207, "Output",ExpressionUUID->"7a22fd0d-1105-1a45-b12c-9931075a23cf"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[302169, 6526, 1246, 35, 64, "Subsubsection",ExpressionUUID->"9460022c-c563-674c-8df8-30724070b4d3"],
Cell[CellGroupData[{
Cell[303440, 6565, 1014, 31, 39, "Input",ExpressionUUID->"67fa2bca-794e-8f42-9651-c8e0b37c0ebd"],
Cell[304457, 6598, 269, 5, 28, "Output",ExpressionUUID->"a576eaee-6fd5-d74c-8ab3-0e7db2f8480c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[304763, 6608, 2388, 70, 113, "Input",ExpressionUUID->"3bbcdd1f-ba92-dd4a-affe-245b164239d1"],
Cell[307154, 6680, 37258, 665, 215, "Output",ExpressionUUID->"6d1a027c-02d9-e04a-931c-b76d2f862226"]
}, Open  ]],
Cell[CellGroupData[{
Cell[344449, 7350, 392, 8, 39, "Input",ExpressionUUID->"b83d0cff-2ce1-471e-83c2-5a486797c467"],
Cell[344844, 7360, 67773, 1192, 207, "Output",ExpressionUUID->"1922ff70-4e68-1b4a-8f2b-5d140c9e5f0f"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/GOEsymbolic.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    620080,      12263]
NotebookOptionsPosition[    597728,      11859]
NotebookOutlinePosition[    598164,      11876]
CellTagsIndexPosition[    598121,      11873]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[TextData[{
 StyleBox["Computing marginal eigenvalue distributions for the Gaussian and \
Laguerre orthogonal ensembles",
  FontSize->24,
  FontWeight->"Bold",
  FontColor->RGBColor[0., 0., 0.]],
 "\n",
 StyleBox["\[Minus] ",
  FontSize->18,
  FontColor->GrayLevel[0]],
 StyleBox["Peter J. Forrester, Santosh Kumar and Bo-Jian Shen",
  FontSize->18,
  FontSlant->"Italic",
  FontColor->GrayLevel[0]]
}], "Section",
 CellChangeTimes->{{3.770463269559471*^9, 3.770463288720681*^9}, {
   3.770463376513516*^9, 3.7704634264066687`*^9}, {3.8118520781470413`*^9, 
   3.8118521040669928`*^9}, {3.916101869731235*^9, 3.916101897571641*^9}, 
   3.9410705450410576`*^9, {3.941070603535984*^9, 3.9410706153427677`*^9}, {
   3.941070976051487*^9, 3.94107097701001*^9}},
 Background->RGBColor[
  1, 1, 0.85],ExpressionUUID->"bd262d1c-98d3-f345-819e-f0a60d0e7cc6"],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Mathematica code for computation of exact functional \
forms of marginal eigenvalue distributions for small N and related scaled \
statistics (Given in Appendix A)",
 FontSize->24]], "Title",
 CellFrame->{{0, 0}, {0, 0}},
 CellChangeTimes->{
  3.93993718571327*^9, {3.9399372499922543`*^9, 3.939937382380684*^9}},
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"0f61bfa2-ab21-3945-910d-bf3eddf6007b"],

Cell[CellGroupData[{

Cell["Value of Nmax (The size of GOE matrix)", "Subsubsection",
 CellChangeTimes->{{3.926386472047082*^9, 3.926386508391746*^9}, {
  3.928297706367428*^9, 3.928297719879087*^9}, {3.9391512597445316`*^9, 
  3.9391512884719276`*^9}},
 Background->RGBColor[
  1, 0.9, 0.8],ExpressionUUID->"29d964c3-bc22-4712-9c30-adaacaeb561d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Nmax", "=", "12"}], ";"}]], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQB2IQ7Tp30R8G+7eODu2fwPT7a9MEFIC0OvshMG1TJu8N
omd8twHTH+r+7HR3fOv4oDhnF4jWe3brtQeQPtPwBkzXnDCvO+n01jEooQxM
v5t/+NlrIP3o61UwnbH5guM3IH1B/D2YbtkZtF/F+a3jqmdJYLrqyUEreyAd
8ekumE5pDj0y1eWtY1R4HpjmXDZLbwGQ3iOwDkyz6SVvAtEy9YVgevbEc1YL
gXTOpRdgmoE/SnQRkH7I2Q6m17/94bMYSPtxMPiC6BPGeffvAGmH3aVg+s4a
kQvsrkD31QeBaXtpIU5+ID1/vgGYtuAMfmYNpI8V5IPpJVM3CdmAxA+cBtNJ
ez/agehPbtz2IFpA4vfVmMi3jhOesF4D0QB2/7aq
  "],
 Background->RGBColor[1, 1, 0.85],
 CellLabel->"In[1]:=",ExpressionUUID->"6ee95fad-eb7b-43e3-980b-defccdbd1a42"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["Computation of  ",
  FontSize->18],
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SuperscriptBox["\[CapitalPsi]", 
          StyleBox["G", "TI"]], "(", 
         RowBox[{
           StyleBox["j", "TI"], ",", 
           StyleBox["x", "TI"]}], ")"}], TraditionalForm], "errors" -> {}, 
     "input" -> "\\Psi^{G}(j,x)", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]], "Subsection",
  FontSize->18,ExpressionUUID->"4bca3e70-2574-3847-b748-fe2871ebab82"],
 StyleBox[" and ",
  FontSize->18],
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SuperscriptBox[
          StyleBox["I", "TI"], 
          StyleBox["G", "TI"]], "(", 
         RowBox[{
           StyleBox["i", "TI"], ",", 
           StyleBox["j", "TI"], ",", 
           StyleBox["x", "TI"]}], ")"}], TraditionalForm], "errors" -> {}, 
     "input" -> "I^{G}(i,j,x)", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]], "Subsection",
  FontSize->18,ExpressionUUID->"d27cdccb-46c5-ba44-b3e7-984641b1b7ad"]
}], "Subsection",
 CellChangeTimes->{{3.926386928318529*^9, 3.926386939793475*^9}, {
  3.9265386558658657`*^9, 3.926538672572363*^9}, {3.938380569473093*^9, 
  3.9383805892066345`*^9}, {3.938380635409628*^9, 3.9383806368970375`*^9}, {
  3.9391628208873672`*^9, 3.9391628242651863`*^9}},
 FontSize->22,
 FontWeight->"Normal",
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"787db0ec-94fb-5d4c-a212-dfc7e324fbd9"],

Cell[CellGroupData[{

Cell[TextData[{
 "Initial conditions: ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SuperscriptBox["\[CapitalPsi]", 
          StyleBox["G", "TI"]], "(", 
         RowBox[{"0", ",", 
           StyleBox["x", "TI"]}], ")"}], TraditionalForm], "errors" -> {}, 
     "input" -> "\\Psi^{G}(0,x)", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "52d312d4-a7f9-854d-8159-b5c5a35e4c9c"],
 " and  ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SuperscriptBox["\[CapitalPsi]", 
          StyleBox["G", "TI"]], "(", 
         RowBox[{"1", ",", 
           StyleBox["x", "TI"]}], ")"}], TraditionalForm], "errors" -> {}, 
     "input" -> "\\Psi^{G}(1,x)", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "5bd2f500-caba-f344-b209-a13fdaebf4df"]
}], "Subsubsection",
 CellChangeTimes->{{3.926386472047082*^9, 3.926386508391746*^9}, {
   3.938377926150547*^9, 3.938377938791176*^9}, {3.938378002305977*^9, 
   3.9383780182167683`*^9}, {3.938379674848444*^9, 3.938379682967415*^9}, {
   3.9383797411151085`*^9, 3.9383797674278812`*^9}, {3.9383798582856407`*^9, 
   3.9383798769363747`*^9}, {3.9383799347225647`*^9, 3.9383799471896152`*^9}, 
   3.9383799911407814`*^9, {3.9383800777945347`*^9, 3.938380086544014*^9}, {
   3.938380194763212*^9, 3.93838020145212*^9}, {3.9391625821362343`*^9, 
   3.939162596119808*^9}},
 Background->RGBColor[
  1, 0.9, 0.8],ExpressionUUID->"e4390a61-d0e0-df46-b757-7caef4971a64"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"ps", "[", 
    RowBox[{"0", ",", "x_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"ps", "[", 
     RowBox[{"0", ",", "x"}], "]"}], "=", "0"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ps", "[", 
    RowBox[{"1", ",", "x_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"ps", "[", 
     RowBox[{"1", ",", "x"}], "]"}], "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "/", 
       RowBox[{"Sqrt", "[", "2", "]"}]}], ")"}], "*", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"Erf", "[", 
        RowBox[{"x", "/", 
         RowBox[{"Sqrt", "[", "2", "]"}]}], "]"}]}], ")"}]}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.92534602904482*^9, 3.925346054416453*^9}, {
   3.9253460881671343`*^9, 3.9253461389621153`*^9}, {3.925346196744194*^9, 
   3.925346231304694*^9}, {3.9254322892219677`*^9, 3.9254322943626623`*^9}, {
   3.9254323512664557`*^9, 3.925432353887344*^9}, {3.9383796885714226`*^9, 
   3.9383796951131897`*^9}, {3.9383797581070633`*^9, 3.938379765163496*^9}, 
   3.9383798349355564`*^9, 3.93837987978862*^9, {3.938380427285225*^9, 
   3.9383804628868904`*^9}, {3.938380950552088*^9, 3.938380975868986*^9}},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->"In[2]:=",ExpressionUUID->"c2838a32-4f0a-a744-9923-26fee6d1d9fb"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Recursive computation of  ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SuperscriptBox["\[CapitalPsi]", 
          StyleBox["G", "TI"]], "(", 
         RowBox[{
           StyleBox["j", "TI"], ",", 
           StyleBox["x", "TI"]}], ")"}], TraditionalForm], "errors" -> {}, 
     "input" -> "\\Psi^{G}(j,x)", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]], "Subsection",ExpressionUUID->
  "07ea4a45-6616-da49-aa25-d61a8e64a068"],
 " up to j=2Nmax"
}], "Subsubsection",
 CellChangeTimes->{{3.926386472047082*^9, 3.926386575061123*^9}, {
   3.9383800425919685`*^9, 3.938380092128042*^9}, 3.938380177898054*^9, {
   3.9391624141838627`*^9, 3.939162449843214*^9}},
 Background->RGBColor[
  1, 0.9, 0.8],ExpressionUUID->"854860d1-db71-4872-8eec-776eacb86f88"],

Cell[BoxData[
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"j", "=", "2"}], ",", 
   RowBox[{"j", "\[LessEqual]", 
    RowBox[{"2", "*", "Nmax"}]}], ",", 
   RowBox[{"j", "++"}], ",", 
   RowBox[{
    RowBox[{"ps", "[", 
     RowBox[{"j_", ",", "x_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"ps", "[", 
      RowBox[{"j", ",", "x"}], "]"}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        RowBox[{"x", "^", 
         RowBox[{"(", 
          RowBox[{"j", "-", "2"}], ")"}]}]}], "*", 
       RowBox[{
        RowBox[{"Exp", "[", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"x", "^", "2"}]}], "/", "2"}], "]"}], "/", 
        RowBox[{"Gamma", "[", 
         RowBox[{"j", "/", "2"}], "]"}]}]}], "+", 
      RowBox[{"2", "*", 
       RowBox[{"ps", "[", 
        RowBox[{
         RowBox[{"j", "-", "2"}], ",", "x"}], "]"}]}]}]}]}]}], "]"}]], "Input",\

 CellChangeTimes->{{3.925346262118993*^9, 3.925346400103938*^9}, {
   3.9253464927535343`*^9, 3.9253465308876047`*^9}, {3.925346567023922*^9, 
   3.925346570870838*^9}, {3.925346601246595*^9, 3.9253466055889397`*^9}, {
   3.9253466815959787`*^9, 3.92534668385695*^9}, {3.925440978038577*^9, 
   3.9254409810417643`*^9}, {3.925445104125146*^9, 3.9254451050466757`*^9}, 
   3.938393131012947*^9},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->"In[4]:=",ExpressionUUID->"6e9e9d9f-584f-4abb-9d55-13d9d3e8f54e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Initial conditions : ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SuperscriptBox[
          StyleBox["I", "TI"], 
          StyleBox["G", "TI"]], "(", 
         RowBox[{"1", ",", "1", ",", 
           StyleBox["x", "TI"]}], ")"}], TraditionalForm], "errors" -> {}, 
     "input" -> "I^{G}(1,1,x)", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "d6b1005c-5a4b-c940-b636-6ebd376bbb55"],
 ",  ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SuperscriptBox[
          StyleBox["I", "TI"], 
          StyleBox["G", "TI"]], "(", 
         RowBox[{
           StyleBox["j", "TI"], ",", "0", ",", 
           StyleBox["x", "TI"]}], ")"}], TraditionalForm], "errors" -> {}, 
     "input" -> "I^{G}(j,0,x)", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "ee98d469-ad75-c543-a116-69d37e749c04"],
 " and  ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SuperscriptBox[
          StyleBox["I", "TI"], 
          StyleBox["G", "TI"]], "(", 
         RowBox[{"0", ",", 
           StyleBox["j", "TI"], ",", 
           StyleBox["x", "TI"]}], ")"}], TraditionalForm], "errors" -> {}, 
     "input" -> "I^{G}(0,j,x)", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "242be27f-0c8e-334c-bdfd-f5f184f5a294"]
}], "Subsubsection",
 CellChangeTimes->{{3.926386713383327*^9, 3.926386793720377*^9}, {
  3.9383801101440773`*^9, 3.938380156378559*^9}, {3.938380211350933*^9, 
  3.9383802232997513`*^9}},
 Background->RGBColor[
  1, 0.9, 0.8],ExpressionUUID->"49668160-1f2f-4e42-80ac-2092ee780fac"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"ips", "[", 
    RowBox[{"1", ",", "1", ",", "x"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"ps", "[", 
       RowBox[{"1", ",", "x"}], "]"}], ")"}], "^", "2"}], "/", "2"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"j", "=", "1"}], ",", 
   RowBox[{"j", "\[LessEqual]", "Nmax"}], ",", 
   RowBox[{"j", "++"}], ",", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"ips", "[", 
       RowBox[{"j", ",", "0", ",", "x"}], "]"}], "=", "0"}], ";", 
     RowBox[{
      RowBox[{"ips", "[", 
       RowBox[{"0", ",", "j", ",", "x"}], "]"}], "=", "0"}]}], ")"}]}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.925346262118993*^9, 3.925346400103938*^9}, {
   3.9253464927535343`*^9, 3.9253465308876047`*^9}, {3.925346567023922*^9, 
   3.925346570870838*^9}, {3.925346601246595*^9, 3.9253466055889397`*^9}, {
   3.9253466815959787`*^9, 3.92534668385695*^9}, {3.92543094913741*^9, 
   3.925431056103582*^9}, {3.9254316998430023`*^9, 3.925431715233333*^9}, {
   3.925431759525723*^9, 3.925431759761798*^9}, {3.9254410063662148`*^9, 
   3.925441009313889*^9}, {3.9254417872019787`*^9, 3.925441789383854*^9}, {
   3.925443972112781*^9, 3.9254439842851067`*^9}, {3.925444184978902*^9, 
   3.925444216929454*^9}, 3.9265397864364862`*^9, {3.9383939888801746`*^9, 
   3.938393989744032*^9}},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->"In[5]:=",ExpressionUUID->"fa9a03eb-29d5-404e-8aa5-75f2f9aadcb0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Recursive computation of  ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SuperscriptBox[
          StyleBox["I", "TI"], 
          StyleBox["G", "TI"]], "(", 
         RowBox[{
           StyleBox["j", "TI"], ",", "1", ",", 
           StyleBox["x", "TI"]}], ")"}], TraditionalForm], "errors" -> {}, 
     "input" -> "I^{G}(j,1,x)", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "5a777171-e356-3f4c-9e8c-6630cba5335d"]
}], "Subsubsection",
 CellChangeTimes->{{3.926386863246875*^9, 3.9263868850049973`*^9}, {
  3.938380165511303*^9, 3.9383801703442135`*^9}, {3.9383802378161297`*^9, 
  3.93838024338113*^9}},
 Background->RGBColor[
  1, 0.9, 0.8],ExpressionUUID->"b8c0e5a2-81c3-47f8-873e-77ae9c5ac167"],

Cell[BoxData[
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"i", "=", "0"}], ",", 
   RowBox[{"i", "\[LessEqual]", 
    RowBox[{"Nmax", "-", "2"}]}], ",", 
   RowBox[{"i", "++"}], ",", 
   RowBox[{
    RowBox[{"ips", "[", 
     RowBox[{
      RowBox[{"i", "+", "2"}], ",", "1", ",", "x"}], "]"}], "=", 
    RowBox[{
     RowBox[{"2", "*", 
      RowBox[{"ips", "[", 
       RowBox[{"i", ",", "1", ",", "x"}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"x", "^", "i"}], "*", 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"x", "^", "2"}]}], "/", "2"}], "]"}], "*", 
      RowBox[{
       RowBox[{"ps", "[", 
        RowBox[{"1", ",", "x"}], "]"}], "/", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"i", "/", "2"}], "+", "1"}], "]"}]}]}], "+", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"(", 
              RowBox[{"i", "+", "1"}], ")"}]}], "/", "2"}], ")"}]}], "*", 
         RowBox[{"Gamma", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"i", "+", "1"}], ")"}], "/", "2"}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Gamma", "[", 
          RowBox[{
           RowBox[{"i", "/", "2"}], "+", "1"}], "]"}], "*", 
         RowBox[{"Gamma", "[", 
          RowBox[{"1", "/", "2"}], "]"}]}], ")"}]}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"ps", "[", 
         RowBox[{
          RowBox[{"i", "+", "1"}], ",", "x"}], "]"}], "/.", 
        RowBox[{"x", "\[Rule]", 
         RowBox[{
          RowBox[{"Sqrt", "[", "2", "]"}], "*", "x"}]}]}], ")"}]}]}]}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.925445341786139*^9, 3.9254455626283283`*^9}, {
   3.925445612354786*^9, 3.925445649356826*^9}, 3.925445711592889*^9, 
   3.92544584607867*^9, {3.925446420449585*^9, 3.9254464207751007`*^9}, 
   3.9254467386176662`*^9},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->"In[7]:=",ExpressionUUID->"a20defc3-4919-4d97-add1-4477e6895e17"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Evaluation of  ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SuperscriptBox[
          StyleBox["I", "TI"], 
          StyleBox["G", "TI"]], "(", 
         RowBox[{"1", ",", 
           StyleBox["j", "TI"], ",", 
           StyleBox["x", "TI"]}], ")"}], TraditionalForm], "errors" -> {}, 
     "input" -> "I^{G}(1,j,x)", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "ce79118f-a6a2-ea4d-a3c8-2c089f1f3157"],
 " using symmetry relation with ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SuperscriptBox[
          StyleBox["I", "TI"], 
          StyleBox["G", "TI"]], "(", 
         RowBox[{
           StyleBox["j", "TI"], ",", "1", ",", 
           StyleBox["x", "TI"]}], ")"}], TraditionalForm], "errors" -> {}, 
     "input" -> "I^{G}(j,1,x)", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "a57e3cfe-0760-584b-9d93-d78064397e4b"]
}], "Subsubsection",
 CellChangeTimes->{{3.926386928318529*^9, 3.926386939793475*^9}, {
  3.938380275682585*^9, 3.9383802919257774`*^9}, {3.939162669111824*^9, 
  3.9391626937173977`*^9}},
 Background->RGBColor[
  1, 0.9, 0.8],ExpressionUUID->"88fab26f-6c00-47a8-983a-47a1c1d12031"],

Cell[BoxData[
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"i", "=", "0"}], ",", 
   RowBox[{"i", "\[LessEqual]", 
    RowBox[{"Nmax", "-", "2"}]}], ",", 
   RowBox[{"i", "++"}], ",", 
   RowBox[{
    RowBox[{"ips", "[", 
     RowBox[{"1", ",", 
      RowBox[{"i", "+", "2"}], ",", "x"}], "]"}], "=", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"ips", "[", 
       RowBox[{
        RowBox[{"i", "+", "2"}], ",", "1", ",", "x"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"ps", "[", 
       RowBox[{"1", ",", "x"}], "]"}], "*", 
      RowBox[{"ps", "[", 
       RowBox[{
        RowBox[{"i", "+", "2"}], ",", "x"}], "]"}]}]}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.925445341786139*^9, 3.9254455626283283`*^9}, {
   3.925445612354786*^9, 3.925445649356826*^9}, 3.925445711592889*^9, 
   3.92544584607867*^9, {3.925446420449585*^9, 3.9254464207751007`*^9}, 
   3.9254467386176662`*^9, {3.925446951551271*^9, 3.925447036174972*^9}, 
   3.9391656271826115`*^9},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->"In[8]:=",ExpressionUUID->"01508e4c-2005-4453-8f8b-fbdee044689c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Recursive computation of ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SuperscriptBox[
          StyleBox["I", "TI"], 
          StyleBox["G", "TI"]], "(", 
         RowBox[{
           StyleBox["i", "TI"], ",", 
           StyleBox["j", "TI"], ",", 
           StyleBox["x", "TI"]}], ")"}], TraditionalForm], "errors" -> {}, 
     "input" -> "I^{G}(i,j,x)", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "b70196a0-5618-8e42-b151-8cb29e524ba8"],
 " for general allowed ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         StyleBox["i", "TI"], ",", 
         StyleBox["j", "TI"]}], TraditionalForm], "errors" -> {}, "input" -> 
     "i,j", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "9b09b794-c9e5-bf4c-9f26-42917fbf86ce"],
 "."
}], "Subsubsection",
 CellChangeTimes->{{3.926386863246875*^9, 3.9263868850049973`*^9}, {
  3.9263874010312*^9, 3.926387425781413*^9}, {3.9383803153838367`*^9, 
  3.938380330992491*^9}},
 Background->RGBColor[
  1, 0.9, 0.8],ExpressionUUID->"5f2a4f6f-33b7-4fd1-9710-c7c7d22ef525"],

Cell[BoxData[
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"j", "=", "2"}], ",", 
   RowBox[{"j", "\[LessEqual]", "Nmax"}], ",", 
   RowBox[{"j", "++"}], ",", 
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"i", "=", "0"}], ",", 
     RowBox[{"i", "\[LessEqual]", 
      RowBox[{"Nmax", "-", "2"}]}], ",", 
     RowBox[{"i", "++"}], ",", 
     RowBox[{
      RowBox[{"ips", "[", 
       RowBox[{
        RowBox[{"i", "+", "2"}], ",", "j", ",", "x"}], "]"}], "=", 
      RowBox[{"Simplify", "[", 
       RowBox[{
        RowBox[{"2", "*", 
         RowBox[{"ips", "[", 
          RowBox[{"i", ",", "j", ",", "x"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"x", "^", "i"}], "*", 
         RowBox[{"Exp", "[", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"x", "^", "2"}]}], "/", "2"}], "]"}], "*", 
         RowBox[{
          RowBox[{"ps", "[", 
           RowBox[{"j", ",", "x"}], "]"}], "/", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            RowBox[{"i", "/", "2"}], "+", "1"}], "]"}]}]}], "+", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", "^", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                RowBox[{"(", 
                 RowBox[{"i", "+", "j"}], ")"}]}], "/", "2"}], ")"}]}], "*", 
            RowBox[{"Gamma", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"i", "+", "j"}], ")"}], "/", "2"}], "]"}]}], ")"}], 
          "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Gamma", "[", 
             RowBox[{
              RowBox[{"i", "/", "2"}], "+", "1"}], "]"}], "*", 
            RowBox[{"Gamma", "[", 
             RowBox[{"j", "/", "2"}], "]"}]}], ")"}]}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"ps", "[", 
            RowBox[{
             RowBox[{"i", "+", "j"}], ",", "x"}], "]"}], "/.", 
           RowBox[{"x", "\[Rule]", 
            RowBox[{
             RowBox[{"Sqrt", "[", "2", "]"}], "*", "x"}]}]}], ")"}]}]}], 
       "]"}]}]}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.925445341786139*^9, 3.9254455626283283`*^9}, {
   3.925445612354786*^9, 3.925445649356826*^9}, 3.925445711592889*^9, 
   3.92544584607867*^9, {3.925446420449585*^9, 3.9254464207751007`*^9}, 
   3.9254467386176662`*^9, {3.925447777004586*^9, 3.925447870246513*^9}, {
   3.925448728303611*^9, 3.925448737247376*^9}},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->"In[9]:=",ExpressionUUID->"50490c9c-b748-4692-bbef-727f7c84522d"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["The computation of tilde quantities ",
  FontSize->18],
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SuperscriptBox[
          OverscriptBox["\[CapitalPsi]", "~"], 
          StyleBox["G", "TI"]], "(", 
         RowBox[{
           StyleBox["j", "TI"], ",", 
           StyleBox["x", "TI"]}], ")"}], TraditionalForm], "errors" -> {}, 
     "input" -> "\\tilde{\\Psi}^{G}(j,x)", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]], "Subsection",
  FontSize->18,ExpressionUUID->"13720a87-66d6-d544-97a3-bdd08989d107"],
 StyleBox[" and ",
  FontSize->18],
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SuperscriptBox[
          OverscriptBox[
           StyleBox["I", "TI"], "~"], 
          StyleBox["G", "TI"]], "(", 
         RowBox[{
           StyleBox["i", "TI"], ",", 
           StyleBox["j", "TI"], ",", 
           StyleBox["x", "TI"]}], ")"}], TraditionalForm], "errors" -> {}, 
     "input" -> "\\tilde{I}^{G}(i,j,x)", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]], "Subsection",
  FontSize->18,ExpressionUUID->"a27205a7-89cf-9a42-af46-bcb16c770742"],
 StyleBox[" are conducted similarly",
  FontSize->18]
}], "Subsection",
 CellChangeTimes->{{3.926386928318529*^9, 3.926386939793475*^9}, {
   3.9265386558658657`*^9, 3.926538672572363*^9}, {3.938380569473093*^9, 
   3.9383805892066345`*^9}, {3.938380635409628*^9, 3.9383806368970375`*^9}, 
   3.9391628626509285`*^9, {3.9391629142415924`*^9, 3.9391629271635284`*^9}},
 FontSize->22,
 FontWeight->"Normal",
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"c3bd2c81-e667-4b3b-9ad2-77a2ddbc63a7"],

Cell[CellGroupData[{

Cell[TextData[{
 "Initial conditions for ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       SuperscriptBox[
        OverscriptBox["\[CapitalPsi]", "~"], 
        StyleBox["G", "TI"]], TraditionalForm], "errors" -> {}, "input" -> 
     "\\tilde{\\Psi}^{G}", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "4609269f-d08a-4f47-9ee9-628acdff3348"]
}], "Subsubsection",
 CellChangeTimes->{{3.9383942100508804`*^9, 3.9383942469985027`*^9}},
 Background->RGBColor[
  1, 0.9, 0.8],ExpressionUUID->"6bd9948d-2d25-374c-90d6-7c03e3688938"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"pst", "[", 
    RowBox[{"0", ",", "x"}], "]"}], "=", "0"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"pst", "[", 
    RowBox[{"1", ",", "x"}], "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "/", 
      RowBox[{"Sqrt", "[", "2", "]"}]}], ")"}], "*", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{"Erf", "[", 
       RowBox[{"x", "/", 
        RowBox[{"Sqrt", "[", "2", "]"}]}], "]"}]}], ")"}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.92534602904482*^9, 3.925346054416453*^9}, {
  3.9253460881671343`*^9, 3.9253461389621153`*^9}, {3.925346196744194*^9, 
  3.925346231304694*^9}, {3.925347724314497*^9, 3.925347756894326*^9}},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->"In[10]:=",ExpressionUUID->"cb6c7dc3-5cb8-4035-913f-9000ba81686a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Recursive computation of  ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SuperscriptBox[
          OverscriptBox["\[CapitalPsi]", "~"], 
          StyleBox["G", "TI"]], "(", 
         RowBox[{
           StyleBox["j", "TI"], ",", 
           StyleBox["x", "TI"]}], ")"}], TraditionalForm], "errors" -> {}, 
     "input" -> "\\tilde{\\Psi}^{G}(j,x)", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "625ccfaf-9732-a74b-957d-17f4c660802c"]
}], "Subsubsection",
 CellChangeTimes->{{3.938394340182131*^9, 3.938394352474474*^9}},
 Background->RGBColor[
  1, 0.9, 0.8],ExpressionUUID->"c3358e8a-1135-e142-9238-346bd24fc35b"],

Cell[BoxData[
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"j", "=", "2"}], ",", 
   RowBox[{"j", "\[LessEqual]", 
    RowBox[{"2", "*", "Nmax"}]}], ",", 
   RowBox[{"j", "++"}], ",", 
   RowBox[{
    RowBox[{"pst", "[", 
     RowBox[{"j", ",", "x"}], "]"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"x", "^", 
       RowBox[{"(", 
        RowBox[{"j", "-", "2"}], ")"}]}], "*", 
      RowBox[{
       RowBox[{"Exp", "[", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"x", "^", "2"}]}], "/", "2"}], "]"}], "/", 
       RowBox[{"Gamma", "[", 
        RowBox[{"j", "/", "2"}], "]"}]}]}], "+", 
     RowBox[{"2", "*", 
      RowBox[{"pst", "[", 
       RowBox[{
        RowBox[{"j", "-", "2"}], ",", "x"}], "]"}]}]}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.925346262118993*^9, 3.925346400103938*^9}, {
   3.9253464927535343`*^9, 3.9253465308876047`*^9}, {3.925346567023922*^9, 
   3.925346570870838*^9}, {3.925346601246595*^9, 3.9253466055889397`*^9}, {
   3.9253466815959787`*^9, 3.92534668385695*^9}, {3.925347786607277*^9, 
   3.925347788631892*^9}, 3.9253481443761787`*^9, 3.925348302250901*^9, {
   3.925441093353339*^9, 3.9254410958735228`*^9}, {3.925445124521364*^9, 
   3.925445125297134*^9}, 3.926541339624011*^9, {3.9282950060988293`*^9, 
   3.928295017806272*^9}, 3.9383811384871807`*^9},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->"In[12]:=",ExpressionUUID->"f5f33d5c-be16-4da3-b2f8-cc34dd35276f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Initial conditions for ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       SuperscriptBox[
        OverscriptBox[
         StyleBox["I", "TI"], "~"], 
        StyleBox["G", "TI"]], TraditionalForm], "errors" -> {}, "input" -> 
     "\\tilde{I}^{G}", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "c47ce28c-cd60-fb45-b8f1-a6bf6431d088"]
}], "Subsubsection",
 CellChangeTimes->{{3.938394393403284*^9, 3.938394397949703*^9}},
 Background->RGBColor[
  1, 0.9, 0.8],ExpressionUUID->"35cc0a51-9e88-cf43-b5ff-25fca823f425"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"ipst", "[", 
    RowBox[{"1", ",", "1", ",", "x"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"pst", "[", 
       RowBox[{"1", ",", "x"}], "]"}], ")"}], "^", "2"}], "/", "2"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"j", "=", "1"}], ",", 
   RowBox[{"j", "\[LessEqual]", "Nmax"}], ",", 
   RowBox[{"j", "++"}], ",", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"ipst", "[", 
       RowBox[{"j", ",", "0", ",", "x"}], "]"}], "=", "0"}], ";", 
     RowBox[{
      RowBox[{"ipst", "[", 
       RowBox[{"0", ",", "j", ",", "x"}], "]"}], "=", "0"}]}], ")"}]}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.925346262118993*^9, 3.925346400103938*^9}, {
   3.9253464927535343`*^9, 3.9253465308876047`*^9}, {3.925346567023922*^9, 
   3.925346570870838*^9}, {3.925346601246595*^9, 3.9253466055889397`*^9}, {
   3.9253466815959787`*^9, 3.92534668385695*^9}, {3.925347786607277*^9, 
   3.925347788631892*^9}, 3.9253481443761787`*^9, 3.925348302250901*^9, {
   3.925441093353339*^9, 3.9254410958735228`*^9}, {3.925445124521364*^9, 
   3.925445125297134*^9}, 3.926541339624011*^9, {3.9282950060988293`*^9, 
   3.928295017806272*^9}, {3.9383943789597225`*^9, 3.938394379587511*^9}},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->"In[13]:=",ExpressionUUID->"aa1a8065-5740-4d45-8ed7-7e7b94fc9bcf"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Recursive computation of  ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SuperscriptBox[
          OverscriptBox[
           StyleBox["I", "TI"], "~"], 
          StyleBox["G", "TI"]], "(", 
         RowBox[{
           StyleBox["j", "TI"], ",", "1", ",", 
           StyleBox["x", "TI"]}], ")"}], TraditionalForm], "errors" -> {}, 
     "input" -> "\\tilde{I}^{G}(j,1,x)", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "b2501681-50c8-2d4d-ae8f-63ba9ffb63a3"],
 " and evaluation of  ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SuperscriptBox[
          OverscriptBox[
           StyleBox["I", "TI"], "~"], 
          StyleBox["G", "TI"]], "(", 
         RowBox[{"1", ",", 
           StyleBox["j", "TI"], ",", 
           StyleBox["x", "TI"]}], ")"}], TraditionalForm], "errors" -> {}, 
     "input" -> "\\tilde{I}^{G}(1,j,x)", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "93022c9d-180a-d440-94bd-e673a8049696"]
}], "Subsubsection",
 CellChangeTimes->{
  3.938394431748926*^9, {3.938394480829769*^9, 3.938394484763611*^9}},
 Background->RGBColor[
  1, 0.9, 0.8],ExpressionUUID->"2c312cec-85bf-0344-a0cb-8423237cad32"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"i", "=", "0"}], ",", 
    RowBox[{"i", "\[LessEqual]", 
     RowBox[{"Nmax", "-", "2"}]}], ",", 
    RowBox[{"i", "++"}], ",", 
    RowBox[{
     RowBox[{"ipst", "[", 
      RowBox[{
       RowBox[{"i", "+", "2"}], ",", "1", ",", "x"}], "]"}], "=", 
     RowBox[{
      RowBox[{"2", "*", 
       RowBox[{"ipst", "[", 
        RowBox[{"i", ",", "1", ",", "x"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"x", "^", "i"}], "*", 
       RowBox[{"Exp", "[", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"x", "^", "2"}]}], "/", "2"}], "]"}], "*", 
       RowBox[{
        RowBox[{"pst", "[", 
         RowBox[{"1", ",", "x"}], "]"}], "/", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          RowBox[{"i", "/", "2"}], "+", "1"}], "]"}]}]}], "-", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", "^", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{"(", 
               RowBox[{"i", "+", "1"}], ")"}]}], "/", "2"}], ")"}]}], "*", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"i", "+", "1"}], ")"}], "/", "2"}], "]"}]}], ")"}], "/", 
        
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Gamma", "[", 
           RowBox[{
            RowBox[{"i", "/", "2"}], "+", "1"}], "]"}], "*", 
          RowBox[{"Gamma", "[", 
           RowBox[{"1", "/", "2"}], "]"}]}], ")"}]}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"pst", "[", 
          RowBox[{
           RowBox[{"i", "+", "1"}], ",", "x"}], "]"}], "/.", 
         RowBox[{"x", "\[Rule]", 
          RowBox[{
           RowBox[{"Sqrt", "[", "2", "]"}], "*", "x"}]}]}], ")"}]}]}]}]}], 
   "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"i", "=", "0"}], ",", 
   RowBox[{"i", "\[LessEqual]", 
    RowBox[{"Nmax", "-", "2"}]}], ",", 
   RowBox[{"i", "++"}], ",", 
   RowBox[{
    RowBox[{"ipst", "[", 
     RowBox[{"1", ",", 
      RowBox[{"i", "+", "2"}], ",", "x"}], "]"}], "=", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"ipst", "[", 
       RowBox[{
        RowBox[{"i", "+", "2"}], ",", "1", ",", "x"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"pst", "[", 
       RowBox[{"1", ",", "x"}], "]"}], "*", 
      RowBox[{"pst", "[", 
       RowBox[{
        RowBox[{"i", "+", "2"}], ",", "x"}], "]"}]}]}]}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.925445341786139*^9, 3.9254455626283283`*^9}, {
   3.925445612354786*^9, 3.925445649356826*^9}, 3.925445711592889*^9, 
   3.92544584607867*^9, {3.925446420449585*^9, 3.9254464207751007`*^9}, 
   3.9254467386176662`*^9, {3.926539375477377*^9, 3.926539386827828*^9}, {
   3.926539429628389*^9, 3.926539435474084*^9}, {3.9383945014584866`*^9, 
   3.9383945122766285`*^9}},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->"In[15]:=",ExpressionUUID->"d56767d3-e995-4999-8035-48126b320f87"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Recursive computation of ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SuperscriptBox[
          OverscriptBox[
           StyleBox["I", "TI"], "~"], 
          StyleBox["G", "TI"]], "(", 
         RowBox[{
           StyleBox["i", "TI"], ",", 
           StyleBox["j", "TI"], ",", 
           StyleBox["x", "TI"]}], ")"}], TraditionalForm], "errors" -> {}, 
     "input" -> "\\tilde{I}^{G}(i,j,x)", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "7ff6353f-c8a6-eb4d-b6d5-9d33c52d14a6"],
 " for general allowed ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         StyleBox["i", "TI"], ",", 
         StyleBox["j", "TI"]}], TraditionalForm], "errors" -> {}, "input" -> 
     "i,j", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "6cdf9d6c-5f3a-5a45-8f2a-f2896511ff5d"],
 "."
}], "Subsubsection",
 CellChangeTimes->{3.9383945599730835`*^9},
 Background->RGBColor[
  1, 0.9, 0.8],ExpressionUUID->"75b54ecd-9469-0e4f-afb5-0eba611df92d"],

Cell[BoxData[
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"j", "=", "2"}], ",", 
   RowBox[{"j", "\[LessEqual]", "Nmax"}], ",", 
   RowBox[{"j", "++"}], ",", 
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"i", "=", "0"}], ",", 
     RowBox[{"i", "\[LessEqual]", 
      RowBox[{"Nmax", "-", "2"}]}], ",", 
     RowBox[{"i", "++"}], ",", 
     RowBox[{
      RowBox[{"ipst", "[", 
       RowBox[{
        RowBox[{"i", "+", "2"}], ",", "j", ",", "x"}], "]"}], "=", 
      RowBox[{"Simplify", "[", 
       RowBox[{
        RowBox[{"2", "*", 
         RowBox[{"ipst", "[", 
          RowBox[{"i", ",", "j", ",", "x"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"x", "^", "i"}], "*", 
         RowBox[{"Exp", "[", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"x", "^", "2"}]}], "/", "2"}], "]"}], "*", 
         RowBox[{
          RowBox[{"pst", "[", 
           RowBox[{"j", ",", "x"}], "]"}], "/", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            RowBox[{"i", "/", "2"}], "+", "1"}], "]"}]}]}], "-", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", "^", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                RowBox[{"(", 
                 RowBox[{"i", "+", "j"}], ")"}]}], "/", "2"}], ")"}]}], "*", 
            RowBox[{"Gamma", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"i", "+", "j"}], ")"}], "/", "2"}], "]"}]}], ")"}], 
          "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Gamma", "[", 
             RowBox[{
              RowBox[{"i", "/", "2"}], "+", "1"}], "]"}], "*", 
            RowBox[{"Gamma", "[", 
             RowBox[{"j", "/", "2"}], "]"}]}], ")"}]}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"pst", "[", 
            RowBox[{
             RowBox[{"i", "+", "j"}], ",", "x"}], "]"}], "/.", 
           RowBox[{"x", "\[Rule]", 
            RowBox[{
             RowBox[{"Sqrt", "[", "2", "]"}], "*", "x"}]}]}], ")"}]}]}], 
       "]"}]}]}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.925445341786139*^9, 3.9254455626283283`*^9}, {
   3.925445612354786*^9, 3.925445649356826*^9}, 3.925445711592889*^9, 
   3.92544584607867*^9, {3.925446420449585*^9, 3.9254464207751007`*^9}, 
   3.9254467386176662`*^9, {3.925447777004586*^9, 3.925447870246513*^9}, {
   3.925448728303611*^9, 3.925448737247376*^9}, {3.926539553286618*^9, 
   3.926539565661783*^9}, {3.9265396071301527`*^9, 3.926539616884028*^9}},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->"In[17]:=",ExpressionUUID->"cbac1d52-a4ad-4d6b-afaf-7d349d3e91a0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "The simplifying quantity ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       SubscriptBox[
        StyleBox["u", "TI"], 
        StyleBox["l", "TI"]], TraditionalForm], "errors" -> {}, "input" -> 
     "u_l ", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "0dae4ab9-be3a-f94e-b68f-c68f23d1c46d"]
}], "Subsubsection",
 CellChangeTimes->{{3.926386928318529*^9, 3.926386939793475*^9}, {
   3.9265386558658657`*^9, 3.926538672572363*^9}, {3.929589508000066*^9, 
   3.929589521072803*^9}, 3.9383811727225647`*^9},
 Background->RGBColor[
  1, 0.9, 0.8],ExpressionUUID->"a99f36be-4306-4895-856a-e1d9265a10ac"],

Cell[BoxData[
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"j", "=", "1"}], ",", 
   RowBox[{"j", "\[LessEqual]", 
    RowBox[{"Nmax", "+", "1"}]}], ",", 
   RowBox[{"j", "++"}], ",", 
   RowBox[{
    RowBox[{"u", "[", "j_", "]"}], ":=", 
    RowBox[{
     RowBox[{"u", "[", "j", "]"}], "=", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"EvenQ", "[", "j", "]"}], ",", "0", ",", 
       RowBox[{"2", "^", 
        RowBox[{"(", 
         RowBox[{"j", "/", "2"}], ")"}]}]}], "]"}]}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.92958961757897*^9, 3.92958962963739*^9}, {
  3.929589697263289*^9, 3.9295897863541317`*^9}, {3.9295899527119226`*^9, 
  3.9295899735126677`*^9}},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->"In[18]:=",ExpressionUUID->"0bd98aca-5f3d-4ace-8acd-bd74726ef56d"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["Constructing ",
  FontSize->18,
  FontWeight->"Normal"],
 Cell[BoxData[
  FormBox[
   TemplateBox[<|
    "boxes" -> FormBox["\[Zeta]", TraditionalForm], "errors" -> {}, "input" -> 
     "\\zeta", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],
  FontSize->18,ExpressionUUID->"c4b9abdc-c070-ac47-a7d1-e75fa03951ae"],
 StyleBox["(z) dependent anti-symmetric matrix",
  FontSize->18,
  FontWeight->"Normal"]
}], "Subsection",
 CellFrame->{{0, 0}, {0, 0}},
 CellChangeTimes->{3.9396887386060734`*^9},
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"9278de23-a4d2-214e-8815-440f14df0fdd"],

Cell[CellGroupData[{

Cell["Upper triangular part of the matrix", "Subsubsection",
 CellChangeTimes->{{3.9391632853735332`*^9, 3.9391632983248024`*^9}},
 Background->RGBColor[
  1, 0.9, 0.8],ExpressionUUID->"09f1d4b9-eb65-2a40-99b4-71e269450926"],

Cell[BoxData[
 RowBox[{
  RowBox[{"as1", "=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"EvenQ", "[", "Nmax", "]"}], ",", 
     RowBox[{"Simplify", "[", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"i", "<", "j"}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"z", "^", "2"}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"ipst", "[", 
               RowBox[{"i", ",", "j", ",", "x"}], "]"}], "-", 
              RowBox[{"ipst", "[", 
               RowBox[{"j", ",", "i", ",", "x"}], "]"}]}], ")"}]}], "+", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{"ips", "[", 
               RowBox[{"i", ",", "j", ",", "x"}], "]"}]}], "+", 
             RowBox[{"ips", "[", 
              RowBox[{"j", ",", "i", ",", "x"}], "]"}]}], ")"}], "+", 
           "\[IndentingNewLine]", 
           RowBox[{"z", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", 
                RowBox[{"u", "[", "i", "]"}]}], "*", 
               RowBox[{"ps", "[", 
                RowBox[{"j", ",", "x"}], "]"}]}], "+", 
              RowBox[{
               RowBox[{"u", "[", "j", "]"}], "*", 
               RowBox[{"ps", "[", 
                RowBox[{"i", ",", "x"}], "]"}]}]}], ")"}]}]}], 
          "\[IndentingNewLine]", ",", "0"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "Nmax"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "1", ",", "Nmax"}], "}"}]}], "]"}], "]"}], ",", 
     RowBox[{"Simplify", "[", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"i", "<", "j"}], ",", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"j", "\[NotEqual]", 
             RowBox[{"Nmax", "+", "1"}]}], ",", 
            RowBox[{
             RowBox[{
              RowBox[{"z", "^", "2"}], 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"ipst", "[", 
                 RowBox[{"i", ",", "j", ",", "x"}], "]"}], "-", 
                RowBox[{"ipst", "[", 
                 RowBox[{"j", ",", "i", ",", "x"}], "]"}]}], ")"}]}], "+", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                RowBox[{"ips", "[", 
                 RowBox[{"i", ",", "j", ",", "x"}], "]"}]}], "+", 
               RowBox[{"ips", "[", 
                RowBox[{"j", ",", "i", ",", "x"}], "]"}]}], ")"}], "+", 
             "\[IndentingNewLine]", 
             RowBox[{"z", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", 
                  RowBox[{"u", "[", "i", "]"}]}], "*", 
                 RowBox[{"ps", "[", 
                  RowBox[{"j", ",", "x"}], "]"}]}], "+", 
                RowBox[{
                 RowBox[{"u", "[", "j", "]"}], "*", 
                 RowBox[{"ps", "[", 
                  RowBox[{"i", ",", "x"}], "]"}]}]}], ")"}]}]}], ",", 
            RowBox[{
             RowBox[{"Sqrt", "[", "2", "]"}], "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"ps", "[", 
                RowBox[{"i", ",", "x"}], "]"}], "+", 
               RowBox[{"z", "*", 
                RowBox[{"pst", "[", 
                 RowBox[{"i", ",", "x"}], "]"}]}]}], ")"}]}]}], "]"}], 
          "\[IndentingNewLine]", ",", "0"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", 
          RowBox[{"Nmax", "+", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "1", ",", 
          RowBox[{"Nmax", "+", "1"}]}], "}"}]}], "]"}], "]"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.926540404897509*^9, 3.926540437944769*^9}, {
   3.926540615342969*^9, 3.926540774702496*^9}, 3.926541507419787*^9, {
   3.92733022919179*^9, 3.927330256765567*^9}, {3.927330300821454*^9, 
   3.9273304075296507`*^9}, {3.9273306512447968`*^9, 
   3.9273306638999443`*^9}, {3.927331752280547*^9, 3.9273317604251432`*^9}, {
   3.927332777135242*^9, 3.927332781315404*^9}, {3.927342655611991*^9, 
   3.927342658941259*^9}, {3.9273428535033817`*^9, 3.9273428667103653`*^9}, {
   3.928272222830709*^9, 3.928272230283868*^9}, 3.928272287306477*^9, 
   3.928272766614859*^9, {3.9282728005010653`*^9, 3.928272804055791*^9}, {
   3.9282736938505573`*^9, 3.928273697956245*^9}, {3.928274541602531*^9, 
   3.928274551952751*^9}, {3.929590008468499*^9, 3.929590054403555*^9}},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->"In[19]:=",ExpressionUUID->"75b6055b-fb01-4cbc-9836-2c60b78d97a7"]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
The lower triangular part is given by the anti-symmetric property\
\>", "Subsubsection",
 CellChangeTimes->{{3.939163388228714*^9, 3.939163413919548*^9}},
 Background->RGBColor[
  1, 0.9, 0.8],ExpressionUUID->"c3c00305-4b96-b443-a87f-6c60f27dfaac"],

Cell[BoxData[
 RowBox[{
  RowBox[{"as2", "=", 
   RowBox[{
    RowBox[{"2", "^", 
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}]}], "*", 
    RowBox[{"(", 
     RowBox[{"as1", "-", 
      RowBox[{"Transpose", "[", "as1", "]"}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9265408114130363`*^9, 3.92654082766827*^9}, 
   3.926541515340156*^9, {3.927583031951725*^9, 3.9275831118520927`*^9}, {
   3.9275836446724377`*^9, 3.927583646854842*^9}, {3.927583723369956*^9, 
   3.927583723752262*^9}},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->"In[20]:=",ExpressionUUID->"82e58261-d949-4d5e-9d87-5a2e15860ee7"]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Computing the Pfaffian recursively by expanding the Pfaffian in rows/columns\
\>", "Subsubsection",
 CellChangeTimes->{{3.926386928318529*^9, 3.926386939793475*^9}, {
   3.9265386558658657`*^9, 3.926538672572363*^9}, {3.927572162613551*^9, 
   3.927572178645234*^9}, 3.9391634464099483`*^9, {3.939163499835148*^9, 
   3.9391635310392265`*^9}},
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"8d17aebb-293f-4ba1-b33a-37acff4ce384"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"drop", "[", 
     RowBox[{"m_", ",", "parts__List"}], "]"}], "/;", 
    RowBox[{
     RowBox[{"Length", "[", 
      RowBox[{"{", "parts", "}"}], "]"}], "\[LessEqual]", 
     RowBox[{"ArrayDepth", "[", "m", "]"}]}]}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"m", "[", 
       RowBox[{"[", "##1", "]"}], "]"}], "&"}], ")"}], "@@", 
    RowBox[{"MapThread", "[", 
     RowBox[{"Complement", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Range", "[", 
         RowBox[{"Dimensions", "[", 
          RowBox[{"m", ",", 
           RowBox[{"Length", "[", 
            RowBox[{"{", "parts", "}"}], "]"}]}], "]"}], "]"}], ",", 
        RowBox[{"{", "parts", "}"}]}], "}"}]}], "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"pfu", "[", "matrix_", "]"}], ":=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Dimensions", "[", "matrix", "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], "===", "2"}], ",", 
     RowBox[{"matrix", "[", 
      RowBox[{"[", 
       RowBox[{"1", ",", "2"}], "]"}], "]"}], ",", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], "^", "i"}], " ", 
        RowBox[{"matrix", "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "i"}], "]"}], "]"}], " ", 
        RowBox[{"pfu", "[", 
         RowBox[{"drop", "[", 
          RowBox[{"matrix", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "i"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "i"}], "}"}]}], "]"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "2", ",", 
         RowBox[{
          RowBox[{"Dimensions", "[", "matrix", "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], "}"}]}], "]"}]}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{3.938394664710306*^9},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->"In[21]:=",ExpressionUUID->"5d52f4a7-c99b-427f-a3c8-906ffe5ea481"],

Cell[BoxData[
 RowBox[{
  RowBox[{"as2y", "=", 
   RowBox[{"pfu", "[", "as2", "]"}]}], ";"}]], "Input",
 Background->RGBColor[1, 1, 0.85],
 CellLabel->"In[23]:=",ExpressionUUID->"6c3bfd82-3500-4f4c-a5e5-2cb73a06ef93"]
}, Open  ]],

Cell[TextData[{
 "Parametric plot for ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         StyleBox["N", "TI"], "\[LongEqual]", "6"}], TraditionalForm], 
     "errors" -> {}, "input" -> "N=6", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "00c5bcd8-be0b-1b41-9a8f-213ec135a514"],
 " and ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         StyleBox["z", "TI"], "\[LongEqual]", 
         SuperscriptBox[
          StyleBox["e", "TI"], 
          FractionBox[
           RowBox[{"6", "\[Pi]", 
             StyleBox["i", "TI"]}], "7"]]}], TraditionalForm], "errors" -> {},
      "input" -> "z= e^{\\frac{6\\pi i}{7}}", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "97359902-e6ea-4f40-a882-23d293849562"]
}], "Subsubsection",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQAWIQnWLIJffX4a2jWkqlPIjW2frb2N3xreOZACEzEG22
KPiGvfNbx0NLQ26BaKkoextXIP3qzRxbEF2t55IGouOUNdNB9K71ax4HA2mv
E8rPQLRZUXTuApe3jv+Wp+eB6N2FpiUgetbKYDCt99f9CYh+JxkOprmWTNq0
EEjbcC4E0/2P4u4uAtJVqcVg+tcq8QNfgfROV/7DIHpJXJL9NyBd8dDLEUTv
aYpa8QNIpzFxrQPRLIVzH7O7vnVkS01/AqI9NpW8B9ErxK+A6ZXC1rL8QNrq
0FZ5EJ1hUq4Ooi/JTATTG/5u1QWLJ9wH01uUz3s/CX/rGFJ/wwdEAwCVo5pG

  "],
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"587ee1b2-8ac9-4744-a158-596f25af4c48"],

Cell[CellGroupData[{

Cell[TextData[StyleBox["The following diagrams are for illustration of the \
difficulty that occurs when trying to evaluate Pfaffian by taking square \
roots of determinant (See Figure 1)",
 FontSize->16,
 FontWeight->"Normal"]], "Subsubsection",
 CellFrame->{{0, 0}, {0, 0}},
 CellChangeTimes->{{3.939164019499069*^9, 3.9391641795993805`*^9}, {
  3.939330895442951*^9, 3.9393309056802864`*^9}},
 Background->RGBColor[
  0.88, 1, 0.88],ExpressionUUID->"f24ad827-6861-f342-adda-9812daa1c3dd"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"as2u", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"as2y", "/.", 
     RowBox[{"z", "\[Rule]", 
      RowBox[{"Exp", "[", 
       RowBox[{"6", "*", "Pi", "*", 
        RowBox[{"I", "/", "7"}]}], "]"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"GraphicsRow", "[", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"ParametricPlot", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Re", "[", "as2u", "]"}], ",", 
        RowBox[{"Im", "[", "as2u", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", 
        RowBox[{"-", "4"}], ",", "5"}], "}"}]}], "]"}], ",", 
    RowBox[{"ParametricPlot", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Re", "[", 
         RowBox[{"as2u", "^", "2"}], "]"}], ",", 
        RowBox[{"Im", "[", 
         RowBox[{"as2u", "^", "2"}], "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", 
        RowBox[{"-", "4"}], ",", "5"}], "}"}]}], "]"}]}], "}"}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.9265412231032352`*^9, 3.926541231395034*^9}, {
   3.926542120974402*^9, 3.926542121760816*^9}, {3.9265425355457287`*^9, 
   3.926542536050926*^9}, 3.9273301852704687`*^9, 3.927330499376687*^9, {
   3.927330745306652*^9, 3.9273307569503603`*^9}, 3.927342929374483*^9, {
   3.927356437378408*^9, 3.9273565393502073`*^9}, {3.92735807924647*^9, 
   3.92735807990984*^9}, {3.928475044851853*^9, 3.928475070097095*^9}, {
   3.928475260889461*^9, 3.928475269720724*^9}, {3.928506172848591*^9, 
   3.928506184896844*^9}, {3.9285209864136353`*^9, 3.928520996211885*^9}, {
   3.928521079936183*^9, 3.9285210821075697`*^9}, {3.938394825534668*^9, 
   3.938394826542244*^9}, {3.93933193344882*^9, 3.939331962457199*^9}},
 Background->RGBColor[
  1, 1, 0.85],ExpressionUUID->"c230dab1-9f13-4a0a-910a-7ca72599d4e0"],

Cell[BoxData[
 GraphicsBox[{{}, {InsetBox[
     GraphicsBox[{{{}, {}, 
        TagBox[
         {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
          Opacity[1.], FaceForm[Opacity[0.3]], LineBox[CompressedData["
1:eJwVl3dczf8XxzVREpIoykxJvkbRwGmQsqUhKRGJ0qKFklKKkPakvffepzu6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           "]]},
         Annotation[#, "Charting`Private`Tag$10536#1"]& ]}, {}},
      Axes->{True, True},
      AxesLabel->{None, None},
      AxesOrigin->{0, 0},
      DisplayFunction->Identity,
      FrameLabel->{{None, None}, {None, None}},
      FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
      GridLinesStyle->Directive[
        GrayLevel[0.5, 0.4]],
      ImagePadding->{{0.4999999999999716, 1.5}, {1.5, 1.4886357360648645`}},
      Method->{
       "DefaultGraphicsInteraction" -> {
         "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
          "Effects" -> {
           "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
            "Droplines" -> {
             "freeformCursorMode" -> True, 
              "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
        "ScalingFunctions" -> None},
      PlotRange->{{-0.8572485721645753, 
       0.9984928182200313}, {-0.3990343105496366, 0.290553019488504}},
      PlotRangeClipping->True,
      PlotRangePadding->{{
         Scaled[0.05], 
         Scaled[0.05]}, {
         Scaled[0.05], 
         Scaled[0.05]}},
      Ticks->{Automatic, Automatic}], {162.53872096896373, -60.7091890829449},
      ImageScaled[{0.5, 0.5}], {305.1456482899624, 115.63655063418076}], 
    InsetBox[
     GraphicsBox[{{{}, {}, 
        TagBox[
         {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
          Opacity[1.], FaceForm[Opacity[0.3]], LineBox[CompressedData["
1:eJwUWnc81e8XL6kkpWQ1JPmSSpmpFMeorMqIQiUzkmSvKHvvdW2Xe6897nVl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           "]]},
         Annotation[#, "Charting`Private`Tag$10207#1"]& ]}, {}},
      Axes->{True, True},
      AxesLabel->{None, None},
      AxesOrigin->{0, 0},
      DisplayFunction->Identity,
      FrameLabel->{{None, None}, {None, None}},
      FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
      GridLinesStyle->Directive[
        GrayLevel[0.5, 0.4]],
      ImagePadding->{{0.5, 1.5}, {1.5, 1.4886357360648645`}},
      Method->{
       "DefaultGraphicsInteraction" -> {
         "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
          "Effects" -> {
           "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
            "Droplines" -> {
             "freeformCursorMode" -> True, 
              "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
        "ScalingFunctions" -> None},
      PlotRange->{{-0.07674797743397055, 
       0.9969877897009716}, {-0.10546307002353604`, 0.3104609358275672}},
      PlotRangeClipping->True,
      PlotRangePadding->{{
         Scaled[0.05], 
         Scaled[0.05]}, {
         Scaled[0.05], 
         Scaled[0.05]}},
      Ticks->{Automatic, Automatic}], {481.44741933640387, -60.7091890829449},
      ImageScaled[{0.5, 0.5}], {292.8081611489878, 115.63655063418076}]}, {}},
  
  ImageSize->{831.7593383789062, 171.},
  PlotRange->{{0, 637.8173967348803}, {-121.4183781658898, 0}},
  PlotRangePadding->{6, 5}]], "Output",
 CellChangeTimes->{3.9285064414688463`*^9, 3.928506484886455*^9, 
  3.928521139214163*^9, 3.9285212317253933`*^9},
 CellLabel->
  "(Debug) Out[37]=",ExpressionUUID->"b5d2f992-f944-4a30-bd09-10f56b4c6604"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["Functional forms of ",
  FontSize->18,
  FontWeight->"Normal"],
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SubscriptBox[
          StyleBox["E", "TI"], 
          StyleBox["N", "TI"]], "(", 
         RowBox[{"0", ",", 
           RowBox[{"(", 
             RowBox[{
               StyleBox["s", "TI"], ",", "\[Infinity]"}], ")"}]}], ")"}], 
       TraditionalForm], "errors" -> {}, "input" -> "E_N(0,(s,\\infty))", 
     "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],
  FontSize->18,
  FontWeight->"Normal",ExpressionUUID->"fae29ccf-a5b2-864d-981e-eeb0c6fd23e1"],
 StyleBox["  obtained by FullSimplify",
  FontSize->18,
  FontWeight->"Normal"]
}], "Subsection",
 CellChangeTimes->{{3.926386928318529*^9, 3.926386939793475*^9}, {
   3.9265386558658657`*^9, 3.926538672572363*^9}, {3.927572162613551*^9, 
   3.927572178645234*^9}, {3.9275832019797487`*^9, 3.92758321290392*^9}, {
   3.927583538130674*^9, 3.9275835452855673`*^9}, {3.927613213396451*^9, 
   3.9276132331181993`*^9}, {3.928294250857692*^9, 3.928294259239257*^9}, {
   3.928294305670133*^9, 3.9282943066144533`*^9}, {3.9282952022496557`*^9, 
   3.9282952027219152`*^9}, {3.9282968525825243`*^9, 
   3.9282968530323772`*^9}, {3.928299242965156*^9, 3.9282992436061373`*^9}, {
   3.928468992739621*^9, 3.928469016477261*^9}, {3.928470011074053*^9, 
   3.928470026340023*^9}, {3.928474946828459*^9, 3.928474992312793*^9}, {
   3.928506140920046*^9, 3.928506147231082*^9}, {3.928506235646763*^9, 
   3.9285062386278877`*^9}, {3.92852093784615*^9, 3.9285209576799593`*^9}, {
   3.9285210197251472`*^9, 3.928521020534768*^9}, {3.9285210696872177`*^9, 
   3.9285210709805183`*^9}, {3.928522405344643*^9, 3.928522454473871*^9}, {
   3.938394891531212*^9, 3.9383949134643497`*^9}, 3.9391642374482937`*^9},
 FontSize->24,
 FontWeight->"SemiBold",
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"87ee2139-39dd-46ef-91c1-a086d19a4bf1"],

Cell[CellGroupData[{

Cell["N=6", "Subsubsection",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQAWIQnWLIJffX4a2jWkqlPIjW2frb2N3xreOZACEzEG22
KPiGvfNbx0NLQ26BaKkoextXIP3qzRxbEF2t55IGouOUNdNB9K71ax4HA2mv
E8rPQLRZUXTuApe3jv+Wp+eB6N2FpiUgetbKYDCt99f9CYh+JxkOprmWTNq0
EEjbcC4E0/2P4u4uAtJVqcVg+tcq8QNfgfROV/7DIHpJXJL9NyBd8dDLEUTv
aYpa8QNIpzFxrQPRLIVzH7O7vnVkS01/AqI9NpW8B9ErxK+A6ZXC1rL8QNrq
0FZ5EJ1hUq4Ooi/JTATTG/5u1QWLJ9wH04Hsq6+AaK0tlfdANACFQ5ic
  "],
 FontSize->18,
 Background->RGBColor[
  1, 0.9, 0.8],ExpressionUUID->"160063de-3d84-4469-aa78-e006e5bfd245"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"as2f", "=", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{"as2y", "/.", 
     RowBox[{"z", "\[Rule]", "0"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", "as2f"}], "Input",
 CellChangeTimes->{{3.9265412231032352`*^9, 3.926541231395034*^9}, {
   3.926542120974402*^9, 3.926542121760816*^9}, {3.9265425355457287`*^9, 
   3.926542536050926*^9}, 3.9273301852704687`*^9, 3.927330499376687*^9, {
   3.927330745306652*^9, 3.9273307569503603`*^9}, 3.927342929374483*^9, {
   3.927356437378408*^9, 3.9273565393502073`*^9}, {3.92735807924647*^9, 
   3.92735807990984*^9}, {3.928475044851853*^9, 3.928475070097095*^9}, {
   3.928475260889461*^9, 3.928475269720724*^9}, {3.928506172848591*^9, 
   3.928506184896844*^9}, {3.9285209864136353`*^9, 3.928520996211885*^9}, {
   3.928521079936183*^9, 3.9285210821075697`*^9}, {3.928522290784164*^9, 
   3.928522309054039*^9}, {3.9384702672967625`*^9, 3.938470268119816*^9}},
 Background->RGBColor[
  1, 1, 0.85],ExpressionUUID->"64fb4508-baaa-4833-8540-e9ccca7346c7"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"384", " ", 
    SuperscriptBox["\[Pi]", 
     RowBox[{"3", "/", "2"}]]}]], 
  RowBox[{
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", "3"}], " ", 
     SuperscriptBox["x", "2"]}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "8"}], " ", "x", " ", 
      RowBox[{"(", 
       RowBox[{"11", "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["x", "2"]}]}], ")"}]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["\[ExponentialE]", 
       SuperscriptBox["x", "2"]], " ", 
      SqrtBox["\[Pi]"], " ", 
      RowBox[{"(", 
       RowBox[{"37", "+", 
        RowBox[{"50", " ", 
         SuperscriptBox["x", "2"]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["x", "4"]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"Erf", "[", "x", "]"}]}], ")"}]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"2", " ", 
        SuperscriptBox["x", "2"]}]], " ", "\[Pi]", " ", "x", " ", 
      RowBox[{"(", 
       RowBox[{"39", "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["x", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"7", "+", 
           SuperscriptBox["x", "2"]}], ")"}]}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"Erf", "[", "x", "]"}]}], ")"}], "2"]}], "+", 
     RowBox[{"48", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"3", " ", 
        SuperscriptBox["x", "2"]}]], " ", 
      SuperscriptBox["\[Pi]", 
       RowBox[{"3", "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"Erf", "[", "x", "]"}]}], ")"}], "3"]}], "-", 
     RowBox[{"8", " ", 
      SuperscriptBox["\[ExponentialE]", 
       FractionBox[
        SuperscriptBox["x", "2"], "2"]], " ", 
      SqrtBox[
       RowBox[{"2", " ", "\[Pi]"}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "8"}], "+", 
        SuperscriptBox["x", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"Erf", "[", 
         FractionBox["x", 
          SqrtBox["2"]], "]"}]}], ")"}]}], "-", 
     RowBox[{"2", " ", 
      SqrtBox["2"], " ", 
      SuperscriptBox["\[ExponentialE]", 
       FractionBox[
        RowBox[{"3", " ", 
         SuperscriptBox["x", "2"]}], "2"]], " ", "\[Pi]", " ", "x", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "39"}], "+", 
        RowBox[{"10", " ", 
         SuperscriptBox["x", "2"]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"Erf", "[", "x", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"Erf", "[", 
         FractionBox["x", 
          SqrtBox["2"]], "]"}]}], ")"}]}], "-", 
     RowBox[{"3", " ", 
      SqrtBox["2"], " ", 
      SuperscriptBox["\[ExponentialE]", 
       FractionBox[
        RowBox[{"5", " ", 
         SuperscriptBox["x", "2"]}], "2"]], " ", 
      SuperscriptBox["\[Pi]", 
       RowBox[{"3", "/", "2"}]], " ", 
      RowBox[{"(", 
       RowBox[{"7", "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["x", "2"]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["x", "4"]}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"Erf", "[", "x", "]"}]}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"Erf", "[", 
         FractionBox["x", 
          SqrtBox["2"]], "]"}]}], ")"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.928522333906446*^9},
 CellLabel->
  "(Debug) Out[39]=",ExpressionUUID->"af0419b3-765c-45c6-a9b4-1dfebcf9627f"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["N=7", "Subsubsection",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQA2IQnWLIJffX4a2jWkqlPIjW2frb2N3xreOZACEzEG22
KPiGvfNbx0NLQ26BaKkoextXIP3qzRxbEF2t55IGouOUNdNB9K71ax4HA2mv
E8rPQLRZUXTuApe3jv+Wp+eB6N2FpiUgetbKYDCt99f9CYh+JxkOprmWTNq0
EEjbcC4E0/2P4u4uAtJVqcVg+tcq8QNfgfROV/7DIHpJXJL9NyBd8dDLEUTv
aYpa8QNIpzFxrQPRLIVzH7O7vnVkS01/AqI9NpW8B9ErxK+A6ZXC1rL8QNrq
0FZ5EJ1hUq4Ooi/JTATTG/5u1QWLJ9wH04Hsq6+AaK0tlfdAdElDy09rIK20
cgaYlmhhUbEB0scuS4FpAJLdpsA=
  "],
 FontSize->18,
 Background->RGBColor[
  1, 0.9, 0.8],ExpressionUUID->"92b90a8b-72f4-4d94-8414-3427b3c7c133"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"as2f", "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{"as2y", "/.", 
    RowBox[{"z", "\[Rule]", "0"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9265412231032352`*^9, 3.926541231395034*^9}, {
   3.926542120974402*^9, 3.926542121760816*^9}, {3.9265425355457287`*^9, 
   3.926542536050926*^9}, 3.9273301852704687`*^9, 3.927330499376687*^9, {
   3.927330745306652*^9, 3.9273307569503603`*^9}, 3.927342929374483*^9, {
   3.927356437378408*^9, 3.9273565393502073`*^9}, {3.92735807924647*^9, 
   3.92735807990984*^9}, {3.928475044851853*^9, 3.928475070097095*^9}, {
   3.928475260889461*^9, 3.928475269720724*^9}, {3.928506172848591*^9, 
   3.928506184896844*^9}, {3.9285209864136353`*^9, 3.928520996211885*^9}, {
   3.928521079936183*^9, 3.9285210821075697`*^9}, {3.928522290784164*^9, 
   3.928522309054039*^9}, {3.928613258649975*^9, 3.928613259571925*^9}, {
   3.939164730987911*^9, 3.9391647389515324`*^9}},
 Background->RGBColor[
  1, 1, 0.85],ExpressionUUID->"81cb4428-52ec-4731-b6c3-05f6de3c907f"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"2880", " ", 
    SuperscriptBox["\[Pi]", "2"]}]], 
  RowBox[{
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"7", " ", 
       SuperscriptBox["x", "2"]}], "2"]}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"4", " ", 
      SqrtBox["2"], " ", 
      RowBox[{"(", 
       RowBox[{"256", "+", 
        RowBox[{"11", " ", 
         SuperscriptBox["x", "2"]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["x", "4"]}]}], ")"}]}], "-", 
     RowBox[{"8", " ", 
      SuperscriptBox["\[ExponentialE]", 
       SuperscriptBox["x", "2"]], " ", 
      SqrtBox[
       RowBox[{"2", " ", "\[Pi]"}]], " ", "x", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "303"}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["x", "2"], "+", 
           SuperscriptBox["x", "4"]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"Erf", "[", "x", "]"}]}], ")"}]}], "-", 
     RowBox[{
      SqrtBox["2"], " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"2", " ", 
        SuperscriptBox["x", "2"]}]], " ", "\[Pi]", " ", 
      RowBox[{"(", 
       RowBox[{"327", "-", 
        RowBox[{"1638", " ", 
         SuperscriptBox["x", "2"]}], "+", 
        RowBox[{"156", " ", 
         SuperscriptBox["x", "4"]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["x", "6"]}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"Erf", "[", "x", "]"}]}], ")"}], "2"]}], "-", 
     RowBox[{"24", " ", 
      SqrtBox["2"], " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"3", " ", 
        SuperscriptBox["x", "2"]}]], " ", 
      SuperscriptBox["\[Pi]", 
       RowBox[{"3", "/", "2"}]], " ", "x", " ", 
      RowBox[{"(", 
       RowBox[{"15", "-", 
        RowBox[{"10", " ", 
         SuperscriptBox["x", "2"]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["x", "4"]}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"Erf", "[", "x", "]"}]}], ")"}], "3"]}], "-", 
     RowBox[{"12", " ", 
      SuperscriptBox["\[ExponentialE]", 
       FractionBox[
        SuperscriptBox["x", "2"], "2"]], " ", 
      SqrtBox["\[Pi]"], " ", "x", " ", 
      RowBox[{"(", 
       RowBox[{"34", "+", 
        RowBox[{"9", " ", 
         SuperscriptBox["x", "2"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["x", "4"]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"Erf", "[", 
         FractionBox["x", 
          SqrtBox["2"]], "]"}]}], ")"}]}], "-", 
     RowBox[{"12", " ", 
      SuperscriptBox["\[ExponentialE]", 
       FractionBox[
        RowBox[{"3", " ", 
         SuperscriptBox["x", "2"]}], "2"]], " ", "\[Pi]", " ", 
      RowBox[{"(", 
       RowBox[{"47", "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["x", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"19", "+", 
           RowBox[{"5", " ", 
            SuperscriptBox["x", "2"]}], "+", 
           SuperscriptBox["x", "4"]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"Erf", "[", "x", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"Erf", "[", 
         FractionBox["x", 
          SqrtBox["2"]], "]"}]}], ")"}]}], "-", 
     RowBox[{"3", " ", 
      SuperscriptBox["\[ExponentialE]", 
       FractionBox[
        RowBox[{"5", " ", 
         SuperscriptBox["x", "2"]}], "2"]], " ", 
      SuperscriptBox["\[Pi]", 
       RowBox[{"3", "/", "2"}]], " ", "x", " ", 
      RowBox[{"(", 
       RowBox[{"195", "+", 
        RowBox[{"170", " ", 
         SuperscriptBox["x", "2"]}], "+", 
        RowBox[{"44", " ", 
         SuperscriptBox["x", "4"]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["x", "6"]}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"Erf", "[", "x", "]"}]}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"Erf", "[", 
         FractionBox["x", 
          SqrtBox["2"]], "]"}]}], ")"}]}], "+", 
     RowBox[{"180", " ", 
      SuperscriptBox["\[ExponentialE]", 
       FractionBox[
        RowBox[{"7", " ", 
         SuperscriptBox["x", "2"]}], "2"]], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"Erf", "[", "x", "]"}]}], ")"}], "3"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"Erf", "[", 
         FractionBox["x", 
          SqrtBox["2"]], "]"}]}], ")"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.928613183987253*^9},
 CellLabel->
  "(Debug) Out[24]=",ExpressionUUID->"b1656bf2-cf6e-40a9-a6f3-fedbaeda1e67"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["N=8", "Subsubsection",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQBWIQnWLIJffX4a2jWkqlPIjW2frb2N3xreOZACEzEG22
KPiGvfNbx0NLQ26BaKkoextXIP3qzRxbEF2t55IGouOUNdNB9K71ax4HA2mv
E8rPQLRZUXTuApe3jv+Wp+eB6N2FpiUgetbKYDCt99f9CYh+JxkOprmWTNq0
EEjbcC4E0/2P4u4uAtJVqcVg+tcq8QNfgfROV/7DIHpJXJL9NyBd8dDLEUTv
aYpa8QNIpzFxrQPRLIVzH7O7vnVkS01/AqI9NpW8B9ErxK+A6ZXC1rL8QNrq
0FZ5EJ1hUq4Ooi/JTATTG/5u1QWLJ9wH04Hsq6+AaK0tlfdAdElDy09rIK20
cgaYBgBWxqDG
  "],
 Background->RGBColor[
  1, 0.9, 0.8],ExpressionUUID->"33488839-7cb8-4988-8f59-f861340a865e"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"as2f", "=", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{"as2y", "/.", 
     RowBox[{"z", "\[Rule]", "0"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", "as2f"}], "Input",
 CellChangeTimes->{{3.9265412231032352`*^9, 3.926541231395034*^9}, {
   3.926542120974402*^9, 3.926542121760816*^9}, {3.9265425355457287`*^9, 
   3.926542536050926*^9}, 3.9273301852704687`*^9, 3.927330499376687*^9, {
   3.927330745306652*^9, 3.9273307569503603`*^9}, 3.927342929374483*^9, {
   3.927356437378408*^9, 3.9273565393502073`*^9}, {3.92735807924647*^9, 
   3.92735807990984*^9}, {3.928475044851853*^9, 3.928475070097095*^9}, {
   3.928475260889461*^9, 3.928475269720724*^9}, {3.928506172848591*^9, 
   3.928506184896844*^9}, {3.9285209864136353`*^9, 3.928520996211885*^9}, {
   3.928521079936183*^9, 3.9285210821075697`*^9}, {3.928522290784164*^9, 
   3.928522309054039*^9}, {3.9384703674074917`*^9, 3.9384703693015594`*^9}},
 Background->RGBColor[
  1, 1, 0.85],ExpressionUUID->"07590924-e0cf-4dd1-b7bc-cc363e601675"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Checking the value at z=1", "Subsubsection",
 CellChangeTimes->{{3.926386928318529*^9, 3.926386939793475*^9}, {
  3.9265386558658657`*^9, 3.926538672572363*^9}, {3.927572162613551*^9, 
  3.927572178645234*^9}, {3.92841826268705*^9, 3.928418281317503*^9}},
 Background->RGBColor[
  1, 0.9, 0.8],ExpressionUUID->"7a915a47-9303-4e30-896a-a8101c13fdcb"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"as2y", "/.", 
   RowBox[{"z", "\[Rule]", "1"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.928273379470982*^9, 3.9282734146154137`*^9}, {
  3.928274445051532*^9, 3.9282744486396112`*^9}, {3.93923813815526*^9, 
  3.9392381425574207`*^9}},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->"In[25]:=",ExpressionUUID->"30e1a480-531a-45b1-8df8-8546f2272662"],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{{3.928273389108552*^9, 3.9282734166277533`*^9}, 
   3.92827444912402*^9, 3.928274569625225*^9, 3.928294113697178*^9, 
   3.928295086518607*^9, 3.928296048974577*^9, 3.928297813919132*^9, 
   3.928300272218133*^9, 3.928334167068296*^9, 3.9284182117923517`*^9, 
   3.9392380938472614`*^9, 3.939238144861326*^9},
 CellLabel->"Out[25]=",ExpressionUUID->"98875e91-4c75-9c4c-9b37-cad1e9920a2e"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Computing the independent eigenvalue PDFs",
 FontSize->18,
 FontWeight->"Normal"]], "Subsection",
 CellChangeTimes->{{3.926386928318529*^9, 3.926386939793475*^9}, {
  3.9265386558658657`*^9, 3.926538672572363*^9}, {3.927572162613551*^9, 
  3.927572178645234*^9}, {3.9275832019797487`*^9, 3.92758321290392*^9}, {
  3.928333981416946*^9, 3.928333984150855*^9}},
 FontSize->24,
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"5d3ffa0b-c538-4909-9855-d51c780d720c"],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["Extract the j-th coefficient of ",
  FontSize->16,
  FontWeight->"Normal"],
 Cell[BoxData[
  FormBox[
   TemplateBox[<|
    "boxes" -> FormBox["\[Zeta]", TraditionalForm], "errors" -> {}, "input" -> 
     "\\zeta", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "0e75c964-e48d-5949-b1c4-2e9864a20781"],
 StyleBox[" in the generating function by taking j-th derivative with respect \
to ",
  FontSize->16,
  FontWeight->"Normal"],
 Cell[BoxData[
  FormBox[
   TemplateBox[<|
    "boxes" -> FormBox["\[Zeta]", TraditionalForm], "errors" -> {}, "input" -> 
     "\\zeta", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "4c472ef9-d695-cb40-8bc1-e11f7007643d"],
 StyleBox[" and set ",
  FontSize->16,
  FontWeight->"Normal"],
 Cell[BoxData[
  FormBox[
   TemplateBox[<|
    "boxes" -> FormBox["\[Zeta]", TraditionalForm], "errors" -> {}, "input" -> 
     "\\zeta", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "78e7dcf9-0b84-8743-88d8-b816a2f33670"],
 StyleBox["=0",
  FontSize->16,
  FontWeight->"Normal"]
}], "Subsubsection",
 CellChangeTimes->{{3.939164868869507*^9, 3.9391649541647415`*^9}, {
  3.93979695831839*^9, 3.939796979721739*^9}},
 Background->RGBColor[
  1, 0.9, 0.8],ExpressionUUID->"bbef753f-dbd7-ac4d-9430-3c10da7cd1d4"],

Cell[BoxData[
 RowBox[{"Monitor", "[", 
  RowBox[{
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"j", "=", "0"}], ",", 
     RowBox[{"j", "\[LessEqual]", 
      RowBox[{
       RowBox[{"Ceiling", "[", 
        RowBox[{"Nmax", "/", "2"}], "]"}], "-", "1"}]}], ",", 
     RowBox[{"j", "++"}], ",", 
     RowBox[{
      RowBox[{"as2yx", "[", "j", "]"}], "=", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "/", 
          RowBox[{"j", "!"}]}], ")"}], "*", 
        RowBox[{"D", "[", 
         RowBox[{"as2y", ",", 
          RowBox[{"{", 
           RowBox[{"z", ",", "j"}], "}"}]}], "]"}]}], "/.", 
       RowBox[{"z", "\[Rule]", "0"}]}]}]}], "]"}], ",", "j"}], "]"}]], "Input",\

 CellChangeTimes->{{3.927517161166781*^9, 3.927517250898542*^9}, {
  3.927517413937541*^9, 3.927517423026643*^9}, {3.928333954360798*^9, 
  3.9283339651262608`*^9}, {3.928334812912882*^9, 3.928334818020035*^9}, {
  3.928334912670515*^9, 3.9283349130300703`*^9}, {3.928335537223055*^9, 
  3.928335608089098*^9}, {3.928375273459897*^9, 3.928375273774341*^9}, {
  3.928378520978137*^9, 3.928378521382722*^9}, {3.9284183323764353`*^9, 
  3.928418337995936*^9}},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->"In[26]:=",ExpressionUUID->"6b4e44ea-c2df-4db3-a8ca-7b599a763439"],

Cell[BoxData[
 RowBox[{"Monitor", "[", 
  RowBox[{
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"j", "=", "0"}], ",", 
     RowBox[{"j", "\[LessEqual]", 
      RowBox[{
       RowBox[{"Ceiling", "[", 
        RowBox[{"Nmax", "/", "2"}], "]"}], "-", "1"}]}], ",", 
     RowBox[{"j", "++"}], ",", 
     RowBox[{
      RowBox[{"as2y3", "[", "j", "]"}], "=", 
      RowBox[{"Simplify", "[", 
       RowBox[{"as2yx", "[", "j", "]"}], "]"}]}]}], "]"}], ",", "j"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.928380674446447*^9, 3.928380717332111*^9}, {
  3.928419001635024*^9, 3.928419002264085*^9}},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->"In[27]:=",ExpressionUUID->"9566b96f-c519-40c7-a105-82d2a9fda5b6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["Compute ",
  FontSize->16,
  FontWeight->"Normal"],
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SubsuperscriptBox[
          StyleBox["f", "TI"], 
          StyleBox["N", "TI"], 
          StyleBox["G", "TI"]], "(", 
         RowBox[{
           StyleBox["k", "TI"], ";", 
           StyleBox["s", "TI"]}], ")"}], TraditionalForm], "errors" -> {}, 
     "input" -> "f^{G}_{N}(k;s)", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],
  FontSize->16,
  FontWeight->"Normal",ExpressionUUID->"e8a8c10f-9e47-e84f-9089-1daf6261b359"],
 StyleBox[" by the recurrence relation",
  FontSize->16,
  FontWeight->"Normal"]
}], "Subsubsection",
 CellChangeTimes->{{3.9391651406013126`*^9, 3.9391651447879143`*^9}, {
  3.9391651754589386`*^9, 3.9391652055993137`*^9}},
 Background->RGBColor[
  1, 0.9, 0.8],ExpressionUUID->"11bfcb34-fcab-dd4e-a56c-0e95f50fa379"],

Cell[BoxData[
 RowBox[{"Monitor", "[", 
  RowBox[{
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"j", "=", "1"}], ",", 
     RowBox[{"j", "\[LessEqual]", 
      RowBox[{"Ceiling", "[", 
       RowBox[{"Nmax", "/", "2"}], "]"}]}], ",", 
     RowBox[{"j", "++"}], ",", 
     RowBox[{
      RowBox[{"as2y5", "[", "j", "]"}], "=", 
      RowBox[{"Simplify", "[", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"j", "<", "2"}], ",", 
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{"as2y3", "[", "0", "]"}], ",", "x"}], "]"}], ",", 
         RowBox[{
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{"as2y3", "[", 
             RowBox[{"j", "-", "1"}], "]"}], ",", "x"}], "]"}], "+", 
          RowBox[{"as2y5", "[", 
           RowBox[{"j", "-", "1"}], "]"}]}]}], "]"}], "]"}]}]}], "]"}], ",", 
   "j"}], "]"}]], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQAWIQ7Rqm+lfF+a3j7QMxHKpAOoxhnwyIdrr1QBZEazS4
OoHoVS4d7iB6+9bVgSDa+sHSSBAtdrogDkQ3CVWCaSeHM+0gumh7XCeI7s//
PgdEKxX2LQLRnCbW60G04D/L7SD6z5yYT/ZAuufsZzCdtM6e3wFI676eA6bl
CraogOi82HeqILr5QKYWiJ7lG6QNovm+zjNzBdJHuC6Zg2imsD2XNru8dTRK
MbkMoo942TlvAdIfrd+C6Y7r2R4gek5MOZjm0173C0TnaCz7C6JVXP+KnwDS
qyQvS4DoX57CSiD6q0emMog2WmCUcAekbl5MMogGAOJnk8E=
  "],
 Background->RGBColor[1, 1, 0.85],
 CellLabel->"In[28]:=",ExpressionUUID->"aabb2215-26c2-4534-92ba-026c536f39c9"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["Example of ", "Section",
  FontSize->18],
 StyleBox[" ",
  FontSize->18],
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SubsuperscriptBox[
          StyleBox["f", "TI"], 
          StyleBox["N", "TI"], 
          StyleBox["G", "TI"]], "(", 
         RowBox[{
           StyleBox["k", "TI"], ";", 
           StyleBox["s", "TI"]}], ")"}], TraditionalForm], "errors" -> {}, 
     "input" -> "f^{G}_{N}(k;s)", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],
  FontSize->18,ExpressionUUID->"edbf9a3e-63a8-e24e-8df9-0729ea363227"],
 StyleBox[" for N=12", "Section",
  FontSize->18]
}], "Subsection",
 CellChangeTimes->{{3.9392383013621445`*^9, 3.9392383057898235`*^9}, {
  3.939333106092369*^9, 3.939333115997801*^9}},
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"e6484381-43a9-524c-a7fa-10e8ac632136"],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Plot the PDFs",
 FontSize->16,
 FontWeight->"Normal"]], "Subsubsection",
 CellFrame->{{0, 0}, {0, 0}},
 CellChangeTimes->{{3.926386928318529*^9, 3.926386939793475*^9}, {
  3.9265386558658657`*^9, 3.926538672572363*^9}, {3.927572162613551*^9, 
  3.927572178645234*^9}, {3.9275832019797487`*^9, 3.92758321290392*^9}, {
  3.927583538130674*^9, 3.9275835452855673`*^9}, {3.927613213396451*^9, 
  3.9276132331181993`*^9}, {3.928294250857692*^9, 3.928294259239257*^9}, {
  3.928294305670133*^9, 3.9282943066144533`*^9}, {3.9282952022496557`*^9, 
  3.9282952027219152`*^9}, {3.9282968525825243`*^9, 3.9282968530323772`*^9}, {
  3.928299242965156*^9, 3.9282992436061373`*^9}, {3.9283368484066267`*^9, 
  3.9283368486539993`*^9}, {3.9284681152015877`*^9, 3.928468145599448*^9}},
 Background->RGBColor[
  1, 0.9, 0.8],ExpressionUUID->"667f9303-7bd5-4c9d-9320-c5248c410ceb"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"as2y5", "[", "1", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", 
     RowBox[{"-", "2"}], ",", "7"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQAWIQnXR247VrTm8dmy513QDR60oKMlSd3zqqXXfJBNFP
FJbmg+gthsYlILrpTEwviPZ6lw6mU7s9loDozUuXrQLR/2JNdoLoPafcwfRs
7fdP7YH0lY6/YLrD6rieA5A+yzTPBERfO/anYoHLW8efLwUqQbS20ZNnIJr1
jfgrEK1x4tjWhUC6rP0qmK4qun5/EZAOOvUJTMtUH1HeAqS9z1iqgujZoVcN
QbTZmntg+ijfY4etQHoSR4QjiN514WXLSSB9TTKqFUTv7VH+DaIl0vXBtEjG
pVtfgLRjn+dtEM210I/5K5A+qJ0BpgVXzucB0buWrgDTAKVFpig=
  "],
 NumberMarks->False,
 Background->RGBColor[1, 1, 0.85],
 CellLabel->
  "(Debug) (Dialog) \
In[47]:=",ExpressionUUID->"b04d5e47-51d2-4872-9ba1-8b718b8009a2"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJxFtnk4ld/3/2+e5ZjnIVRICBU69712lLyEJCmRkIRKFBJlVoYyJBkzhcpQ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       "]]},
     Annotation[#, "Charting`Private`Tag$396150#1"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{-2, 7}, {-6.022711067072344*^-16, 0.6729883752576861}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.928467165710191*^9, 3.9284674873409147`*^9, 
  3.928467561651915*^9, 3.928468332402502*^9},
 CellLabel->
  "(Debug) (Dialog) \
Out[47]=",ExpressionUUID->"b7e82671-360a-4314-b5d1-824604250e4e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"as2y5", "[", "2", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", 
     RowBox[{"-", "2"}], ",", "7"}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "Full"}]}], "]"}]], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQBWIQnXR247VrTm8dmy513QDR60oKMlSd3zqqXXfJBNFP
FJbmg+gthsYlILrpTEwviPZ6lw6mU7s9loDozUuXrQLR/2JNdoLoPafcwfRs
7fdP7YH0lY6/YLrD6rieA5A+yzTPBERfO/anYoHLW8efLwUqQbS20ZNnIJr1
jfgrEK1x4tjWhUC6rP0qmK4qun5/EZAOOvUJTMtUH1HeAqS9z1iqgujZoVcN
QbTZmntg+ijfY4etQHoSR4QjiN514WXLSSB9TTKqFUTv7VH+DaIl0vXBtEjG
pVtfgHT27L67ILpKqpTlK5DO2tMPpn/sX8oLooN914Jp59QoSxA9zbDVCkQD
AIK4rvQ=
  "],
 NumberMarks->False,
 Background->RGBColor[1, 1, 0.85],
 CellLabel->
  "(Debug) In[40]:=",ExpressionUUID->"29829cc1-bc25-4b99-9758-167bd2f93f2b"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJxEeHc4V//7v73JikgZSRKSEHXOuU9WKitRSMuqFCErlYQyU5mZ2aFsWb3q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       "]]},
     Annotation[#, "Charting`Private`Tag$395593#1"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{-2, 7}, {-5.358038589487856*^-16, 0.8028612977184889}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.928467186354496*^9, 3.928467496680202*^9, 
  3.9284675682209177`*^9, 3.928467925579974*^9},
 CellLabel->
  "(Debug) Out[40]=",ExpressionUUID->"0c8c3f9a-5c17-4e83-8441-4d77954bfbfe"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"as2y5", "[", "3", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", 
     RowBox[{"-", "2"}], ",", "7"}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "Full"}]}], "]"}]], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQBWIQnXR247VrTm8dmy513QDR60oKMlSd3zqqXXfJBNFP
FJbmg+gthsYlILrpTEwviPZ6lw6mU7s9loDozUuXrQLR/2JNdoLoPafcwfRs
7fdP7YH0lY6/YLrD6rieA5A+yzTPBERfO/anYoHLW8efLwUqQbS20ZNnIJr1
jfgrEK1x4tjWhUC6rP0qmK4qun5/EZAOOvUJTMtUH1HeAqS9z1iqgujZoVcN
QbTZmntg+ijfY4etQHoSR4QjiN514WXLSSB9TTKqFUTv7VH+DaIl0vXBtEjG
pVtfgLRU18r7ILrs8gbWr0BalfUgmH62v58PRDetnA6ml6jftQbRnyb/tgHR
AJiPsQQ=
  "],
 NumberMarks->False,
 Background->RGBColor[1, 1, 0.85],
 CellLabel->
  "(Debug) (Dialog) \
In[42]:=",ExpressionUUID->"ef8b3a51-0d7a-4aab-83a1-c06172184a4a"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJxEd3c8l9/7v713slJWg0IqWd33fW4qhIQiSUOkkMgOmVFRQkZkZaWMrKxe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       "]]},
     Annotation[#, "Charting`Private`Tag$395982#1"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{-2, 7}, {-1.540514897019427*^-15, 0.8715048374599154}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.928467944475075*^9},
 CellLabel->
  "(Debug) (Dialog) \
Out[42]=",ExpressionUUID->"92d8a6e6-5ec8-40a0-af26-ea9de11ec9db"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"as2y5", "[", "4", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", 
     RowBox[{"-", "2"}], ",", "7"}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "Full"}]}], "]"}]], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQBWIQnXR247VrTm8dmy513QDR60oKMlSd3zqqXXfJBNFP
FJbmg+gthsYlILrpTEwviPZ6lw6mU7s9loDozUuXrQLR/2JNdoLoPafcwfRs
7fdP7YH0lY6/YLrD6rieA5A+yzTPBERfO/anYoHLW8efLwUqQbS20ZNnIJr1
jfgrEK1x4tjWhUC6rP0qmK4qun5/EZAOOvUJTMtUH1HeAqS9z1iqgujZoVcN
QbTZmntg+ijfY4etQHoSR4QjiN514WXLSSB9TTKqFUTv7VH+DaIl0vXBtEjG
pVtfgPSGwilPQXSC7W62r0A6cupZMN2pVsYPorVca8C0kvFBWxD97M5VMA0A
dr+vRw==
  "],
 NumberMarks->False,
 Background->RGBColor[1, 1, 0.85],
 CellLabel->
  "(Debug) (Dialog) \
In[45]:=",ExpressionUUID->"c3e470b6-d4ed-478e-8ff0-2908d56eb99b"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJxEd3c811/0v723srKjyKiP7N6v131ZJVQyiqxEERkJSfZKERGyCxGJrMx3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       "]]},
     Annotation[#, "Charting`Private`Tag$396108#1"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{-2, 7}, {-1.1929421635541113`*^-15, 0.9128591233191129}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.928467215245152*^9, 3.928467245562656*^9}, 
   3.92846751454458*^9, 3.9284675825765533`*^9, 3.928467972867627*^9},
 CellLabel->
  "(Debug) (Dialog) \
Out[45]=",ExpressionUUID->"bc60ec96-cdd3-45a0-aa41-6a4e8793cd5a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"as2y5", "[", "5", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", 
     RowBox[{"-", "2"}], ",", "7"}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "Full"}]}], "]"}]], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQA2IQnXR247VrTm8dmy513QDR60oKMlSd3zqqXXfJBNFP
FJbmg+gthsYlILrpTEwviPZ6lw6mU7s9loDozUuXrQLR/2JNdoLoPafcwfRs
7fdP7YH0lY6/YLrD6rieA5A+yzTPBERfO/anYoHLW8efLwUqQbS20ZNnIJr1
jfgrEK1x4tjWhUC6rP0qmK4qun5/EZAOOvUJTMtUH1HeAqS9z1iqgujZoVcN
QbTZmntg+ijfY4etQHoSR4QjiN514WXLSSB9TTKqFUTv7VH+DaIl0vXBtEjG
pVtfgLTQlMqHIPoWf+lzEH3hiPlLEH3lICPHVyBtIqMPpg+c8xUA0VuiQsH0
vmVBdiB6YXgymAYA7bK4Dw==
  "],
 NumberMarks->False,
 Background->RGBColor[1, 1, 0.85],
 CellLabel->
  "(Debug) (Dialog) \
In[44]:=",ExpressionUUID->"cee6bc34-033d-4191-81af-f0acf77ffc94"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwUV3c8198Xtvf40FASQkNFvgjR+96blaQSkVXJSEZKaFjZDZRkRJId2Yrs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       "]]},
     Annotation[#, "Charting`Private`Tag$396066#1"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{-2, 7}, {-4.547823771127617*^-15, 0.937161911151867}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.928467274713567*^9, 3.9284675244022017`*^9, 
  3.928467589364423*^9, 3.9284679680561943`*^9},
 CellLabel->
  "(Debug) (Dialog) \
Out[44]=",ExpressionUUID->"555dc691-5c03-4570-be4c-8a17052ec561"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"as2y5", "[", "6", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", 
     RowBox[{"-", "2"}], ",", "7"}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "Full"}]}], "]"}]], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQB2IQnXR247VrTm8dmy513QDR60oKMlSd3zqqXXfJBNFP
FJbmg+gthsYlILrpTEwviPZ6lw6mU7s9loDozUuXrQLR/2JNdoLoPafcwfRs
7fdP7YH0lY6/YLrD6rieA5A+yzTPBERfO/anYoHLW8efLwUqQbS20ZNnIJr1
jfgrEK1x4tjWhUC6rP0qmK4qun5/EZAOOvUJTMtUH1HeAqS9z1iqgujZoVcN
QbTZmntg+ijfY4etQHoSR4QjiN514WXLSSB9TTKqFUTv7VH+DaIl0vXBtEjG
pVtfgLTQlMqHIPoWf+lzEH3hiPlLEK1V0vYORJ/adO09iN4xIZ3rK0i9x10w
PaFKSxBE/5M2BtP75zyzA9H7dH+BaQBGdMNd
  "],
 NumberMarks->False,
 Background->RGBColor[1, 1, 0.85],
 CellLabel->
  "(Debug) (Dialog) \
In[43]:=",ExpressionUUID->"0be50f91-c5cf-4262-9cb5-5d8a0d5b7778"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwUV2VYVk0TfuguQbqkVUpEQHzO2aUVQREkDRoJCRGREKQkBBWQEASkVEKa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       "]]},
     Annotation[#, "Charting`Private`Tag$396024#1"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{-2, 7}, {-3.5471584256766507`*^-15, 0.9485203231124176}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.928467322220495*^9, 3.928467327226182*^9}, 
   3.928467545891755*^9, 3.928467596371726*^9, 3.928467964399867*^9},
 CellLabel->
  "(Debug) (Dialog) \
Out[43]=",ExpressionUUID->"3811228b-68a0-4ad8-9f6b-c83c5b470cd9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"as2y5", "[", "i", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "5"}], "}"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", 
     RowBox[{"-", "2"}], ",", "7"}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "Full"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.928467331266966*^9, 3.928467367851255*^9}, {
  3.928467402862118*^9, 3.9284674105456676`*^9}, {3.9284674416520033`*^9, 
  3.928467455816293*^9}, {3.9284676002237587`*^9, 3.92846762272397*^9}, {
  3.928467675083233*^9, 3.928467675746114*^9}, {3.9284679960958652`*^9, 
  3.9284680407138567`*^9}, {3.9284683418593597`*^9, 3.9284683661642733`*^9}, {
  3.9391655138994083`*^9, 3.9391656069739876`*^9}},
 Background->RGBColor[
  1, 1, 0.85],ExpressionUUID->"f1f0e618-5e23-4d17-94f4-3a6d333ffc98"],

Cell[BoxData[
 GraphicsBox[{{{{}, {}, 
     TagBox[
      {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
       Opacity[1.], LineBox[CompressedData["
1:eJxFtnk4ld/3/2+e5ZjnIVRICBU69712lLyEJCmRkIRKFBJlVoYyJBkzhcpQ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        "]]},
      Annotation[#, "Charting`Private`Tag$396150#1"]& ]}, {}}, {{{}, {}, 
     TagBox[
      {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
       Opacity[1.], LineBox[CompressedData["
1:eJxEeHc4V//7v73JikgZSRKSEHXOuU9WKitRSMuqFCErlYQyU5mZ2aFsWb3q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        "]]},
      Annotation[#, "Charting`Private`Tag$395593#1"]& ]}, {}}, {{{}, {}, 
     TagBox[
      {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
       Opacity[1.], LineBox[CompressedData["
1:eJxEd3c8l9/7v713slJWg0IqWd33fW4qhIQiSUOkkMgOmVFRQkZkZaWMrKxe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        "]]},
      Annotation[#, "Charting`Private`Tag$395982#1"]& ]}, {}}, {{{}, {}, 
     TagBox[
      {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
       Opacity[1.], LineBox[CompressedData["
1:eJxEd3c811/0v723srKjyKiP7N6v131ZJVQyiqxEERkJSfZKERGyCxGJrMx3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        "]]},
      Annotation[#, "Charting`Private`Tag$396108#1"]& ]}, {}}, {{{}, {}, 
     TagBox[
      {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
       Opacity[1.], LineBox[CompressedData["
1:eJwUV3c8198Xtvf40FASQkNFvgjR+96blaQSkVXJSEZKaFjZDZRkRJId2Yrs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        "]]},
      Annotation[#, "Charting`Private`Tag$396066#1"]& ]}, {}}, {{{}, {}, 
     TagBox[
      {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
       Opacity[1.], LineBox[CompressedData["
1:eJwUV2VYVk0TfuguQbqkVUpEQHzO2aUVQREkDRoJCRGREKQkBBWQEASkVEKa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        "]]},
      Annotation[#, "Charting`Private`Tag$396024#1"]& ]}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->Full,
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.92846767919788*^9, 3.928467684183874*^9}, 
   3.928468043921495*^9, {3.928468345988009*^9, 3.928468369335884*^9}},
 CellLabel->
  "(Debug) (Dialog) \
Out[49]=",ExpressionUUID->"075a46e5-3d36-4ff4-90b6-5833c394bbcc"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["Check normalisation for ",
  FontSize->16,
  FontWeight->"Normal"],
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SubsuperscriptBox[
          StyleBox["f", "TI"], 
          StyleBox["N", "TI"], 
          StyleBox["G", "TI"]], "(", 
         RowBox[{
           StyleBox["k", "TI"], ";", 
           StyleBox["s", "TI"]}], ")"}], TraditionalForm], "errors" -> {}, 
     "input" -> "f^{G}_{N}(k;s)", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],
  FontSize->16,
  FontWeight->"Normal",ExpressionUUID->
  "247ebb1a-bf97-5c48-a030-4463ee47b45c"]
}], "Subsubsection",
 CellChangeTimes->{{3.926386928318529*^9, 3.926386939793475*^9}, {
  3.9265386558658657`*^9, 3.926538672572363*^9}, {3.927572162613551*^9, 
  3.927572178645234*^9}, {3.9275832019797487`*^9, 3.92758321290392*^9}, {
  3.927583538130674*^9, 3.9275835452855673`*^9}, {3.927613213396451*^9, 
  3.9276132331181993`*^9}, {3.9391666298210163`*^9, 3.9391666491726856`*^9}},
 Background->RGBColor[
  1, 0.9, 0.8],ExpressionUUID->"e2fd7f77-b7ff-4a71-a735-9892ede435c4"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"j", "=", "1"}], ",", 
   RowBox[{"j", "\[LessEqual]", 
    RowBox[{"Ceiling", "[", 
     RowBox[{"Nmax", "/", "2"}], "]"}]}], ",", 
   RowBox[{"j", "++"}], ",", 
   RowBox[{
    RowBox[{"naj", "=", 
     RowBox[{"NIntegrate", "[", 
      RowBox[{
       RowBox[{"as2y5", "[", "j", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", 
         RowBox[{"-", "Infinity"}], ",", "Infinity"}], "}"}], ",", 
       RowBox[{"WorkingPrecision", "\[Rule]", "30"}], ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", "20"}]}], "]"}]}], ";", 
    RowBox[{"Print", "[", "j", "]"}], ";", 
    RowBox[{"Print", "[", "naj", "]"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.927573002115633*^9, 3.927573037912142*^9}, {
  3.927573074116684*^9, 3.927573104796956*^9}, {3.927613250489478*^9, 
  3.927613292059762*^9}, {3.927613336701909*^9, 3.9276133591349*^9}, {
  3.9276133947321997`*^9, 3.9276134419050827`*^9}, {3.928336980621921*^9, 
  3.9283369943361073`*^9}},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->
  "(Debug) (Dialog) \
In[51]:=",ExpressionUUID->"1bfc6c27-5599-4934-8907-9fbaf7a966d9"],

Cell[CellGroupData[{

Cell[BoxData["1"], "Print",
 CellChangeTimes->{3.928468662531611*^9},
 CellLabel->
  "(Debug) During evaluation of (Dialog) \
In[51]:=",ExpressionUUID->"3e9e90b2-e5c0-4e0b-b110-6cb6e54c5cc8"],

Cell[BoxData["1.0000000000000000000000000000037142868812273814834956123207`30.\
"], "Print",
 CellChangeTimes->{3.928468662532999*^9},
 CellLabel->
  "(Debug) During evaluation of (Dialog) \
In[51]:=",ExpressionUUID->"b58e874a-0fa8-4cfb-83ba-97980c7a0732"],

Cell[BoxData["2"], "Print",
 CellChangeTimes->{3.9284686691153097`*^9},
 CellLabel->
  "(Debug) During evaluation of (Dialog) \
In[51]:=",ExpressionUUID->"d98826b2-ce53-4212-8ca1-d1dc3e25962d"],

Cell[BoxData["0.9999999999999999999999999999871522934145454667269015650089`30.\
"], "Print",
 CellChangeTimes->{3.9284686691167603`*^9},
 CellLabel->
  "(Debug) During evaluation of (Dialog) \
In[51]:=",ExpressionUUID->"5721546c-f263-402c-b8a5-e8725db79116"],

Cell[BoxData["3"], "Print",
 CellChangeTimes->{3.928468672499464*^9},
 CellLabel->
  "(Debug) During evaluation of (Dialog) \
In[51]:=",ExpressionUUID->"8c7b2dc8-10be-4a33-9382-e6ff033e8d91"],

Cell[BoxData["1.0000000000000000000000005064215869487624813744527997261246`30.\
"], "Print",
 CellChangeTimes->{3.92846867250051*^9},
 CellLabel->
  "(Debug) During evaluation of (Dialog) \
In[51]:=",ExpressionUUID->"87e8eef1-5d86-4caa-b637-753ea5ff64ca"],

Cell[BoxData["4"], "Print",
 CellChangeTimes->{3.928468675848845*^9},
 CellLabel->
  "(Debug) During evaluation of (Dialog) \
In[51]:=",ExpressionUUID->"cf3136bd-8b6d-416b-b393-ea9e41cce3e1"],

Cell[BoxData["0.9999999999999999999999999999025219531571622144715253458704`30.\
"], "Print",
 CellChangeTimes->{3.928468675849893*^9},
 CellLabel->
  "(Debug) During evaluation of (Dialog) \
In[51]:=",ExpressionUUID->"ddb4c49b-aca1-481a-ae2b-36c04f1c131c"],

Cell[BoxData["5"], "Print",
 CellChangeTimes->{3.928468679186898*^9},
 CellLabel->
  "(Debug) During evaluation of (Dialog) \
In[51]:=",ExpressionUUID->"f9d65b02-47c8-4da1-8574-00e947f745aa"],

Cell[BoxData["0.9999999999999999999999999998763182316100216909117889485143`30.\
"], "Print",
 CellChangeTimes->{3.928468679187957*^9},
 CellLabel->
  "(Debug) During evaluation of (Dialog) \
In[51]:=",ExpressionUUID->"d90e2b27-2008-4a96-8102-5e609dd42f82"],

Cell[BoxData["6"], "Print",
 CellChangeTimes->{3.9284686833069143`*^9},
 CellLabel->
  "(Debug) During evaluation of (Dialog) \
In[51]:=",ExpressionUUID->"71ec09c9-4df8-43d1-a42e-7a18aadaac55"],

Cell[BoxData["0.9999999999999999999999999999608177638253393330915972821598`30.\
"], "Print",
 CellChangeTimes->{3.928468683308378*^9},
 CellLabel->
  "(Debug) During evaluation of (Dialog) \
In[51]:=",ExpressionUUID->"a12ba5a8-af55-4dbc-a739-99eec7aace19"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Computation of statistical quantities",
 FontSize->18,
 FontWeight->"Normal"]], "Subsection",
 CellChangeTimes->{{3.939241534829582*^9, 3.9392415424886074`*^9}},
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"807c8e37-0934-a94e-8ef6-8b7c16f782ed"],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["Calculate  means for each eigenvalue PDF ",
  FontSize->16],
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SubsuperscriptBox[
          StyleBox["f", "TI"], 
          StyleBox["N", "TI"], 
          StyleBox["G", "TI"]], "(", 
         RowBox[{
           StyleBox["k", "TI"], ";", 
           StyleBox["s", "TI"]}], ")"}], TraditionalForm], "errors" -> {}, 
     "input" -> "f^{G}_{N}(k;s)", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],
  FontSize->16,ExpressionUUID->"1c649ede-3dd3-0c4a-a7b5-42825eca88f2"]
}], "Subsubsection",
 CellChangeTimes->{{3.926386928318529*^9, 3.926386939793475*^9}, {
  3.9265386558658657`*^9, 3.926538672572363*^9}, {3.927572162613551*^9, 
  3.927572178645234*^9}, {3.9275832019797487`*^9, 3.92758321290392*^9}, {
  3.927583538130674*^9, 3.9275835452855673`*^9}, {3.927613213396451*^9, 
  3.9276132331181993`*^9}, {3.92761349279049*^9, 3.9276135076408443`*^9}, {
  3.9282543187672997`*^9, 3.9282543297249603`*^9}, {3.9392384422302628`*^9, 
  3.9392384602568855`*^9}},
 Background->RGBColor[
  1, 0.9, 0.8],ExpressionUUID->"5abacf1a-4e43-4b58-bd20-6ca0db3bf64e"],

Cell[BoxData[
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"j", "=", "1"}], ",", 
   RowBox[{"j", "\[LessEqual]", 
    RowBox[{"Ceiling", "[", 
     RowBox[{"Nmax", "/", "2"}], "]"}]}], ",", 
   RowBox[{"j", "++"}], ",", 
   RowBox[{
    RowBox[{"ma", "[", "j", "]"}], "=", 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{"x", "*", 
       RowBox[{"as2y5", "[", "j", "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", 
        RowBox[{"-", "Infinity"}], ",", "Infinity"}], "}"}], ",", 
      RowBox[{"WorkingPrecision", "\[Rule]", "30"}], ",", 
      RowBox[{"AccuracyGoal", "\[Rule]", "20"}]}], "]"}]}]}], "]"}]], "Input",\

 CellChangeTimes->{{3.927573002115633*^9, 3.927573037912142*^9}, {
  3.927573074116684*^9, 3.927573104796956*^9}, {3.927613250489478*^9, 
  3.927613292059762*^9}, {3.927613336701909*^9, 3.9276133591349*^9}, {
  3.9276133947321997`*^9, 3.9276134419050827`*^9}, {3.9276135307503347`*^9, 
  3.927613569023918*^9}, {3.92825468024454*^9, 3.928254681436232*^9}, {
  3.928417265166047*^9, 3.928417266902885*^9}},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->
  "(Debug) (Dialog) \
In[52]:=",ExpressionUUID->"5f676b6a-7067-4b2e-a6fa-55aaafaea010"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["Calculate  central moments up to the 6th for  ",
  FontSize->16],
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SubsuperscriptBox[
          StyleBox["f", "TI"], 
          StyleBox["N", "TI"], 
          StyleBox["G", "TI"]], "(", 
         RowBox[{
           StyleBox["k", "TI"], ";", 
           StyleBox["s", "TI"]}], ")"}], TraditionalForm], "errors" -> {}, 
     "input" -> "f^{G}_{N}(k;s)", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],
  FontSize->16,ExpressionUUID->"3db3f471-90cf-2849-a639-0cf52ea0742f"]
}], "Subsubsection",
 CellChangeTimes->{{3.926386928318529*^9, 3.926386939793475*^9}, {
  3.9265386558658657`*^9, 3.926538672572363*^9}, {3.927572162613551*^9, 
  3.927572178645234*^9}, {3.9275832019797487`*^9, 3.92758321290392*^9}, {
  3.927583538130674*^9, 3.9275835452855673`*^9}, {3.927613213396451*^9, 
  3.9276132331181993`*^9}, {3.92761349279049*^9, 3.9276135076408443`*^9}, {
  3.927613609525571*^9, 3.927613618008181*^9}, {3.927613684397038*^9, 
  3.927613688334656*^9}, {3.9282543343601017`*^9, 3.9282543434504843`*^9}, {
  3.9282944446017647`*^9, 3.928294456155675*^9}, {3.9392384701183453`*^9, 
  3.9392385216189766`*^9}},
 Background->RGBColor[
  1, 0.9, 0.8],ExpressionUUID->"f3b1291b-f07a-4092-a196-209dfec27baf"],

Cell[BoxData[
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"j", "=", "1"}], ",", 
   RowBox[{"j", "\[LessEqual]", 
    RowBox[{"Ceiling", "[", 
     RowBox[{"Nmax", "/", "2"}], "]"}]}], ",", 
   RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"k", "=", "2"}], ",", 
     RowBox[{"k", "\[LessEqual]", "6"}], ",", 
     RowBox[{"k", "++"}], ",", 
     RowBox[{
      RowBox[{"as2y6", "[", 
       RowBox[{"j", ",", "k"}], "]"}], "=", 
      RowBox[{"NIntegrate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"x", "-", 
            RowBox[{"ma", "[", "j", "]"}]}], ")"}], "^", "k"}], "*", 
         RowBox[{"as2y5", "[", "j", "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", 
          RowBox[{"-", "Infinity"}], ",", "Infinity"}], "}"}], ",", 
        RowBox[{"WorkingPrecision", "\[Rule]", "30"}], ",", 
        RowBox[{"AccuracyGoal", "\[Rule]", "20"}]}], "]"}]}]}], "]"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.927519478747128*^9, 3.9275195158826017`*^9}, {
  3.9275195632630587`*^9, 3.927519674848259*^9}, {3.927520353146805*^9, 
  3.9275203821382933`*^9}, {3.927520424703298*^9, 3.927520433113147*^9}, {
  3.927520847571765*^9, 3.9275208592427597`*^9}, {3.927520890007587*^9, 
  3.9275208926846952`*^9}, {3.927520933714829*^9, 3.927520934152863*^9}, {
  3.9275217028467693`*^9, 3.9275217282383127`*^9}, {3.9275217751746273`*^9, 
  3.9275217823069057`*^9}, {3.92761363743816*^9, 3.9276138465282373`*^9}, {
  3.927614161665509*^9, 3.927614183907559*^9}, {3.9276142230055513`*^9, 
  3.927614270360853*^9}, {3.9282546062966413`*^9, 3.928254621797867*^9}, {
  3.928299426730483*^9, 3.928299427314849*^9}, {3.9284174076949797`*^9, 
  3.928417422133421*^9}},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->
  "(Debug) (Dialog) \
In[53]:=",ExpressionUUID->"1235e9e1-47c3-4953-8c3c-0f1173a8877a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["For each ",
  FontSize->16],
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SubsuperscriptBox[
          StyleBox["f", "TI"], 
          StyleBox["N", "TI"], 
          StyleBox["G", "TI"]], "(", 
         RowBox[{
           StyleBox["k", "TI"], ";", 
           StyleBox["s", "TI"]}], ")"}], TraditionalForm], "errors" -> {}, 
     "input" -> "f^{G}_{N}(k;s)", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],
  FontSize->16,ExpressionUUID->"79464527-7cdc-ed48-b001-0e05b1b735d7"],
 StyleBox[" calculate  the scaled cumulants, starting with the 3rd, and \
include too the mean and variance",
  FontSize->16]
}], "Subsubsection",
 CellChangeTimes->{{3.926386928318529*^9, 3.926386939793475*^9}, {
   3.9265386558658657`*^9, 3.926538672572363*^9}, {3.927572162613551*^9, 
   3.927572178645234*^9}, {3.9275832019797487`*^9, 3.92758321290392*^9}, {
   3.927583538130674*^9, 3.9275835452855673`*^9}, {3.927613213396451*^9, 
   3.9276132331181993`*^9}, {3.92761349279049*^9, 3.9276135076408443`*^9}, {
   3.927613609525571*^9, 3.927613618008181*^9}, {3.927613684397038*^9, 
   3.927613688334656*^9}, {3.9282543343601017`*^9, 3.9282543434504843`*^9}, {
   3.928254714299055*^9, 3.928254728541909*^9}, {3.928254837232505*^9, 
   3.928254849911537*^9}, 3.928299955487932*^9, 3.9392385465035896`*^9},
 Background->RGBColor[
  1, 0.9, 0.8],ExpressionUUID->"68f32731-6b48-4777-8ae7-9b5256a3bd68"],

Cell[BoxData[
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"j", "=", "1"}], ",", 
    RowBox[{"j", "\[LessEqual]", 
     RowBox[{"Ceiling", "[", 
      RowBox[{"Nmax", "/", "2"}], "]"}]}], ",", 
    RowBox[{"j", "++"}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"k1", "[", "j", "]"}], "=", 
      RowBox[{"ma", "[", "j", "]"}]}], ";", 
     RowBox[{
      RowBox[{"k2", "[", "j", "]"}], "=", 
      RowBox[{"as2y6", "[", 
       RowBox[{"j", ",", "2"}], "]"}]}], ";", 
     RowBox[{
      RowBox[{"k3", "[", "j", "]"}], "=", 
      RowBox[{
       RowBox[{"as2y6", "[", 
        RowBox[{"j", ",", "3"}], "]"}], "/", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"as2y6", "[", 
          RowBox[{"j", ",", "2"}], "]"}], ")"}], "^", 
        RowBox[{"(", 
         RowBox[{"3", "/", "2"}], ")"}]}]}]}], ";", 
     RowBox[{
      RowBox[{"k4", "[", "j", "]"}], "=", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"as2y6", "[", 
          RowBox[{"j", ",", "4"}], "]"}], "-", 
         RowBox[{"3", "*", 
          RowBox[{
           RowBox[{"as2y6", "[", 
            RowBox[{"j", ",", "2"}], "]"}], "^", "2"}]}]}], ")"}], "/", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"as2y6", "[", 
          RowBox[{"j", ",", "2"}], "]"}], ")"}], "^", 
        RowBox[{"(", "2", ")"}]}]}]}], ";", 
     RowBox[{
      RowBox[{"k5", "[", "j", "]"}], "=", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"as2y6", "[", 
          RowBox[{"j", ",", "5"}], "]"}], "-", 
         RowBox[{"10", "*", 
          RowBox[{"as2y6", "[", 
           RowBox[{"j", ",", "3"}], "]"}], "*", 
          RowBox[{"as2y6", "[", 
           RowBox[{"j", ",", "2"}], "]"}]}]}], ")"}], "/", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"as2y6", "[", 
          RowBox[{"j", ",", "2"}], "]"}], ")"}], "^", 
        RowBox[{"(", 
         RowBox[{"5", "/", "2"}], ")"}]}]}]}], ";", 
     RowBox[{
      RowBox[{"k6", "[", "j", "]"}], "=", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"as2y6", "[", 
          RowBox[{"j", ",", "6"}], "]"}], "-", 
         RowBox[{"15", "*", 
          RowBox[{"as2y6", "[", 
           RowBox[{"j", ",", "4"}], "]"}], "*", 
          RowBox[{"as2y6", "[", 
           RowBox[{"j", ",", "2"}], "]"}]}], "-", 
         RowBox[{"10", "*", 
          RowBox[{
           RowBox[{"as2y6", "[", 
            RowBox[{"j", ",", "3"}], "]"}], "^", "2"}]}], "+", 
         RowBox[{"30", "*", 
          RowBox[{
           RowBox[{"as2y6", "[", 
            RowBox[{"j", ",", "2"}], "]"}], "^", "3"}]}]}], ")"}], "/", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"as2y6", "[", 
          RowBox[{"j", ",", "2"}], "]"}], ")"}], "^", 
        RowBox[{"(", "3", ")"}]}]}]}]}]}], "]"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.928254817803381*^9, 3.928254821763238*^9}, {
  3.928254854299312*^9, 3.9282552312819567`*^9}, {3.9282945542729177`*^9, 
  3.928294558580319*^9}, {3.92829550495498*^9, 3.9282955392270117`*^9}, {
  3.928417637075602*^9, 3.9284176387560663`*^9}},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->
  "(Debug) (Dialog) \
In[54]:=",ExpressionUUID->"8e0b755c-5739-4959-8b4c-ea25b9cb9973"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Examples",
 FontSize->18]], "Subsection",
 CellChangeTimes->{{3.9392567537159023`*^9, 3.939256756019535*^9}},
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"7679e0de-7ab9-604e-bd8e-3b23d4da2c11"],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Results for N=12",
 FontSize->16]], "Subsubsection",
 CellChangeTimes->{{3.926386928318529*^9, 3.926386939793475*^9}, {
  3.9265386558658657`*^9, 3.926538672572363*^9}, {3.927572162613551*^9, 
  3.927572178645234*^9}, {3.9275832019797487`*^9, 3.92758321290392*^9}, {
  3.927583538130674*^9, 3.9275835452855673`*^9}, {3.927613213396451*^9, 
  3.9276132331181993`*^9}, {3.928294250857692*^9, 3.928294259239257*^9}, {
  3.928294305670133*^9, 3.9282943066144533`*^9}, {3.9282952022496557`*^9, 
  3.9282952027219152`*^9}, {3.9282968525825243`*^9, 3.9282968530323772`*^9}, {
  3.928299242965156*^9, 3.9282992436061373`*^9}, {3.928468992739621*^9, 
  3.928469016477261*^9}},
 Background->RGBColor[
  1, 0.9, 0.8],ExpressionUUID->"e4cac740-cbb6-4b2a-b539-be1d91e3b9b0"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Print", "[", 
  RowBox[{"Column", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"k1", "[", "1", "]"}], ",", 
     RowBox[{"k2", "[", "1", "]"}], ",", 
     RowBox[{"k3", "[", "1", "]"}], ",", 
     RowBox[{"k4", "[", "1", "]"}], ",", 
     RowBox[{"k5", "[", "1", "]"}], ",", 
     RowBox[{"k6", "[", "1", "]"}]}], "}"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.928255268870387*^9, 3.928255315604136*^9}, {
  3.928255424283723*^9, 3.928255429773481*^9}, {3.928255507437147*^9, 
  3.928255524176723*^9}},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->
  "(Debug) (Dialog) \
In[55]:=",ExpressionUUID->"8a97a1df-2bf3-40d8-9e40-44229c5d1b39"],

Cell[BoxData[
 TagBox[GridBox[{
    {"4.2148992795422377303139140469489109035322089697351936226154`30."},
    {"0.357980694959049691998838156083770469546290129586218555937`30."},
    {"0.2353747471000675369518372764355965724642071157352169580148`29.\
60205999132796"},
    {"0.1020278720436709473527304982534073497344333448474300129888`28.\
039951878436877"},
    {"0.0297125564852809678201547125609024428374966223903284422917`27.\
617709499250548"},
    {
     RowBox[{
     "-", "0.03174701385771395768535315873567805458`26.19782289234481"}]}
   },
   DefaultBaseStyle->"Column",
   GridBoxAlignment->{"Columns" -> {{Left}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Column"]], "Print",
 CellChangeTimes->{3.928469029683115*^9},
 CellLabel->
  "(Debug) During evaluation of (Dialog) \
In[55]:=",ExpressionUUID->"f0243a0a-d3ab-4ff0-938b-1cfcc185fbe8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Print", "[", 
  RowBox[{"Column", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"k1", "[", "2", "]"}], ",", 
     RowBox[{"k2", "[", "2", "]"}], ",", 
     RowBox[{"k3", "[", "2", "]"}], ",", 
     RowBox[{"k4", "[", "2", "]"}], ",", 
     RowBox[{"k5", "[", "2", "]"}], ",", 
     RowBox[{"k6", "[", "2", "]"}]}], "}"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.928255268870387*^9, 3.928255315604136*^9}, {
  3.928255424283723*^9, 3.928255429773481*^9}, {3.928255507437147*^9, 
  3.928255524176723*^9}, {3.928255667788623*^9, 3.928255683224002*^9}},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->
  "(Debug) (Dialog) \
In[56]:=",ExpressionUUID->"4eda0536-c205-4278-8c80-cda6efa56116"],

Cell[BoxData[
 TagBox[GridBox[{
    {"3.2014467218911132097808803711953067458785349599048445857707`30."},
    {"0.2476425691632272788738062308699917096816931917968503599049`30."},
    {"0.1156525501625719704095283446067064114466514849721382134621`29.\
60205999132796"},
    {"0.0199163872071276102122585555045560195885471028505311764468`27.\
34209438760119"},
    {
     RowBox[{
     "-", "0.0039259611867207263492404836812646989575838205362101030292`27.\
052933026636005"}]},
    {
     RowBox[{
     "-", "0.00705828198265238509558624935626003476`25.555752999168252"}]}
   },
   DefaultBaseStyle->"Column",
   GridBoxAlignment->{"Columns" -> {{Left}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Column"]], "Print",
 CellChangeTimes->{3.928469052996491*^9},
 CellLabel->
  "(Debug) During evaluation of (Dialog) \
In[56]:=",ExpressionUUID->"4643bcc2-40fd-4300-9781-a5a00ae7eb36"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Print", "[", 
  RowBox[{"Column", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"k1", "[", "3", "]"}], ",", 
     RowBox[{"k2", "[", "3", "]"}], ",", 
     RowBox[{"k3", "[", "3", "]"}], ",", 
     RowBox[{"k4", "[", "3", "]"}], ",", 
     RowBox[{"k5", "[", "3", "]"}], ",", 
     RowBox[{"k6", "[", "3", "]"}]}], "}"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.928255268870387*^9, 3.928255315604136*^9}, {
  3.928255424283723*^9, 3.928255429773481*^9}, {3.928255507437147*^9, 
  3.928255524176723*^9}, {3.928255667788623*^9, 3.928255683224002*^9}, {
  3.9284178492652073`*^9, 3.928417864733776*^9}},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->
  "(Debug) (Dialog) \
In[57]:=",ExpressionUUID->"8302fcd7-d668-413e-910f-49475a551df6"],

Cell[BoxData[
 TagBox[GridBox[{
    {"2.3957884087100358812660706950156242457487283913375091057766`30."},
    {"0.2093847384113738731543084629024258498922264212848718893638`30."},
    {"0.0685453318232976512221232531436941014771644994825539526012`29.\
60205999132796"},
    {"0.0002926820599617441255150967604211403802629988374806224776`25.\
512111225593234"},
    {
     RowBox[{
     "-", "0.0056002071928487711140888441558611934136159620093245149372`27.\
433334461052755"}]},
    {
     RowBox[{
     "-", "0.00004902332099942696837215664385571729`23.400024775746726"}]}
   },
   DefaultBaseStyle->"Column",
   GridBoxAlignment->{"Columns" -> {{Left}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Column"]], "Print",
 CellChangeTimes->{3.928469086226947*^9},
 CellLabel->
  "(Debug) During evaluation of (Dialog) \
In[57]:=",ExpressionUUID->"08394d07-c6fe-489e-8da4-dd06f41dd536"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Print", "[", 
  RowBox[{"Column", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"k1", "[", "4", "]"}], ",", 
     RowBox[{"k2", "[", "4", "]"}], ",", 
     RowBox[{"k3", "[", "4", "]"}], ",", 
     RowBox[{"k4", "[", "4", "]"}], ",", 
     RowBox[{"k5", "[", "4", "]"}], ",", 
     RowBox[{"k6", "[", "4", "]"}]}], "}"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.928255268870387*^9, 3.928255315604136*^9}, {
  3.928255424283723*^9, 3.928255429773481*^9}, {3.928255507437147*^9, 
  3.928255524176723*^9}, {3.9282556908637323`*^9, 3.928255738453043*^9}},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->
  "(Debug) (Dialog) \
In[58]:=",ExpressionUUID->"7a907e9f-f761-41e7-91e2-773e5fefb7c9"],

Cell[BoxData[
 TagBox[GridBox[{
    {"1.6720878848563692692719006454729573436723196980012067493877`30."},
    {"0.1905881862606436754018816957217533245788108515248952873755`30."},
    {"0.0416807090314556075613147082058347107280440650093476514277`29.\
60205999132796"},
    {
     RowBox[{
     "-", "0.0067366532659794024631922243633222437519320015720480100317`26.\
87387673023633"}]},
    {
     RowBox[{
     "-", "0.0041593180155244795667124310843813339689101726733491009239`27.\
519804249944762"}]},
    {"0.00260019522771273452672802695782331385`25.125507596212792"}
   },
   DefaultBaseStyle->"Column",
   GridBoxAlignment->{"Columns" -> {{Left}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Column"]], "Print",
 CellChangeTimes->{3.92846909929976*^9},
 CellLabel->
  "(Debug) During evaluation of (Dialog) \
In[58]:=",ExpressionUUID->"ef2e497e-c2e1-4050-806e-55fd9f84343d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Print", "[", 
  RowBox[{"Column", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"k1", "[", "5", "]"}], ",", 
     RowBox[{"k2", "[", "5", "]"}], ",", 
     RowBox[{"k3", "[", "5", "]"}], ",", 
     RowBox[{"k4", "[", "5", "]"}], ",", 
     RowBox[{"k5", "[", "5", "]"}], ",", 
     RowBox[{"k6", "[", "5", "]"}]}], "}"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.928255268870387*^9, 3.928255315604136*^9}, {
  3.928255424283723*^9, 3.928255429773481*^9}, {3.928255507437147*^9, 
  3.928255524176723*^9}, {3.9282556908637323`*^9, 3.928255738453043*^9}, {
  3.928297581251927*^9, 3.928297595798149*^9}},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->
  "(Debug) (Dialog) \
In[59]:=",ExpressionUUID->"b2ede7f0-c296-4502-81e9-09548969a635"],

Cell[BoxData[
 TagBox[GridBox[{
    {"0.9897011139482194603180906160424115139859631744687487812794`30."},
    {"0.1807306464918537650735914797481601386577296749999809990845`30."},
    {"0.0227820491576882105326785963406128353503376182382866522849`29.\
60205999132796"},
    {
     RowBox[{
     "-", "0.0096782677010494891258535717088396032552011898433341818968`27.\
031088347771853"}]},
    {
     RowBox[{
     "-", "0.002446503612435108705676144352913152934638486293898473981`27.\
55150617366712"}]},
    {"0.00370823718896528955711965942911170823`25.280036092220797"}
   },
   DefaultBaseStyle->"Column",
   GridBoxAlignment->{"Columns" -> {{Left}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Column"]], "Print",
 CellChangeTimes->{3.928469115026986*^9},
 CellLabel->
  "(Debug) During evaluation of (Dialog) \
In[59]:=",ExpressionUUID->"1973435a-816b-4e30-8833-b0676dae43bd"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Print", "[", 
  RowBox[{"Column", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"k1", "[", "6", "]"}], ",", 
     RowBox[{"k2", "[", "6", "]"}], ",", 
     RowBox[{"k3", "[", "6", "]"}], ",", 
     RowBox[{"k4", "[", "6", "]"}], ",", 
     RowBox[{"k5", "[", "6", "]"}], ",", 
     RowBox[{"k6", "[", "6", "]"}]}], "}"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.928255268870387*^9, 3.928255315604136*^9}, {
  3.928255424283723*^9, 3.928255429773481*^9}, {3.928255507437147*^9, 
  3.928255524176723*^9}, {3.9282556908637323`*^9, 3.928255738453043*^9}, {
  3.928297581251927*^9, 3.928297595798149*^9}, {3.928417936038463*^9, 
  3.9284179531376343`*^9}},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->
  "(Debug) (Dialog) \
In[60]:=",ExpressionUUID->"20053dc6-71da-42d6-a8e2-4c2d24ad6885"],

Cell[BoxData[
 TagBox[GridBox[{
    {"0.327810213660974251209298118123807890789496202785679460622`30."},
    {"0.1763882897972094511523398776284450098129029007313940860201`30."},
    {"0.0072728455361409885541245575271792252447220185327415333868`29.\
60205999132796"},
    {
     RowBox[{
     "-", "0.0108093776889607105372787325864867939363725509309346132774`27.\
079036889377623"}]},
    {
     RowBox[{
     "-", "0.0008020274193031044598113980688269163866861001251960454251`27.\
56297554085153"}]},
    {"0.00412872010694946153060134831578843564`25.326825105512814"}
   },
   DefaultBaseStyle->"Column",
   GridBoxAlignment->{"Columns" -> {{Left}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Column"]], "Print",
 CellChangeTimes->{3.9284691307671623`*^9},
 CellLabel->
  "(Debug) During evaluation of (Dialog) \
In[60]:=",ExpressionUUID->"b797882f-31a8-4861-b951-923ac89982d1"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Standard deviations from variances", "Subsubsection",
 CellChangeTimes->{{3.926386928318529*^9, 3.926386939793475*^9}, {
  3.9265386558658657`*^9, 3.926538672572363*^9}, {3.927572162613551*^9, 
  3.927572178645234*^9}, {3.9275832019797487`*^9, 3.92758321290392*^9}, {
  3.927583538130674*^9, 3.9275835452855673`*^9}, {3.927613213396451*^9, 
  3.9276132331181993`*^9}, {3.928294250857692*^9, 3.928294259239257*^9}, {
  3.928294305670133*^9, 3.9282943066144533`*^9}, {3.9282952022496557`*^9, 
  3.9282952027219152`*^9}, {3.9282968525825243`*^9, 3.9282968530323772`*^9}, {
  3.928299242965156*^9, 3.9282992436061373`*^9}, {3.928468992739621*^9, 
  3.928469016477261*^9}, {3.928470011074053*^9, 
  3.928470026340023*^9}},ExpressionUUID->"46f555e2-488b-4ebf-9c3d-\
b778378345f3"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Sqrt", "[", 
  RowBox[{"{", 
   RowBox[{
   "0.35798069495904969199883815608", ",", "0.24764256916322727887380623087", 
    ",", ".20938473841137387315430846290", ",", 
    "0.19058818626064367540188169572", ",", "0.18073064649185376507359147974",
     ",", "0.17638828979720945115233987762"}], "}"}], "]"}]], "Input",
 CellChangeTimes->{{3.9284700291435738`*^9, 3.9284701559202967`*^9}, 
   3.9394533013485146`*^9},
 Background->RGBColor[
  1, 1, 0.85],ExpressionUUID->"b4cd8450-f4f1-4959-b8d5-5f31e844f084"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.5983148794397893728507990719778680584587987126296166698249`28.\
85488960247875", ",", 
   "0.4976369853248724105265851047512535223054449648968454699479`28.\
694855296608246", ",", 
   "0.457585771644370377219504143914905447329565425641232455134`28.\
621975019399976", ",", 
   "0.4365640689070089691614478285243207212139006606444630701206`28.\
58112597275945", ",", 
   "0.4251242718216095516674808062755386500435102047643002531522`28.\
55806179777546", ",", 
   "0.4199860590510230866374263654427511403043759002745229210146`28.\
547499745137415"}], "}"}]], "Output",
 CellChangeTimes->{3.9284701589766407`*^9},
 CellLabel->
  "(Debug) Out[42]=",ExpressionUUID->"7b1d7978-f1d5-4299-80e7-b683fbed5b76"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Results for N=11",
 FontSize->16]], "Subsubsection",
 CellChangeTimes->{{3.926386928318529*^9, 3.926386939793475*^9}, {
  3.9265386558658657`*^9, 3.926538672572363*^9}, {3.927572162613551*^9, 
  3.927572178645234*^9}, {3.9275832019797487`*^9, 3.92758321290392*^9}, {
  3.927583538130674*^9, 3.9275835452855673`*^9}, {3.927613213396451*^9, 
  3.9276132331181993`*^9}, {3.928294250857692*^9, 3.928294259239257*^9}, {
  3.928294305670133*^9, 3.9282943066144533`*^9}, {3.9282952022496557`*^9, 
  3.9282952027219152`*^9}, {3.9282968525825243`*^9, 3.9282968530323772`*^9}, {
  3.928299242965156*^9, 3.9282992436061373`*^9}, {3.928468992739621*^9, 
  3.92846899909545*^9}},
 Background->RGBColor[
  1, 0.9, 0.8],ExpressionUUID->"d0331f62-bd9d-484a-a76c-300067e862db"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Print", "[", 
  RowBox[{"Column", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"k1", "[", "1", "]"}], ",", 
     RowBox[{"k2", "[", "1", "]"}], ",", 
     RowBox[{"k3", "[", "1", "]"}], ",", 
     RowBox[{"k4", "[", "1", "]"}], ",", 
     RowBox[{"k5", "[", "1", "]"}], ",", 
     RowBox[{"k6", "[", "1", "]"}]}], "}"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.928255268870387*^9, 3.928255315604136*^9}, {
  3.928255424283723*^9, 3.928255429773481*^9}, {3.928255507437147*^9, 
  3.928255524176723*^9}},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->
  "(Debug) In[72]:=",ExpressionUUID->"b9d6cacd-64ba-41dc-9720-445d10db95bb"],

Cell[BoxData[
 TagBox[GridBox[{
    {"3.992018831902072292595640243158828705622054901306896053632`30."},
    {"0.369147465690940657414264362166913597273513560268531213617`30."},
    {"0.2319524751619585685686424789453224374882012516471475785399`29.\
60205999132796"},
    {"0.0989270736991914779383297334578997228958552726717819309453`28.\
026982551737685"},
    {"0.0268408408654350046985094560029724235581869452423168026595`27.\
58045196334018"},
    {
     RowBox[{
     "-", "0.03350139659747018815736476861477599028`26.221580056624447"}]}
   },
   DefaultBaseStyle->"Column",
   GridBoxAlignment->{"Columns" -> {{Left}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Column"]], "Print",
 CellChangeTimes->{3.928417832940645*^9},
 CellLabel->
  "(Debug) During evaluation of \
In[72]:=",ExpressionUUID->"d0f57434-c533-4f93-8922-21172a219d13"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Print", "[", 
  RowBox[{"Column", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"k1", "[", "2", "]"}], ",", 
     RowBox[{"k2", "[", "2", "]"}], ",", 
     RowBox[{"k3", "[", "2", "]"}], ",", 
     RowBox[{"k4", "[", "2", "]"}], ",", 
     RowBox[{"k5", "[", "2", "]"}], ",", 
     RowBox[{"k6", "[", "2", "]"}]}], "}"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.928255268870387*^9, 3.928255315604136*^9}, {
  3.928255424283723*^9, 3.928255429773481*^9}, {3.928255507437147*^9, 
  3.928255524176723*^9}, {3.928255667788623*^9, 3.928255683224002*^9}},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->
  "(Debug) In[73]:=",ExpressionUUID->"729e7d9e-f350-4656-bdc0-1d8b410049cd"],

Cell[BoxData[
 TagBox[GridBox[{
    {"2.9597112638223553547562862972497601140878335029465953378408`30."},
    {"0.2566593853876475455470933607873065445240868992627357861585`30."},
    {"0.1122575208139191456502853373785740541279108210711459579103`29.\
60205999132796"},
    {"0.0184367747047509545623318090279519471914152550064070813569`27.\
30878161057801"},
    {
     RowBox[{
     "-", "0.0044339569394549450627501104633415202768769562371121815761`27.\
118597925560504"}]},
    {
     RowBox[{
     "-", "0.00688008902502083300915758745744535794`25.54484753829083"}]}
   },
   DefaultBaseStyle->"Column",
   GridBoxAlignment->{"Columns" -> {{Left}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Column"]], "Print",
 CellChangeTimes->{3.928417887957615*^9},
 CellLabel->
  "(Debug) During evaluation of \
In[73]:=",ExpressionUUID->"c6f16deb-350a-44bf-b55c-95c887b15b37"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Print", "[", 
  RowBox[{"Column", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"k1", "[", "3", "]"}], ",", 
     RowBox[{"k2", "[", "3", "]"}], ",", 
     RowBox[{"k3", "[", "3", "]"}], ",", 
     RowBox[{"k4", "[", "3", "]"}], ",", 
     RowBox[{"k5", "[", "3", "]"}], ",", 
     RowBox[{"k6", "[", "3", "]"}]}], "}"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.928255268870387*^9, 3.928255315604136*^9}, {
  3.928255424283723*^9, 3.928255429773481*^9}, {3.928255507437147*^9, 
  3.928255524176723*^9}, {3.928255667788623*^9, 3.928255683224002*^9}, {
  3.9284178492652073`*^9, 3.928417864733776*^9}},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->
  "(Debug) In[74]:=",ExpressionUUID->"07523e3e-8555-4029-ab03-181fc828ce4d"],

Cell[BoxData[
 TagBox[GridBox[{
    {"2.1358866880198105280388173690740004088955306499626649767988`30."},
    {"0.2181580079648560171425220723037750925065024849542853333653`30."},
    {"0.0647201124510388865214208489009126257269125191750405091211`29.\
60205999132796"},
    {
     RowBox[{
     "-", "0.0006566097701957465837508665739649572637981753142888111228`25.\
86303314768879"}]},
    {
     RowBox[{
     "-", "0.0055397412161309451001634535356440899656289623906298294443`27.\
45347424608546"}]},
    {"0.00028621854659832568634080329479713985`24.16644660593643"}
   },
   DefaultBaseStyle->"Column",
   GridBoxAlignment->{"Columns" -> {{Left}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Column"]], "Print",
 CellChangeTimes->{3.92841789075418*^9},
 CellLabel->
  "(Debug) During evaluation of \
In[74]:=",ExpressionUUID->"57300b5a-dd03-4d6b-8e54-f24ed6f1bd7b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Print", "[", 
  RowBox[{"Column", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"k1", "[", "4", "]"}], ",", 
     RowBox[{"k2", "[", "4", "]"}], ",", 
     RowBox[{"k3", "[", "4", "]"}], ",", 
     RowBox[{"k4", "[", "4", "]"}], ",", 
     RowBox[{"k5", "[", "4", "]"}], ",", 
     RowBox[{"k6", "[", "4", "]"}]}], "}"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.928255268870387*^9, 3.928255315604136*^9}, {
  3.928255424283723*^9, 3.928255429773481*^9}, {3.928255507437147*^9, 
  3.928255524176723*^9}, {3.9282556908637323`*^9, 3.928255738453043*^9}},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->
  "(Debug) In[75]:=",ExpressionUUID->"b71fa309-a543-461d-86cf-3a040de600b8"],

Cell[BoxData[
 TagBox[GridBox[{
    {"1.3926567298378038559004027737265792725025372279211869889506`30."},
    {"0.1998154129953900943723891347695359989979633403576073589795`30."},
    {"0.0371329609579924067370790544997315892730823026331479620282`29.\
60205999132796"},
    {
     RowBox[{
     "-", "0.0073705942290730573532404338139165406261438408645328261948`26.\
912904471303833"}]},
    {
     RowBox[{
     "-", "0.0038169590851487907608370991738328985055814405371965640631`27.\
532610292661072"}]},
    {"0.0029094643055993421705852735583931247`25.174399513319116"}
   },
   DefaultBaseStyle->"Column",
   GridBoxAlignment->{"Columns" -> {{Left}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Column"]], "Print",
 CellChangeTimes->{3.9284179035702057`*^9},
 CellLabel->
  "(Debug) During evaluation of \
In[75]:=",ExpressionUUID->"675174c5-18e3-4f1f-ad30-37b7f9e90e8c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Print", "[", 
  RowBox[{"Column", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"k1", "[", "5", "]"}], ",", 
     RowBox[{"k2", "[", "5", "]"}], ",", 
     RowBox[{"k3", "[", "5", "]"}], ",", 
     RowBox[{"k4", "[", "5", "]"}], ",", 
     RowBox[{"k5", "[", "5", "]"}], ",", 
     RowBox[{"k6", "[", "5", "]"}]}], "}"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.928255268870387*^9, 3.928255315604136*^9}, {
  3.928255424283723*^9, 3.928255429773481*^9}, {3.928255507437147*^9, 
  3.928255524176723*^9}, {3.9282556908637323`*^9, 3.928255738453043*^9}, {
  3.928297581251927*^9, 3.928297595798149*^9}},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->
  "(Debug) In[76]:=",ExpressionUUID->"6b2e0bc8-013b-4123-a605-1a04ba4523b0"],

Cell[BoxData[
 TagBox[GridBox[{
    {"0.6881186854317643348599197917089776143690945761074572673047`30."},
    {"0.1909609027828427376042549227721010169835686875619889071095`30."},
    {"0.0171500914283720550880414977209220997038077132401532067335`29.\
60205999132796"},
    {
     RowBox[{
     "-", "0.0100138356963786320451062448518322289888937063556329452881`27.\
045875003486437"}]},
    {
     RowBox[{
      RowBox[{
      "-", "0.0018800037477436400076291586936687742272582836613351713961`27.\
560397138759114"}], "\[IndentingNewLine]"}]}
   },
   DefaultBaseStyle->"Column",
   GridBoxAlignment->{"Columns" -> {{Left}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Column"]], "Print",
 GeneratedCell->False,
 CellAutoOverwrite->False,
 CellChangeTimes->{
  3.928417923156487*^9, {3.9284467897121964`*^9, 3.928446793221526*^9}, {
   3.92844698947046*^9, 3.9284469905836763`*^9}, {3.928447705308519*^9, 
   3.928447711686984*^9}},ExpressionUUID->"cc153a80-90d1-4f72-843b-\
c92150f64eb4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Print", "[", 
  RowBox[{"Column", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"k1", "[", "6", "]"}], ",", 
     RowBox[{"k2", "[", "6", "]"}], ",", 
     RowBox[{"k3", "[", "6", "]"}], ",", 
     RowBox[{"k4", "[", "6", "]"}], ",", 
     RowBox[{"k5", "[", "6", "]"}], ",", 
     RowBox[{"k6", "[", "6", "]"}]}], "}"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.928255268870387*^9, 3.928255315604136*^9}, {
  3.928255424283723*^9, 3.928255429773481*^9}, {3.928255507437147*^9, 
  3.928255524176723*^9}, {3.9282556908637323`*^9, 3.928255738453043*^9}, {
  3.928297581251927*^9, 3.928297595798149*^9}, {3.928417936038463*^9, 
  3.9284179531376343`*^9}},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->
  "(Debug) In[77]:=",ExpressionUUID->"44c49105-7398-424c-bec7-6ddc69b12ec0"],

Cell[BoxData[
 TagBox[GridBox[{
    {"0``30.761482201765354"},
    {"0.1882833385150251647551339448389043350522561026887631761184`30."},
    {"3.97171765610230230479665461921393013863557053`29.60205999132796*^-32"},\

    {
     RowBox[{
     "-", "0.0107352216561006125860506081861701983137736293370177716099`27.\
07605078774931"}]},
    {
     RowBox[{
     "-", "3.9717176561023023047966546192139301386356090748`29.\
346787486224652*^-31"}]},
    {"0.00421714382163803265853004933525557696`25.336023378743565"}
   },
   DefaultBaseStyle->"Column",
   GridBoxAlignment->{"Columns" -> {{Left}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Column"]], "Print",
 CellChangeTimes->{3.928417957986041*^9},
 CellLabel->
  "(Debug) During evaluation of \
In[77]:=",ExpressionUUID->"fad71f5b-9ea8-4b3d-bac3-23519d05e62d"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Standard deviations from variances", "Subsubsection",
 CellChangeTimes->{{3.926386928318529*^9, 3.926386939793475*^9}, {
  3.9265386558658657`*^9, 3.926538672572363*^9}, {3.927572162613551*^9, 
  3.927572178645234*^9}, {3.9275832019797487`*^9, 3.92758321290392*^9}, {
  3.927583538130674*^9, 3.9275835452855673`*^9}, {3.927613213396451*^9, 
  3.9276132331181993`*^9}, {3.928294250857692*^9, 3.928294259239257*^9}, {
  3.928294305670133*^9, 3.9282943066144533`*^9}, {3.9282952022496557`*^9, 
  3.9282952027219152`*^9}, {3.9282968525825243`*^9, 3.9282968530323772`*^9}, {
  3.928299242965156*^9, 3.9282992436061373`*^9}, {3.928468992739621*^9, 
  3.928469016477261*^9}, {3.928470011074053*^9, 
  3.928470026340023*^9}},ExpressionUUID->"87b6e436-a508-4322-b487-\
dd4f96aefc76"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Sqrt", "[", 
  RowBox[{"{", 
   RowBox[{
   "0.36914746569094065741426436216", ",", "0.25665938538764754554709336078", 
    ",", "0.21815800796485601714252207230", ",", 
    "0.19981541299539009437238913477", ",", "0.19096090278284273760425492277",
     ",", "0.18828333851502516475513394483"}], "}"}], "]"}]], "Input",
 CellChangeTimes->{{3.92847034597219*^9, 3.9284704275109367`*^9}},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->
  "(Debug) In[43]:=",ExpressionUUID->"eb6acc68-4f61-497b-9b9c-db9c51825b16"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.6075750700044733216376408857209416227893500668608882431941`28.\
86822988686966", ",", 
   "0.5066156189732483420989609378580427998214578929500284480747`28.\
71038714560711", ",", 
   "0.4670738784869648618043538881742670692170798388157701055909`28.\
639801155004317", ",", 
   "0.4470071733153620146414696733415432993272059290813983428383`28.\
601658980658424", ",", 
   "0.4369907353512689033108048393026278245985577130577426633655`28.\
581974454829204", ",", 
   "0.4339162805369546914289705887301796777209889561578291389935`28.\
575841885987938"}], "}"}]], "Output",
 CellChangeTimes->{3.928470432111866*^9},
 CellLabel->
  "(Debug) Out[43]=",ExpressionUUID->"9ceca974-a6ac-45e9-a212-20cb9c04a78b"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Results for N=10",
 FontSize->16]], "Subsubsection",
 CellChangeTimes->{{3.926386928318529*^9, 3.926386939793475*^9}, {
  3.9265386558658657`*^9, 3.926538672572363*^9}, {3.927572162613551*^9, 
  3.927572178645234*^9}, {3.9275832019797487`*^9, 3.92758321290392*^9}, {
  3.927583538130674*^9, 3.9275835452855673`*^9}, {3.927613213396451*^9, 
  3.9276132331181993`*^9}, {3.928294250857692*^9, 3.928294259239257*^9}, {
  3.928294305670133*^9, 3.9282943066144533`*^9}, {3.9282952022496557`*^9, 
  3.9282952027219152`*^9}, {3.928295613363614*^9, 3.928295615332569*^9}, {
  3.928297446313107*^9, 3.928297446853425*^9}, {3.9282998385172453`*^9, 
  3.928299839091152*^9}},
 Background->RGBColor[
  1, 0.9, 0.8],ExpressionUUID->"7ab00d74-b7c8-486c-8b8a-9538e57f26cd"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Print", "[", 
  RowBox[{"Column", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"k1", "[", "1", "]"}], ",", 
     RowBox[{"k2", "[", "1", "]"}], ",", 
     RowBox[{"k3", "[", "1", "]"}], ",", 
     RowBox[{"k4", "[", "1", "]"}], ",", 
     RowBox[{"k5", "[", "1", "]"}], ",", 
     RowBox[{"k6", "[", "1", "]"}]}], "}"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.928255268870387*^9, 3.928255315604136*^9}, {
  3.928255424283723*^9, 3.928255429773481*^9}, {3.928255507437147*^9, 
  3.928255524176723*^9}},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->
  "(Debug) In[32]:=",ExpressionUUID->"fc2e166a-5fac-4b2f-a1cc-bbfd35ea022d"],

Cell[BoxData[
 TagBox[GridBox[{
    {"3.7575287445460769459657059791820046837569295824252784169532`30."},
    {"0.3818481256882284735699620706920143595993243660534638239618`30."},
    {"0.2279701587815855061105441462955714578416249846658595093267`29.\
60205999132796"},
    {"0.0953997492271121446031620550751252981512418422390080591443`28.\
011709235303496"},
    {"0.0236601544709523226728825959799657284442846397253835620381`27.\
533791294691884"},
    {
     RowBox[{
     "-", "0.03529185726430947114722089989869728492`26.24464554259389"}]}
   },
   DefaultBaseStyle->"Column",
   GridBoxAlignment->{"Columns" -> {{Left}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Column"]], "Print",
 CellChangeTimes->{3.928299846629463*^9, 3.9282999904457283`*^9},
 CellLabel->
  "(Debug) During evaluation of \
In[32]:=",ExpressionUUID->"08e71e05-f7bf-49bc-ae4e-54d41872a71c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Print", "[", 
  RowBox[{"Column", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"k1", "[", "2", "]"}], ",", 
     RowBox[{"k2", "[", "2", "]"}], ",", 
     RowBox[{"k3", "[", "2", "]"}], ",", 
     RowBox[{"k4", "[", "2", "]"}], ",", 
     RowBox[{"k5", "[", "2", "]"}], ",", 
     RowBox[{"k6", "[", "2", "]"}]}], "}"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.928255268870387*^9, 3.928255315604136*^9}, {
  3.928255424283723*^9, 3.928255429773481*^9}, {3.928255507437147*^9, 
  3.928255524176723*^9}, {3.928255667788623*^9, 3.928255683224002*^9}},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->
  "(Debug) In[33]:=",ExpressionUUID->"fb230f03-7c6c-4215-9a31-d3623ca051ac"],

Cell[BoxData[
 TagBox[GridBox[{
    {"2.7037563889354815951865797443152995085512341755558787046471`30."},
    {"0.2670932443101393203209074690511908712831111324676301344577`30."},
    {"0.1082262321992733936355200064359916313671251022174357905993`29.\
60205999132796"},
    {"0.0167597358227046417638669047164719388282323645579965851945`27.\
26760519102908"},
    {
     RowBox[{
     "-", "0.0049572091567020848435043431691688808987702951561423477854`27.\
18278996239691"}]},
    {
     RowBox[{
     "-", "0.00662154569066233074531135659341281372`25.528440111450827"}]}
   },
   DefaultBaseStyle->"Column",
   GridBoxAlignment->{"Columns" -> {{Left}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Column"]], "Print",
 CellChangeTimes->{3.9283000123023157`*^9},
 CellLabel->
  "(Debug) During evaluation of \
In[33]:=",ExpressionUUID->"412b423f-1683-4d91-996a-a003f23e2ae2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Print", "[", 
  RowBox[{"Column", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"k1", "[", "3", "]"}], ",", 
     RowBox[{"k2", "[", "3", "]"}], ",", 
     RowBox[{"k3", "[", "3", "]"}], ",", 
     RowBox[{"k4", "[", "3", "]"}], ",", 
     RowBox[{"k5", "[", "3", "]"}], ",", 
     RowBox[{"k6", "[", "3", "]"}]}], "}"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.928255268870387*^9, 3.928255315604136*^9}, {
  3.928255424283723*^9, 3.928255429773481*^9}, {3.928255507437147*^9, 
  3.928255524176723*^9}, {3.9282556908637323`*^9, 3.928255707739088*^9}},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->
  "(Debug) In[34]:=",ExpressionUUID->"754c4abf-994a-4b92-8e65-98e5121fa468"],

Cell[BoxData[
 TagBox[GridBox[{
    {"1.8588219339341736250406254535479737633868614149652123199022`30."},
    {"0.2285039091343339689688853665913051765728743357873773029066`30."},
    {"0.0600734838649654373573274726413190021539442732879156104345`29.\
60205999132796"},
    {
     RowBox[{
     "-", "0.0017051480781571654211922541432946504060748203570214598886`26.\
27743731642003"}]},
    {
     RowBox[{
     "-", "0.0054038281995698587258314632619746543098642346085085367311`27.\
474948520942718"}]},
    {"0.00068908615282822912676450650991408223`24.548162550570343"}
   },
   DefaultBaseStyle->"Column",
   GridBoxAlignment->{"Columns" -> {{Left}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Column"]], "Print",
 CellChangeTimes->{3.9283000335464773`*^9},
 CellLabel->
  "(Debug) During evaluation of \
In[34]:=",ExpressionUUID->"933221d7-1412-433a-ab03-cb84a64ae999"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Print", "[", 
  RowBox[{"Column", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"k1", "[", "4", "]"}], ",", 
     RowBox[{"k2", "[", "4", "]"}], ",", 
     RowBox[{"k3", "[", "4", "]"}], ",", 
     RowBox[{"k4", "[", "4", "]"}], ",", 
     RowBox[{"k5", "[", "4", "]"}], ",", 
     RowBox[{"k6", "[", "4", "]"}]}], "}"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.928255268870387*^9, 3.928255315604136*^9}, {
  3.928255424283723*^9, 3.928255429773481*^9}, {3.928255507437147*^9, 
  3.928255524176723*^9}, {3.9282556908637323`*^9, 3.928255738453043*^9}},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->
  "(Debug) In[35]:=",ExpressionUUID->"87ba6aa2-7b25-4b95-94a2-c3a9bfbe7a61"],

Cell[BoxData[
 TagBox[GridBox[{
    {"1.0923667073048236472799764078691520546715836975178825571971`30."},
    {"0.2109507037425837964788188942656705292591175254890155775972`30."},
    {"0.0314529025172129564631943504652093757127054836816910786502`29.\
60205999132796"},
    {
     RowBox[{
     "-", "0.0080085848983915965723062320954526685543006099084735061834`26.\
948926992457395"}]},
    {
     RowBox[{
     "-", "0.0033338499890728920735423071342985618167422477609207277718`27.\
545868496371366"}]},
    {"0.00325262157512720706595795327429543501`25.222907063941836"}
   },
   DefaultBaseStyle->"Column",
   GridBoxAlignment->{"Columns" -> {{Left}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Column"]], "Print",
 CellChangeTimes->{3.928300051659512*^9},
 CellLabel->
  "(Debug) During evaluation of \
In[35]:=",ExpressionUUID->"36c0cd52-007f-449c-babc-17a232205be7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Print", "[", 
  RowBox[{"Column", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"k1", "[", "5", "]"}], ",", 
     RowBox[{"k2", "[", "5", "]"}], ",", 
     RowBox[{"k3", "[", "5", "]"}], ",", 
     RowBox[{"k4", "[", "5", "]"}], ",", 
     RowBox[{"k5", "[", "5", "]"}], ",", 
     RowBox[{"k6", "[", "5", "]"}]}], "}"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.928255268870387*^9, 3.928255315604136*^9}, {
  3.928255424283723*^9, 3.928255429773481*^9}, {3.928255507437147*^9, 
  3.928255524176723*^9}, {3.9282556908637323`*^9, 3.928255738453043*^9}, {
  3.928297581251927*^9, 3.928297595798149*^9}},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->
  "(Debug) In[36]:=",ExpressionUUID->"4993ea19-6828-41e9-ba2c-42f8d27da192"],

Cell[BoxData[
 TagBox[GridBox[{
    {"0.3607214921164513456747667471012638641421677940781503551078`30."},
    {"0.2036791401477793762053023889615697438001954095268962142623`30."},
    {"0.0098626314628273025172089342419933331397586578443516376951`29.\
60205999132796"},
    {
     RowBox[{
     "-", "0.0102013980524650106961128117503605035498470350260071938646`27.\
05392519527175"}]},
    {
     RowBox[{
     "-", "0.0011011647941541189021318603088832606468413003293378474824`27.\
568320546917395"}]},
    {"0.00413999540822568282858812034608344626`25.327945375006205"}
   },
   DefaultBaseStyle->"Column",
   GridBoxAlignment->{"Columns" -> {{Left}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Column"]], "Print",
 CellChangeTimes->{3.928300069342392*^9},
 CellLabel->
  "(Debug) During evaluation of \
In[36]:=",ExpressionUUID->"4d03dc63-21e8-42a8-8fc5-ee826465e671"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Standard deviations from variances", "Subsubsection",
 CellChangeTimes->{{3.926386928318529*^9, 3.926386939793475*^9}, {
  3.9265386558658657`*^9, 3.926538672572363*^9}, {3.927572162613551*^9, 
  3.927572178645234*^9}, {3.9275832019797487`*^9, 3.92758321290392*^9}, {
  3.927583538130674*^9, 3.9275835452855673`*^9}, {3.927613213396451*^9, 
  3.9276132331181993`*^9}, {3.928294250857692*^9, 3.928294259239257*^9}, {
  3.928294305670133*^9, 3.9282943066144533`*^9}, {3.9282952022496557`*^9, 
  3.9282952027219152`*^9}, {3.9282968525825243`*^9, 3.9282968530323772`*^9}, {
  3.928299242965156*^9, 3.9282992436061373`*^9}, {3.928468992739621*^9, 
  3.928469016477261*^9}, {3.928470011074053*^9, 
  3.928470026340023*^9}},ExpressionUUID->"0ef5ee04-2c33-4fc4-b029-\
529d1fa8d30c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Sqrt", "[", 
  RowBox[{"{", 
   RowBox[{
   "0.38184812568822847356996207069", ",", "0.26709324431013932032090746905", 
    ",", "0.22850390913433396896888536659", ",", 
    "0.21095070374258379647881889426", ",", 
    "0.20367914014777937620530238896"}], "}"}], "]"}]], "Input",
 CellChangeTimes->{{3.928470690171975*^9, 3.928470760697041*^9}},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->
  "(Debug) In[44]:=",ExpressionUUID->"82f1cd2c-2a35-49e0-a31c-7ffde9c615f0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.6179386099672268201277210930152586295959552924097029585516`28.\
882920658861714", ",", 
   "0.5168106464752243475408876238148716996938879560661041697231`28.\
72769289905064", ",", 
   "0.4780208250006833844204223734141017015072288775060040518193`28.\
6599236298333", ",", 
   "0.4592937009611429413848079567454981598036126521851816423787`28.\
625210974213413", ",", 
   "0.4513082540213278397129066381014832519469550012189657431566`28.\
60997654855907"}], "}"}]], "Output",
 CellChangeTimes->{3.9284707633968477`*^9},
 CellLabel->
  "(Debug) Out[44]=",ExpressionUUID->"2153852e-4122-4958-9acb-02e928731f41"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Results for N=9",
 FontSize->16]], "Subsubsection",
 CellChangeTimes->{{3.926386928318529*^9, 3.926386939793475*^9}, {
  3.9265386558658657`*^9, 3.926538672572363*^9}, {3.927572162613551*^9, 
  3.927572178645234*^9}, {3.9275832019797487`*^9, 3.92758321290392*^9}, {
  3.927583538130674*^9, 3.9275835452855673`*^9}, {3.927613213396451*^9, 
  3.9276132331181993`*^9}, {3.928294250857692*^9, 3.928294259239257*^9}, {
  3.928294305670133*^9, 3.9282943066144533`*^9}, {3.9282952022496557`*^9, 
  3.9282952027219152`*^9}, {3.928295613363614*^9, 3.928295615332569*^9}, {
  3.928297446313107*^9, 3.928297446853425*^9}},
 Background->RGBColor[
  1, 0.9, 0.8],ExpressionUUID->"0988bc3e-28c0-4bca-aade-03c24e99b0a6"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Print", "[", 
  RowBox[{"Column", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"k1", "[", "1", "]"}], ",", 
     RowBox[{"k2", "[", "1", "]"}], ",", 
     RowBox[{"k3", "[", "1", "]"}], ",", 
     RowBox[{"k4", "[", "1", "]"}], ",", 
     RowBox[{"k5", "[", "1", "]"}], ",", 
     RowBox[{"k6", "[", "1", "]"}]}], "}"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.928255268870387*^9, 3.928255315604136*^9}, {
  3.928255424283723*^9, 3.928255429773481*^9}, {3.928255507437147*^9, 
  3.928255524176723*^9}},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->
  "(Debug) In[33]:=",ExpressionUUID->"753e6401-c761-43b5-b36f-2d5346f7962e"],

Cell[BoxData[
 TagBox[GridBox[{
    {"3.5094346080757818614529804501194089343941332777661818763646`30."},
    {"0.39649288748827916529350273599059945002`20."},
    {"0.22326434917609441207294683666814476346`19.602059991327963"},
    {"0.09134210044185249837676855175973879538`17.993402670901823"},
    {"0.02011663774604272771469269726673404209`17.473073311415664"},
    {
     RowBox[{
     "-", "0.03708278007486792154939804076521678581`16.266668259869885"}]}
   },
   DefaultBaseStyle->"Column",
   GridBoxAlignment->{"Columns" -> {{Left}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Column"]], "Print",
 CellChangeTimes->{3.9282974968532057`*^9},
 CellLabel->
  "(Debug) During evaluation of \
In[33]:=",ExpressionUUID->"5b37c2d3-8708-4c15-b127-b11c3ba4b06b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Print", "[", 
  RowBox[{"Column", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"k1", "[", "2", "]"}], ",", 
     RowBox[{"k2", "[", "2", "]"}], ",", 
     RowBox[{"k3", "[", "2", "]"}], ",", 
     RowBox[{"k4", "[", "2", "]"}], ",", 
     RowBox[{"k5", "[", "2", "]"}], ",", 
     RowBox[{"k6", "[", "2", "]"}]}], "}"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.928255268870387*^9, 3.928255315604136*^9}, {
  3.928255424283723*^9, 3.928255429773481*^9}, {3.928255507437147*^9, 
  3.928255524176723*^9}, {3.928255667788623*^9, 3.928255683224002*^9}},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->
  "(Debug) In[35]:=",ExpressionUUID->"61664e5d-ae74-45ce-ac82-31d3a9f92afc"],

Cell[BoxData[
 TagBox[GridBox[{
    {"2.4308448466429363474799189735837916180393560318753442462508`30."},
    {"0.27937804065383719705136520599468282719`20."},
    {"0.10334511497188013916802183498501985801`19.602059991327963"},
    {"0.01484361430348313006047561551318842224`17.215153617018462"},
    {
     RowBox[{
     "-", "0.00548127367236152134873609281872936042`17.246320086112732"}]},
    {
     RowBox[{
     "-", "0.00625139476199088781640300298690099411`15.503718921407662"}]}
   },
   DefaultBaseStyle->"Column",
   GridBoxAlignment->{"Columns" -> {{Left}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Column"]], "Print",
 CellChangeTimes->{3.928297527598543*^9},
 CellLabel->
  "(Debug) During evaluation of \
In[35]:=",ExpressionUUID->"477c15dd-3aca-4c90-9a04-45f4b4e58f19"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Print", "[", 
  RowBox[{"Column", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"k1", "[", "3", "]"}], ",", 
     RowBox[{"k2", "[", "3", "]"}], ",", 
     RowBox[{"k3", "[", "3", "]"}], ",", 
     RowBox[{"k4", "[", "3", "]"}], ",", 
     RowBox[{"k5", "[", "3", "]"}], ",", 
     RowBox[{"k6", "[", "3", "]"}]}], "}"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.928255268870387*^9, 3.928255315604136*^9}, {
  3.928255424283723*^9, 3.928255429773481*^9}, {3.928255507437147*^9, 
  3.928255524176723*^9}, {3.9282556908637323`*^9, 3.928255707739088*^9}},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->
  "(Debug) In[36]:=",ExpressionUUID->"0e1d3d8f-fa0e-49ed-966f-773a9001d613"],

Cell[BoxData[
 TagBox[GridBox[{
    {"1.5608761616972917776465624315345310078327547964142911146742`30."},
    {"0.24097688817676340323247245678840359054`20."},
    {"0.0542856726364116428596697062938605862`19.602059991327963"},
    {
     RowBox[{
     "-", "0.00285309775167403141571819242641143366`16.500936487843482"}]},
    {
     RowBox[{
     "-", "0.00514819774114454174209146039407524646`17.497794286368393"}]},
    {"0.00117378083848980210681906645064879698`14.77963099910661"}
   },
   DefaultBaseStyle->"Column",
   GridBoxAlignment->{"Columns" -> {{Left}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Column"]], "Print",
 CellChangeTimes->{3.928297550629134*^9},
 CellLabel->
  "(Debug) During evaluation of \
In[36]:=",ExpressionUUID->"c1d660c0-9680-4ab5-830b-53945d040992"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Print", "[", 
  RowBox[{"Column", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"k1", "[", "4", "]"}], ",", 
     RowBox[{"k2", "[", "4", "]"}], ",", 
     RowBox[{"k3", "[", "4", "]"}], ",", 
     RowBox[{"k4", "[", "4", "]"}], ",", 
     RowBox[{"k5", "[", "4", "]"}], ",", 
     RowBox[{"k6", "[", "4", "]"}]}], "}"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.928255268870387*^9, 3.928255315604136*^9}, {
  3.928255424283723*^9, 3.928255429773481*^9}, {3.928255507437147*^9, 
  3.928255524176723*^9}, {3.9282556908637323`*^9, 3.928255738453043*^9}},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->
  "(Debug) In[37]:=",ExpressionUUID->"811747cb-317e-442b-8dd3-c2bd3f1c85ad"],

Cell[BoxData[
 TagBox[GridBox[{
    {"0.7660494337710404702772112534255017162051628972980953534137`30."},
    {"0.22478355591471085873436844969267786167`20."},
    {"0.02412045400612043261408720670064814833`19.602059991327963"},
    {
     RowBox[{
     "-", "0.00858437655267811180568241428000788774`16.979052209045836"}]},
    {
     RowBox[{
     "-", "0.00263599338998742891258601207744760953`17.55907095991349"}]},
    {"0.00361239691643737685174430983944736931`15.268550857458079"}
   },
   DefaultBaseStyle->"Column",
   GridBoxAlignment->{"Columns" -> {{Left}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Column"]], "Print",
 CellChangeTimes->{3.928297573894206*^9},
 CellLabel->
  "(Debug) During evaluation of \
In[37]:=",ExpressionUUID->"29e5cbc8-6852-47c4-8910-8c50810f1b03"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Print", "[", 
  RowBox[{"Column", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"k1", "[", "5", "]"}], ",", 
     RowBox[{"k2", "[", "5", "]"}], ",", 
     RowBox[{"k3", "[", "5", "]"}], ",", 
     RowBox[{"k4", "[", "5", "]"}], ",", 
     RowBox[{"k5", "[", "5", "]"}], ",", 
     RowBox[{"k6", "[", "5", "]"}]}], "}"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.928255268870387*^9, 3.928255315604136*^9}, {
  3.928255424283723*^9, 3.928255429773481*^9}, {3.928255507437147*^9, 
  3.928255524176723*^9}, {3.9282556908637323`*^9, 3.928255738453043*^9}, {
  3.928297581251927*^9, 3.928297595798149*^9}},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->
  "(Debug) In[38]:=",ExpressionUUID->"a6a5a91a-b006-41d1-9bec-40b4809254ac"],

Cell[BoxData[
 TagBox[GridBox[{
    {"0"},
    {"0.22012912764014129198473289140726015217`20."},
    {"0"},
    {
     RowBox[{
     "-", "0.01002416881216356753978901288851008003`17.046322415842614"}]},
    {"0"},
    {"0.00422175479857330966087592137729382196`15.336426502883446"}
   },
   DefaultBaseStyle->"Column",
   GridBoxAlignment->{"Columns" -> {{Left}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Column"]], "Print",
 CellChangeTimes->{3.9282975985545387`*^9},
 CellLabel->
  "(Debug) During evaluation of \
In[38]:=",ExpressionUUID->"3fced5fd-f42e-4b91-96c4-dbbe77cd7e0d"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Standard deviations from variances", "Subsubsection",
 CellChangeTimes->{{3.926386928318529*^9, 3.926386939793475*^9}, {
  3.9265386558658657`*^9, 3.926538672572363*^9}, {3.927572162613551*^9, 
  3.927572178645234*^9}, {3.9275832019797487`*^9, 3.92758321290392*^9}, {
  3.927583538130674*^9, 3.9275835452855673`*^9}, {3.927613213396451*^9, 
  3.9276132331181993`*^9}, {3.928294250857692*^9, 3.928294259239257*^9}, {
  3.928294305670133*^9, 3.9282943066144533`*^9}, {3.9282952022496557`*^9, 
  3.9282952027219152`*^9}, {3.9282968525825243`*^9, 3.9282968530323772`*^9}, {
  3.928299242965156*^9, 3.9282992436061373`*^9}, {3.928468992739621*^9, 
  3.928469016477261*^9}, {3.928470011074053*^9, 
  3.928470026340023*^9}},ExpressionUUID->"3878285a-3729-4155-aab2-\
79da088c2aee"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Sqrt", "[", 
  RowBox[{"{", 
   RowBox[{
   "0.3964928874882791652", ",", "0.2793780406538371970", ",", 
    "0.240976888176763403", ",", "0.2247835559147108587", ",", 
    "0.2201291276401412919"}], " ", "}"}], "]"}]], "Input",
 CellChangeTimes->{{3.92847235251163*^9, 3.928472672166947*^9}},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->
  "(Debug) In[48]:=",ExpressionUUID->"a6babb5b-86d6-434b-822e-bde43b0f05bd"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.62967681193472510243535789257229745334`18.899265396769565", ",", 
   "0.52856223914865238602289036024923224856`18.747222262876445", ",", 
   "0.49089396836461884052632431321017869854`17.683005387539193", ",", 
   "0.47411344203124093526441716449351851116`18.65279453282472", ",", 
   "0.46917920631688409460284613571273069225`18.643707508169264"}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.928472459401533*^9, {3.9284725598864613`*^9, 3.928472580272346*^9}, 
   3.9284726764144783`*^9},
 CellLabel->
  "(Debug) Out[48]=",ExpressionUUID->"b1ffeea3-258d-465d-813f-c5053687d2ae"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Results for N=8",
 FontSize->16]], "Subsubsection",
 CellChangeTimes->{{3.926386928318529*^9, 3.926386939793475*^9}, {
  3.9265386558658657`*^9, 3.926538672572363*^9}, {3.927572162613551*^9, 
  3.927572178645234*^9}, {3.9275832019797487`*^9, 3.92758321290392*^9}, {
  3.927583538130674*^9, 3.9275835452855673`*^9}, {3.927613213396451*^9, 
  3.9276132331181993`*^9}, {3.928294250857692*^9, 3.928294259239257*^9}, {
  3.928294305670133*^9, 3.9282943066144533`*^9}, {3.9282952022496557`*^9, 
  3.9282952027219152`*^9}, {3.928295613363614*^9, 3.928295615332569*^9}},
 Background->RGBColor[
  1, 0.9, 0.8],ExpressionUUID->"065f83f3-b9a8-4242-a4ab-4edbed0d873b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Print", "[", 
  RowBox[{"Column", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"k1", "[", "1", "]"}], ",", 
     RowBox[{"k2", "[", "1", "]"}], ",", 
     RowBox[{"k3", "[", "1", "]"}], ",", 
     RowBox[{"k4", "[", "1", "]"}], ",", 
     RowBox[{"k5", "[", "1", "]"}], ",", 
     RowBox[{"k6", "[", "1", "]"}]}], "}"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.928255268870387*^9, 3.928255315604136*^9}, {
  3.928255424283723*^9, 3.928255429773481*^9}, {3.928255507437147*^9, 
  3.928255524176723*^9}},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->
  "(Debug) In[40]:=",ExpressionUUID->"6d8a9f18-aa7b-4a08-8c51-c5cfb7780682"],

Cell[BoxData[
 TagBox[GridBox[{
    {"3.2451029932733441853474101610339452563040246222123461427092`30."},
    {"0.4136685135278361850863500225444120726`20."},
    {"0.217597824001242641021262506349086546`19.602059991327963"},
    {"0.08661205685095368428288534690173187687`17.970975049282803"},
    {"0.01614540860871982570577396530360969958`17.389529955320263"},
    {
     RowBox[{
     "-", "0.03880954365089640396598572279502699663`16.28705029793173"}]}
   },
   DefaultBaseStyle->"Column",
   GridBoxAlignment->{"Columns" -> {{Left}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Column"]], "Print",
 CellChangeTimes->{3.928295516519449*^9, 3.928295558240203*^9},
 CellLabel->
  "(Debug) During evaluation of \
In[40]:=",ExpressionUUID->"bc25a674-370f-4cf1-9e25-2edcedb3840b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Print", "[", 
  RowBox[{"Column", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"k1", "[", "2", "]"}], ",", 
     RowBox[{"k2", "[", "2", "]"}], ",", 
     RowBox[{"k3", "[", "2", "]"}], ",", 
     RowBox[{"k4", "[", "2", "]"}], ",", 
     RowBox[{"k5", "[", "2", "]"}], ",", 
     RowBox[{"k6", "[", "2", "]"}]}], "}"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.928255268870387*^9, 3.928255315604136*^9}, {
  3.928255424283723*^9, 3.928255429773481*^9}, {3.928255507437147*^9, 
  3.928255524176723*^9}, {3.928255667788623*^9, 3.928255683224002*^9}},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->
  "(Debug) In[41]:=",ExpressionUUID->"8d2cdc57-6db9-4cca-9185-f55fa3ea3d46"],

Cell[BoxData[
 TagBox[GridBox[{
    {"2.1372504765142238330337638367736699946750237890676900885349`30."},
    {"0.29416350358788290216109101459719921871`20."},
    {"0.09728841270515562251959486959722308462`19.602059991327963"},
    {"0.01263733748046551850414793105194482381`17.145587474500456"},
    {
     RowBox[{
     "-", "0.00597660252632010366022385539894403656`17.309940071447635"}]},
    {
     RowBox[{
     "-", "0.00572405907483128336408428929057756195`15.465749311683394"}]}
   },
   DefaultBaseStyle->"Column",
   GridBoxAlignment->{"Columns" -> {{Left}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Column"]], "Print",
 CellChangeTimes->{3.928295631158863*^9},
 CellLabel->
  "(Debug) During evaluation of \
In[41]:=",ExpressionUUID->"9c42b09a-bc5c-46fc-b5c4-e79aaa21c150"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Print", "[", 
  RowBox[{"Column", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"k1", "[", "3", "]"}], ",", 
     RowBox[{"k2", "[", "3", "]"}], ",", 
     RowBox[{"k3", "[", "3", "]"}], ",", 
     RowBox[{"k4", "[", "3", "]"}], ",", 
     RowBox[{"k5", "[", "3", "]"}], ",", 
     RowBox[{"k6", "[", "3", "]"}]}], "}"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.928255268870387*^9, 3.928255315604136*^9}, {
  3.928255424283723*^9, 3.928255429773481*^9}, {3.928255507437147*^9, 
  3.928255524176723*^9}, {3.9282556908637323`*^9, 3.928255707739088*^9}},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->
  "(Debug) In[42]:=",ExpressionUUID->"cc80d2e6-6660-49bb-94df-d21965806e9e"],

Cell[BoxData[
 TagBox[GridBox[{
    {"1.2367953805944247775475820746967702265319691682207701485449`30."},
    {"0.25645490473879196230707879096020630691`20."},
    {"0.04683831144390304132144694064372246063`19.602059991327963"},
    {
     RowBox[{
     "-", "0.0040771056565594990688391724748509827`16.655912760776822"}]},
    {
     RowBox[{
     "-", "0.00469665001882134810583707583052047078`17.52189373910948"}]},
    {"0.00175077569761271862495594249377345784`14.953442406510554"}
   },
   DefaultBaseStyle->"Column",
   GridBoxAlignment->{"Columns" -> {{Left}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Column"]], "Print",
 CellChangeTimes->{3.92829564511189*^9},
 CellLabel->
  "(Debug) During evaluation of \
In[42]:=",ExpressionUUID->"836b5f67-cd67-4d53-be5b-078af511824a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Print", "[", 
  RowBox[{"Column", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"k1", "[", "4", "]"}], ",", 
     RowBox[{"k2", "[", "4", "]"}], ",", 
     RowBox[{"k3", "[", "4", "]"}], ",", 
     RowBox[{"k4", "[", "4", "]"}], ",", 
     RowBox[{"k5", "[", "4", "]"}], ",", 
     RowBox[{"k6", "[", "4", "]"}]}], "}"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.928255268870387*^9, 3.928255315604136*^9}, {
  3.928255424283723*^9, 3.928255429773481*^9}, {3.928255507437147*^9, 
  3.928255524176723*^9}, {3.9282556908637323`*^9, 3.928255738453043*^9}},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->
  "(Debug) In[43]:=",ExpressionUUID->"32b3e098-04b0-4801-88a6-123e5c748c81"],

Cell[BoxData[
 TagBox[GridBox[{
    {"0.4060264979256369750038577145848443609787317839185089911575`30."},
    {"0.24265971135612979996592684503643903904`20."},
    {"0.01422455054940237612039194496519312914`19.602059991327963"},
    {
     RowBox[{
     "-", "0.0089303363964746455900109819569730695`16.99619458996693"}]},
    {
     RowBox[{
     "-", "0.00159783968607058394755048884798208374`17.57094101160992"}]},
    {"0.00392609060908451558638540362691617912`15.304773052376628"}
   },
   DefaultBaseStyle->"Column",
   GridBoxAlignment->{"Columns" -> {{Left}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Column"]], "Print",
 CellChangeTimes->{3.928295659467712*^9},
 CellLabel->
  "(Debug) During evaluation of \
In[43]:=",ExpressionUUID->"f6c54b6f-e1be-4f77-80d8-ac891190e0d6"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Standard deviations from variances", "Subsubsection",
 CellChangeTimes->{{3.926386928318529*^9, 3.926386939793475*^9}, {
  3.9265386558658657`*^9, 3.926538672572363*^9}, {3.927572162613551*^9, 
  3.927572178645234*^9}, {3.9275832019797487`*^9, 3.92758321290392*^9}, {
  3.927583538130674*^9, 3.9275835452855673`*^9}, {3.927613213396451*^9, 
  3.9276132331181993`*^9}, {3.928294250857692*^9, 3.928294259239257*^9}, {
  3.928294305670133*^9, 3.9282943066144533`*^9}, {3.9282952022496557`*^9, 
  3.9282952027219152`*^9}, {3.9282968525825243`*^9, 3.9282968530323772`*^9}, {
  3.928299242965156*^9, 3.9282992436061373`*^9}, {3.928468992739621*^9, 
  3.928469016477261*^9}, {3.928470011074053*^9, 
  3.928470026340023*^9}},ExpressionUUID->"02cff47f-37e8-4d3d-813b-\
9a487edf18d0"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Sqrt", "[", 
  RowBox[{"{", 
   RowBox[{
   "0.4136685135278361850", ",", "0.2941635035878829021", ",", 
    "0.2564549047387919623", ",", "0.2426597113561297999"}], "}"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.928472810890777*^9, 3.928472849060059*^9}},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->
  "(Debug) In[49]:=",ExpressionUUID->"d1a7741b-78e0-48bf-8e80-2ac2b94e952b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.6431706721608473535731493435139983195`18.91768246139508", ",", 
   "0.54236842052970128848893575419929617054`18.769618785151327", ",", 
   "0.50641376831479608015011889242525483849`18.71004100509275", ",", 
   "0.49260502571140075600518789303382270811`18.686027672333143"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.928472852232123*^9},
 CellLabel->
  "(Debug) Out[49]=",ExpressionUUID->"3add63b5-3ba5-4f68-bd48-75eeeca29594"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[Cell[TextData[StyleBox["Results for N=7",
  FontSize->16]], "Subsubsection",
  CellChangeTimes->{{3.926386928318529*^9, 3.926386939793475*^9}, {
   3.9265386558658657`*^9, 3.926538672572363*^9}, {3.927572162613551*^9, 
   3.927572178645234*^9}, {3.9275832019797487`*^9, 3.92758321290392*^9}, {
   3.927583538130674*^9, 3.9275835452855673`*^9}, {3.927613213396451*^9, 
   3.9276132331181993`*^9}, {3.92761349279049*^9, 3.9276135076408443`*^9}, {
   3.927613609525571*^9, 3.927613618008181*^9}, {3.927613684397038*^9, 
   3.927613688334656*^9}, {3.9282543343601017`*^9, 3.9282543434504843`*^9}, {
   3.928254714299055*^9, 3.928254728541909*^9}, {3.928254837232505*^9, 
   3.928254849911537*^9}, {3.9282723495155087`*^9, 3.928272379283883*^9}},
  ExpressionUUID->"da1bc9a0-135f-354a-ac4e-aa63d98d9680"]], "Input",
 FontFamily->"Consolas",
 FontWeight->
  "Normal",ExpressionUUID->"eb80f0df-5330-9a4a-81d5-a53a00fe1176"]], \
"Subsubsection",
 CellChangeTimes->{
  3.939447005076927*^9, {3.939797176487793*^9, 3.9397971808785896`*^9}},
 Background->RGBColor[
  1, 0.9, 0.8],ExpressionUUID->"1d5471ff-0a48-1645-8355-dfae309b5dc2"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Print", "[", 
  RowBox[{"Column", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"k1", "[", "1", "]"}], ",", 
     RowBox[{"k2", "[", "1", "]"}], ",", 
     RowBox[{"k3", "[", "1", "]"}], ",", 
     RowBox[{"k4", "[", "1", "]"}], ",", 
     RowBox[{"k5", "[", "1", "]"}], ",", 
     RowBox[{"k6", "[", "1", "]"}]}], "}"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.928255268870387*^9, 3.928255315604136*^9}, {
  3.928255424283723*^9, 3.928255429773481*^9}, {3.928255507437147*^9, 
  3.928255524176723*^9}},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->
  "(Debug) In[33]:=",ExpressionUUID->"9756850e-cf2b-4d39-9c89-b8b9c3e38d95"],

Cell[BoxData[
 TagBox[GridBox[{
    {"2.9609351874726756970527045677996408797409686399000419203119`30."},
    {"0.43425136344769726821658556995641171621`20."},
    {"0.21061129918996283815342793936023452925`19.602059991327963"},
    {"0.08100954819792606758417174048532949214`17.942721911116667"},
    {"0.01167059971602799340435563222219131095`17.263691640707048"},
    {
     RowBox[{
     "-", "0.04035484325820253993100070195953378797`16.304742232107944"}]}
   },
   DefaultBaseStyle->"Column",
   GridBoxAlignment->{"Columns" -> {{Left}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Column"]], "Print",
 CellChangeTimes->{3.928294592864449*^9},
 CellLabel->
  "(Debug) During evaluation of \
In[33]:=",ExpressionUUID->"655df190-0f7a-413d-b2c1-5eaa4898f568"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Print", "[", 
  RowBox[{"Column", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"k1", "[", "2", "]"}], ",", 
     RowBox[{"k2", "[", "2", "]"}], ",", 
     RowBox[{"k3", "[", "2", "]"}], ",", 
     RowBox[{"k4", "[", "2", "]"}], ",", 
     RowBox[{"k5", "[", "2", "]"}], ",", 
     RowBox[{"k6", "[", "2", "]"}]}], "}"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.928255268870387*^9, 3.928255315604136*^9}, {
  3.928255424283723*^9, 3.928255429773481*^9}, {3.928255507437147*^9, 
  3.928255524176723*^9}, {3.928255667788623*^9, 3.928255683224002*^9}},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->
  "(Debug) In[34]:=",ExpressionUUID->"3b98f966-6324-40f8-9f52-3bed8b0d8a3c"],

Cell[BoxData[
 TagBox[GridBox[{
    {"1.8176807650790276388638792355834199366151222472797087956216`30."},
    {"0.31247764949084964133124644579496763012`20."},
    {"0.08953107830162354263544668404146063751`19.602059991327963"},
    {"0.01008274995778404801624741926353111289`17.047879307615077"},
    {
     RowBox[{
     "-", "0.00638277677272939401247895140495150258`17.3743692702282"}]},
    {
     RowBox[{
     "-", "0.0049729969518042913050247006551381505`15.405018170810648"}]}
   },
   DefaultBaseStyle->"Column",
   GridBoxAlignment->{"Columns" -> {{Left}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Column"]], "Print",
 CellChangeTimes->{3.928294617341632*^9},
 CellLabel->
  "(Debug) During evaluation of \
In[34]:=",ExpressionUUID->"56ede484-a716-4e7e-b074-6d379c26153f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Print", "[", 
  RowBox[{"Column", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"k1", "[", "3", "]"}], ",", 
     RowBox[{"k2", "[", "3", "]"}], ",", 
     RowBox[{"k3", "[", "3", "]"}], ",", 
     RowBox[{"k4", "[", "3", "]"}], ",", 
     RowBox[{"k5", "[", "3", "]"}], ",", 
     RowBox[{"k6", "[", "3", "]"}]}], "}"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.928255268870387*^9, 3.928255315604136*^9}, {
  3.928255424283723*^9, 3.928255429773481*^9}, {3.928255507437147*^9, 
  3.928255524176723*^9}, {3.9282556908637323`*^9, 3.928255707739088*^9}},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->
  "(Debug) In[35]:=",ExpressionUUID->"1837f5e7-a820-4962-8f22-e7c25a50f193"],

Cell[BoxData[
 TagBox[GridBox[{
    {"0.8787367010857847466163814313701069223116539613855235269369`30."},
    {"0.2764332623033257517292652381847725601`20."},
    {"0.03682713563105593352788190837596236269`19.602059991327963"},
    {
     RowBox[{
     "-", "0.00528539905179870486772635114621283304`16.768580301251944"}]},
    {
     RowBox[{
     "-", "0.00391110596361052393951282736600869649`17.546710346238708"}]},
    {"0.00240717672313747416688658460755690008`15.09189121604314"}
   },
   DefaultBaseStyle->"Column",
   GridBoxAlignment->{"Columns" -> {{Left}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Column"]], "Print",
 CellChangeTimes->{3.928294632315856*^9},
 CellLabel->
  "(Debug) During evaluation of \
In[35]:=",ExpressionUUID->"8d65f371-baa0-454f-ab4d-13b4f8d8476f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Print", "[", 
  RowBox[{"Column", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"k1", "[", "4", "]"}], ",", 
     RowBox[{"k2", "[", "4", "]"}], ",", 
     RowBox[{"k3", "[", "4", "]"}], ",", 
     RowBox[{"k4", "[", "4", "]"}], ",", 
     RowBox[{"k5", "[", "4", "]"}], ",", 
     RowBox[{"k6", "[", "4", "]"}]}], "}"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.928255268870387*^9, 3.928255315604136*^9}, {
  3.928255424283723*^9, 3.928255429773481*^9}, {3.928255507437147*^9, 
  3.928255524176723*^9}, {3.9282556908637323`*^9, 3.928255738453043*^9}},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->
  "(Debug) In[36]:=",ExpressionUUID->"27fc2c40-9cbe-4de3-9b9e-f02b8162c501"],

Cell[BoxData[
 TagBox[GridBox[{
    {"0``30.68557547125905"},
    {"0.26711797354174219948306180645258427546`20."},
    {"2.545143870274547141469938128757273`19.602059991327963*^-25"},
    {
     RowBox[{
     "-", "0.00859361989613052624517638436831138396`16.97951914430183"}]},
    {
     RowBox[{
     "-", "2.5451438702745522536875268894446046`19.346787486224656*^-24"}]},
    {"0.00398452265233349505061151016662474741`15.311168246413697"}
   },
   DefaultBaseStyle->"Column",
   GridBoxAlignment->{"Columns" -> {{Left}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Column"]], "Print",
 CellChangeTimes->{3.928294648336491*^9},
 CellLabel->
  "(Debug) During evaluation of \
In[36]:=",ExpressionUUID->"f1cc0110-56e5-43cd-bd18-835f2b285a4c"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Results for N=6",
 FontSize->16]], "Subsubsection",
 CellChangeTimes->{{3.926386928318529*^9, 3.926386939793475*^9}, {
   3.9265386558658657`*^9, 3.926538672572363*^9}, {3.927572162613551*^9, 
   3.927572178645234*^9}, {3.9275832019797487`*^9, 3.92758321290392*^9}, {
   3.927583538130674*^9, 3.9275835452855673`*^9}, {3.927613213396451*^9, 
   3.9276132331181993`*^9}, {3.92761349279049*^9, 3.9276135076408443`*^9}, {
   3.927613609525571*^9, 3.927613618008181*^9}, {3.927613684397038*^9, 
   3.927613688334656*^9}, {3.9282543343601017`*^9, 3.9282543434504843`*^9}, {
   3.928254714299055*^9, 3.928254728541909*^9}, {3.928254837232505*^9, 
   3.928254849911537*^9}, {3.9282723495155087`*^9, 3.928272379283883*^9}, 
   3.939797189456766*^9},
 Background->RGBColor[
  1, 0.9, 0.8],ExpressionUUID->"f112b506-636d-43c9-9ca8-442829420520"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Print", "[", 
  RowBox[{"Column", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"k1", "[", "1", "]"}], ",", 
     RowBox[{"k2", "[", "1", "]"}], ",", 
     RowBox[{"k3", "[", "1", "]"}], ",", 
     RowBox[{"k4", "[", "1", "]"}], ",", 
     RowBox[{"k5", "[", "1", "]"}], ",", 
     RowBox[{"k6", "[", "1", "]"}]}], "}"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.928255268870387*^9, 3.928255315604136*^9}, {
  3.928255424283723*^9, 3.928255429773481*^9}, {3.928255507437147*^9, 
  3.928255524176723*^9}},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->
  "(Debug) In[93]:=",ExpressionUUID->"51bc88a2-a76e-4e95-82b1-2a59b6333d66"],

Cell[BoxData[
 TagBox[GridBox[{
    {"2.6517920877122928155169966506695755417767630546022792323097`30."},
    {"0.45962452270855423962625870000234767558`20."},
    {"0.20173064107137209052052920068587197252`19.602059991327963"},
    {"0.07424337008693700832135681525617602316`17.905798177510448"},
    {"0.00661111697886733938889960543066104146`17.036724403029826"},
    {
     RowBox[{
     "-", "0.04150166894980989795716917864789817889`16.317807531592972"}]}
   },
   DefaultBaseStyle->"Column",
   GridBoxAlignment->{"Columns" -> {{Left}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Column"]], "Print",
 CellChangeTimes->{3.928255318168007*^9, 3.928255430424081*^9, 
  3.928255527215477*^9},
 CellLabel->
  "(Debug) During evaluation of \
In[93]:=",ExpressionUUID->"d371d85b-8ff9-4c7d-86ef-1196ec46439d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Print", "[", 
  RowBox[{"Column", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"k1", "[", "2", "]"}], ",", 
     RowBox[{"k2", "[", "2", "]"}], ",", 
     RowBox[{"k3", "[", "2", "]"}], ",", 
     RowBox[{"k4", "[", "2", "]"}], ",", 
     RowBox[{"k5", "[", "2", "]"}], ",", 
     RowBox[{"k6", "[", "2", "]"}]}], "}"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.928255268870387*^9, 3.928255315604136*^9}, {
  3.928255424283723*^9, 3.928255429773481*^9}, {3.928255507437147*^9, 
  3.928255524176723*^9}, {3.928255667788623*^9, 3.928255683224002*^9}},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->
  "(Debug) In[96]:=",ExpressionUUID->"c8a28560-f84c-4ec5-b816-3aca1fbb7588"],

Cell[BoxData[
 TagBox[GridBox[{
    {"1.4641840717432997036234423001554169769430461539090631834307`30."},
    {"0.33606971649978512045525345830378638301`20."},
    {"0.07916373775495213097741926732229909877`19.602059991327963"},
    {"0.0071306844351755264567973320432809165`16.897857660511683"},
    {
     RowBox[{
     "-", "0.0065723489378993406087766829839725017`17.44027399367139"}]},
    {
     RowBox[{
     "-", "0.00390470608414221576425182674869480817`15.300404497057855"}]}
   },
   DefaultBaseStyle->"Column",
   GridBoxAlignment->{"Columns" -> {{Left}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Column"]], "Print",
 CellChangeTimes->{3.928255587650153*^9, 3.928255686250382*^9},
 CellLabel->
  "(Debug) During evaluation of \
In[96]:=",ExpressionUUID->"77e73ea0-8b81-4040-8759-ba99ef0f3e4c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Print", "[", 
  RowBox[{"Column", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"k1", "[", "3", "]"}], ",", 
     RowBox[{"k2", "[", "3", "]"}], ",", 
     RowBox[{"k3", "[", "3", "]"}], ",", 
     RowBox[{"k4", "[", "3", "]"}], ",", 
     RowBox[{"k5", "[", "3", "]"}], ",", 
     RowBox[{"k6", "[", "3", "]"}]}], "}"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.928255268870387*^9, 3.928255315604136*^9}, {
  3.928255424283723*^9, 3.928255429773481*^9}, {3.928255507437147*^9, 
  3.928255524176723*^9}, {3.9282556908637323`*^9, 3.928255707739088*^9}},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->
  "(Debug) In[97]:=",ExpressionUUID->"93d2cb1a-2e31-43b4-8129-0edbe6d29ab4"],

Cell[BoxData[
 TagBox[GridBox[{
    {"0.4740674692549281636984776651234016620415286791327958267054`30."},
    {"0.30372952298557964221039413129577952684`20."},
    {"0.02250883681483918817778718836724177279`19.602059991327963"},
    {
     RowBox[{
     "-", "0.00617528555908515893120802792163473853`16.836116649845064"}]},
    {
     RowBox[{
     "-", "0.00252594301187899265613871170339355887`17.57051922423811"}]},
    {"0.00302972866173664683988326033494659437`15.191927539093019"}
   },
   DefaultBaseStyle->"Column",
   GridBoxAlignment->{"Columns" -> {{Left}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Column"]], "Print",
 CellChangeTimes->{3.928255647795165*^9, 3.928255708954072*^9},
 CellLabel->
  "(Debug) During evaluation of \
In[97]:=",ExpressionUUID->"06402520-b308-400b-b0e4-bbc59ea4c263"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Print", "[", 
  RowBox[{"Column", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"k1", "[", "4", "]"}], ",", 
     RowBox[{"k2", "[", "4", "]"}], ",", 
     RowBox[{"k3", "[", "4", "]"}], ",", 
     RowBox[{"k4", "[", "4", "]"}], ",", 
     RowBox[{"k5", "[", "4", "]"}], ",", 
     RowBox[{"k6", "[", "4", "]"}]}], "}"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.928255268870387*^9, 3.928255315604136*^9}, {
  3.928255424283723*^9, 3.928255429773481*^9}, {3.928255507437147*^9, 
  3.928255524176723*^9}, {3.9282556908637323`*^9, 3.928255738453043*^9}},
 Background->RGBColor[1, 1, 0.85],
 CellLabel->
  "(Debug) In[98]:=",ExpressionUUID->"842583a0-2125-4c68-967e-aaa01d13450c"],

Cell[BoxData[
 TagBox[GridBox[{
    {
     RowBox[{
     "-", "0.4740674692549281636984776651234016620415286791327958267054`30."}]\
},
    {"0.30372952298557964221039413129577952684`20."},
    {
     RowBox[{
     "-", "0.02250883681483918817778718836724177279`19.602059991327963"}]},
    {
     RowBox[{
     "-", "0.00617528555908515893120802792163473853`16.836116649845064"}]},
    {"0.00252594301187899265613871170339355887`17.57051922423811"},
    {"0.00302972866173664683988326033494659437`15.191927539093019"}
   },
   DefaultBaseStyle->"Column",
   GridBoxAlignment->{"Columns" -> {{Left}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Column"]], "Print",
 CellChangeTimes->{3.9282557390490513`*^9},
 CellLabel->
  "(Debug) During evaluation of \
In[98]:=",ExpressionUUID->"3a716e48-2991-47dd-a479-83874d5b4067"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{949.5, 522},
WindowMargins->{{0.375, Automatic}, {Automatic, 0.375}},
Magnification:>1.1 Inherited,
FrontEndVersion->"14.1 for Microsoft Windows (64-bit) (July 16, 2024)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"486bf810-9e9f-425d-8948-018cae3cbf78"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 854, 21, 134, "Section",ExpressionUUID->"bd262d1c-98d3-f345-819e-f0a60d0e7cc6"],
Cell[CellGroupData[{
Cell[1437, 45, 433, 8, 140, "Title",ExpressionUUID->"0f61bfa2-ab21-3945-910d-bf3eddf6007b"],
Cell[CellGroupData[{
Cell[1895, 57, 325, 5, 65, "Subsubsection",ExpressionUUID->"29d964c3-bc22-4712-9c30-adaacaeb561d"],
Cell[2223, 64, 634, 13, 48, "Input",ExpressionUUID->"6ee95fad-eb7b-43e3-980b-defccdbd1a42"]
}, Open  ]],
Cell[CellGroupData[{
Cell[2894, 82, 1531, 39, 73, "Subsection",ExpressionUUID->"787db0ec-94fb-5d4c-a212-dfc7e324fbd9"],
Cell[CellGroupData[{
Cell[4450, 125, 1566, 35, 65, "Subsubsection",ExpressionUUID->"e4390a61-d0e0-df46-b757-7caef4971a64"],
Cell[6019, 162, 1321, 34, 69, "Input",ExpressionUUID->"c2838a32-4f0a-a744-9923-26fee6d1d9fb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[7377, 201, 839, 20, 67, "Subsubsection",ExpressionUUID->"854860d1-db71-4872-8eec-776eacb86f88"],
Cell[8219, 223, 1390, 38, 69, "Input",ExpressionUUID->"6e9e9d9f-584f-4abb-9d55-13d9d3e8f54e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[9646, 266, 1745, 47, 65, "Subsubsection",ExpressionUUID->"49668160-1f2f-4e42-80ac-2092ee780fac"],
Cell[11394, 315, 1511, 36, 69, "Input",ExpressionUUID->"fa9a03eb-29d5-404e-8aa5-75f2f9aadcb0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[12942, 356, 806, 20, 65, "Subsubsection",ExpressionUUID->"b8c0e5a2-81c3-47f8-873e-77ae9c5ac167"],
Cell[13751, 378, 2100, 62, 90, "Input",ExpressionUUID->"a20defc3-4919-4d97-add1-4477e6895e17"]
}, Open  ]],
Cell[CellGroupData[{
Cell[15888, 445, 1306, 34, 65, "Subsubsection",ExpressionUUID->"88fab26f-6c00-47a8-983a-47a1c1d12031"],
Cell[17197, 481, 1077, 28, 48, "Input",ExpressionUUID->"01508e4c-2005-4453-8f8b-fbdee044689c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[18311, 514, 1196, 32, 65, "Subsubsection",ExpressionUUID->"5f2a4f6f-33b7-4fd1-9710-c7c7d22ef525"],
Cell[19510, 548, 2560, 70, 153, "Input",ExpressionUUID->"50490c9c-b748-4692-bbef-727f7c84522d"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[22119, 624, 1714, 43, 74, "Subsection",ExpressionUUID->"c3bd2c81-e667-4b3b-9ad2-77a2ddbc63a7"],
Cell[CellGroupData[{
Cell[23858, 671, 591, 14, 66, "Subsubsection",ExpressionUUID->"6bd9948d-2d25-374c-90d6-7c03e3688938"],
Cell[24452, 687, 842, 24, 69, "Input",ExpressionUUID->"cb6c7dc3-5cb8-4035-913f-9000ba81686a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[25331, 716, 720, 18, 66, "Subsubsection",ExpressionUUID->"c3358e8a-1135-e142-9238-346bd24fc35b"],
Cell[26054, 736, 1432, 35, 48, "Input",ExpressionUUID->"f5f33d5c-be16-4da3-b2f8-cc34dd35276f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[27523, 776, 597, 15, 67, "Subsubsection",ExpressionUUID->"35cc0a51-9e88-cf43-b5ff-25fca823f425"],
Cell[28123, 793, 1411, 34, 69, "Input",ExpressionUUID->"aa1a8065-5740-4d45-8ed7-7e7b94fc9bcf"]
}, Open  ]],
Cell[CellGroupData[{
Cell[29571, 832, 1312, 35, 67, "Subsubsection",ExpressionUUID->"2c312cec-85bf-0344-a0cb-8423237cad32"],
Cell[30886, 869, 2993, 87, 132, "Input",ExpressionUUID->"d56767d3-e995-4999-8035-48126b320f87"]
}, Open  ]],
Cell[CellGroupData[{
Cell[33916, 961, 1115, 31, 67, "Subsubsection",ExpressionUUID->"75b54ecd-9469-0e4f-afb5-0eba611df92d"],
Cell[35034, 994, 2663, 71, 153, "Input",ExpressionUUID->"cbac1d52-a4ad-4d6b-afaf-7d349d3e91a0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[37734, 1070, 683, 16, 65, "Subsubsection",ExpressionUUID->"a99f36be-4306-4895-856a-e1d9265a10ac"],
Cell[38420, 1088, 793, 21, 48, "Input",ExpressionUUID->"0bd98aca-5f3d-4ace-8acd-bd74726ef56d"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[39262, 1115, 641, 18, 73, "Subsection",ExpressionUUID->"9278de23-a4d2-214e-8815-440f14df0fdd"],
Cell[CellGroupData[{
Cell[39928, 1137, 224, 3, 65, "Subsubsection",ExpressionUUID->"09f1d4b9-eb65-2a40-99b4-71e269450926"],
Cell[40155, 1142, 4656, 114, 216, "Input",ExpressionUUID->"75b6055b-fb01-4cbc-9836-2c60b78d97a7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[44848, 1261, 258, 5, 65, "Subsubsection",ExpressionUUID->"c3c00305-4b96-b443-a87f-6c60f27dfaac"],
Cell[45109, 1268, 618, 15, 48, "Input",ExpressionUUID->"82e58261-d949-4d5e-9d87-5a2e15860ee7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[45764, 1288, 449, 8, 65, "Subsubsection",ExpressionUUID->"8d17aebb-293f-4ba1-b33a-37acff4ce384"],
Cell[46216, 1298, 2049, 61, 111, "Input",ExpressionUUID->"5d52f4a7-c99b-427f-a3c8-906ffe5ea481"],
Cell[48268, 1361, 217, 5, 48, "Input",ExpressionUUID->"6c3bfd82-3500-4f4c-a5e5-2cb73a06ef93"]
}, Open  ]],
Cell[48500, 1369, 1389, 35, 67, "Subsubsection",ExpressionUUID->"587ee1b2-8ac9-4744-a158-596f25af4c48"],
Cell[CellGroupData[{
Cell[49914, 1408, 491, 9, 75, "Subsubsection",ExpressionUUID->"f24ad827-6861-f342-adda-9812daa1c3dd"],
Cell[CellGroupData[{
Cell[50430, 1421, 1851, 45, 90, "Input",ExpressionUUID->"c230dab1-9f13-4a0a-910a-7ca72599d4e0"],
Cell[52284, 1468, 56757, 955, 222, "Output",ExpressionUUID->"b5d2f992-f944-4a30-bd09-10f56b4c6604"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[109102, 2430, 1988, 42, 73, "Subsection",ExpressionUUID->"87ee2139-39dd-46ef-91c1-a086d19a4bf1"],
Cell[CellGroupData[{
Cell[111115, 2476, 542, 11, 64, "Subsubsection",ExpressionUUID->"160063de-3d84-4469-aa78-e006e5bfd245"],
Cell[CellGroupData[{
Cell[111682, 2491, 1034, 18, 69, "Input",ExpressionUUID->"64fb4508-baaa-4833-8540-e9ccca7346c7"],
Cell[112719, 2511, 3735, 116, 211, "Output",ExpressionUUID->"af0419b3-765c-45c6-a9b4-1dfebcf9627f"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[116503, 2633, 575, 12, 64, "Subsubsection",ExpressionUUID->"92b90a8b-72f4-4d94-8414-3427b3c7c133"],
Cell[CellGroupData[{
Cell[117103, 2649, 1027, 17, 48, "Input",ExpressionUUID->"81cb4428-52ec-4731-b6c3-05f6de3c907f"],
Cell[118133, 2668, 4901, 150, 249, "Output",ExpressionUUID->"b1656bf2-cf6e-40a9-a6f3-fedbaeda1e67"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[123083, 2824, 544, 11, 65, "Subsubsection",ExpressionUUID->"33488839-7cb8-4988-8f59-f861340a865e"],
Cell[123630, 2837, 1036, 18, 69, "Input",ExpressionUUID->"07590924-e0cf-4dd1-b7bc-cc363e601675"]
}, Open  ]],
Cell[CellGroupData[{
Cell[124703, 2860, 355, 5, 65, "Subsubsection",ExpressionUUID->"7a915a47-9303-4e30-896a-a8101c13fdcb"],
Cell[CellGroupData[{
Cell[125083, 2869, 401, 8, 48, "Input",ExpressionUUID->"30e1a480-531a-45b1-8df8-8546f2272662"],
Cell[125487, 2879, 436, 6, 35, "Output",ExpressionUUID->"98875e91-4c75-9c4c-9b37-cad1e9920a2e"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[125984, 2892, 494, 9, 73, "Subsection",ExpressionUUID->"5d3ffa0b-c538-4909-9855-d51c780d720c"],
Cell[CellGroupData[{
Cell[126503, 2905, 1384, 39, 93, "Subsubsection",ExpressionUUID->"bbef753f-dbd7-ac4d-9430-3c10da7cd1d4"],
Cell[127890, 2946, 1283, 32, 48, "Input",ExpressionUUID->"6b4e44ea-c2df-4db3-a8ca-7b599a763439"],
Cell[129176, 2980, 712, 19, 48, "Input",ExpressionUUID->"9566b96f-c519-40c7-a105-82d2a9fda5b6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[129925, 3004, 938, 26, 61, "Subsubsection",ExpressionUUID->"11bfcb34-fcab-dd4e-a56c-0e95f50fa379"],
Cell[130866, 3032, 1385, 36, 69, "Input",ExpressionUUID->"aabb2215-26c2-4534-92ba-026c536f39c9"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[132300, 3074, 900, 25, 73, "Subsection",ExpressionUUID->"e6484381-43a9-524c-a7fa-10e8ac632136"],
Cell[CellGroupData[{
Cell[133225, 3103, 887, 14, 61, "Subsubsection",ExpressionUUID->"667f9303-7bd5-4c9d-9320-c5248c410ceb"],
Cell[CellGroupData[{
Cell[134137, 3121, 751, 19, 64, "Input",ExpressionUUID->"b04d5e47-51d2-4872-9ba1-8b718b8009a2"],
Cell[134891, 3142, 22804, 394, 284, "Output",ExpressionUUID->"b7e82671-360a-4314-b5d1-824604250e4e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[157732, 3541, 808, 20, 64, "Input",ExpressionUUID->"29829cc1-bc25-4b99-9758-167bd2f93f2b"],
Cell[158543, 3563, 30581, 521, 282, "Output",ExpressionUUID->"0c8c3f9a-5c17-4e83-8441-4d77954bfbfe"]
}, Open  ]],
Cell[CellGroupData[{
Cell[189161, 4089, 819, 21, 64, "Input",ExpressionUUID->"ef8b3a51-0d7a-4aab-83a1-c06172184a4a"],
Cell[189983, 4112, 34526, 586, 282, "Output",ExpressionUUID->"92d8a6e6-5ec8-40a0-af26-ea9de11ec9db"]
}, Open  ]],
Cell[CellGroupData[{
Cell[224546, 4703, 819, 21, 64, "Input",ExpressionUUID->"c3e470b6-d4ed-478e-8ff0-2908d56eb99b"],
Cell[225368, 4726, 31740, 540, 282, "Output",ExpressionUUID->"bc60ec96-cdd3-45a0-aa41-6a4e8793cd5a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[257145, 5271, 835, 21, 64, "Input",ExpressionUUID->"cee6bc34-033d-4191-81af-f0acf77ffc94"],
Cell[257983, 5294, 35900, 609, 282, "Output",ExpressionUUID->"555dc691-5c03-4570-be4c-8a17052ec561"]
}, Open  ]],
Cell[CellGroupData[{
Cell[293920, 5908, 847, 21, 64, "Input",ExpressionUUID->"0be50f91-c5cf-4262-9cb5-5d8a0d5b7778"],
Cell[294770, 5931, 33748, 573, 287, "Output",ExpressionUUID->"3811228b-68a0-4ad8-9f6b-c83c5b470cd9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[328555, 6509, 880, 19, 48, "Input",ExpressionUUID->"f1f0e618-5e23-4d17-94f4-3a6d333ffc98"],
Cell[329438, 6530, 181128, 3000, 287, "Output",ExpressionUUID->"075a46e5-3d36-4ff4-90b6-5833c394bbcc"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[510615, 9536, 1117, 27, 61, "Subsubsection",ExpressionUUID->"e2fd7f77-b7ff-4a71-a735-9892ede435c4"],
Cell[CellGroupData[{
Cell[511757, 9567, 1148, 28, 126, "Input",ExpressionUUID->"1bfc6c27-5599-4934-8907-9fbaf7a966d9"],
Cell[CellGroupData[{
Cell[512930, 9599, 191, 4, 24, "Print",ExpressionUUID->"3e9e90b2-e5c0-4e0b-b110-6cb6e54c5cc8"],
Cell[513124, 9605, 256, 5, 24, "Print",ExpressionUUID->"b58e874a-0fa8-4cfb-83ba-97980c7a0732"],
Cell[513383, 9612, 193, 4, 24, "Print",ExpressionUUID->"d98826b2-ce53-4212-8ca1-d1dc3e25962d"],
Cell[513579, 9618, 258, 5, 24, "Print",ExpressionUUID->"5721546c-f263-402c-b8a5-e8725db79116"],
Cell[513840, 9625, 191, 4, 24, "Print",ExpressionUUID->"8c7b2dc8-10be-4a33-9382-e6ff033e8d91"],
Cell[514034, 9631, 255, 5, 24, "Print",ExpressionUUID->"87e8eef1-5d86-4caa-b637-753ea5ff64ca"],
Cell[514292, 9638, 191, 4, 24, "Print",ExpressionUUID->"cf3136bd-8b6d-416b-b393-ea9e41cce3e1"],
Cell[514486, 9644, 256, 5, 24, "Print",ExpressionUUID->"ddb4c49b-aca1-481a-ae2b-36c04f1c131c"],
Cell[514745, 9651, 191, 4, 24, "Print",ExpressionUUID->"f9d65b02-47c8-4da1-8574-00e947f745aa"],
Cell[514939, 9657, 256, 5, 24, "Print",ExpressionUUID->"d90e2b27-2008-4a96-8102-5e609dd42f82"],
Cell[515198, 9664, 193, 4, 24, "Print",ExpressionUUID->"71ec09c9-4df8-43d1-a42e-7a18aadaac55"],
Cell[515394, 9670, 256, 5, 24, "Print",ExpressionUUID->"a12ba5a8-af55-4dbc-a739-99eec7aace19"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[515723, 9683, 281, 5, 73, "Subsection",ExpressionUUID->"807c8e37-0934-a94e-8ef6-8b7c16f782ed"],
Cell[CellGroupData[{
Cell[516029, 9692, 1186, 26, 61, "Subsubsection",ExpressionUUID->"5abacf1a-4e43-4b58-bd20-6ca0db3bf64e"],
Cell[517218, 9720, 1188, 29, 84, "Input",ExpressionUUID->"5f676b6a-7067-4b2e-a6fa-55aaafaea010"]
}, Open  ]],
Cell[CellGroupData[{
Cell[518443, 9754, 1337, 28, 61, "Subsubsection",ExpressionUUID->"f3b1291b-f07a-4092-a196-209dfec27baf"],
Cell[519783, 9784, 1917, 44, 126, "Input",ExpressionUUID->"1235e9e1-47c3-4953-8c3c-0f1173a8877a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[521737, 9833, 1475, 31, 61, "Subsubsection",ExpressionUUID->"68f32731-6b48-4777-8ae7-9b5256a3bd68"],
Cell[523215, 9866, 3265, 95, 231, "Input",ExpressionUUID->"8e0b755c-5739-4959-8b4c-ea25b9cb9973"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[526529, 9967, 229, 4, 73, "Subsection",ExpressionUUID->"7679e0de-7ab9-604e-bd8e-3b23d4da2c11"],
Cell[CellGroupData[{
Cell[526783, 9975, 785, 12, 61, "Subsubsection",ExpressionUUID->"e4cac740-cbb6-4b2a-b539-be1d91e3b9b0"],
Cell[CellGroupData[{
Cell[527593, 9991, 672, 17, 64, "Input",ExpressionUUID->"8a97a1df-2bf3-40d8-9e40-44229c5d1b39"],
Cell[528268, 10010, 890, 21, 105, "Print",ExpressionUUID->"f0243a0a-d3ab-4ff0-938b-1cfcc185fbe8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[529195, 10036, 718, 17, 64, "Input",ExpressionUUID->"4eda0536-c205-4278-8c80-cda6efa56116"],
Cell[529916, 10055, 918, 23, 105, "Print",ExpressionUUID->"4643bcc2-40fd-4300-9781-a5a00ae7eb36"]
}, Open  ]],
Cell[CellGroupData[{
Cell[530871, 10083, 769, 18, 64, "Input",ExpressionUUID->"8302fcd7-d668-413e-910f-49475a551df6"],
Cell[531643, 10103, 919, 23, 105, "Print",ExpressionUUID->"08394d07-c6fe-489e-8da4-dd06f41dd536"]
}, Open  ]],
Cell[CellGroupData[{
Cell[532599, 10131, 720, 17, 64, "Input",ExpressionUUID->"7a907e9f-f761-41e7-91e2-773e5fefb7c9"],
Cell[533322, 10150, 917, 23, 105, "Print",ExpressionUUID->"ef2e497e-c2e1-4050-806e-55fd9f84343d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[534276, 10178, 769, 18, 64, "Input",ExpressionUUID->"b2ede7f0-c296-4502-81e9-09548969a635"],
Cell[535048, 10198, 917, 23, 105, "Print",ExpressionUUID->"1973435a-816b-4e30-8833-b0676dae43bd"]
}, Open  ]],
Cell[CellGroupData[{
Cell[536002, 10226, 820, 19, 64, "Input",ExpressionUUID->"20053dc6-71da-42d6-a8e2-4c2d24ad6885"],
Cell[536825, 10247, 919, 23, 105, "Print",ExpressionUUID->"b797882f-31a8-4861-b951-923ac89982d1"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[537793, 10276, 780, 11, 48, "Subsubsection",ExpressionUUID->"46f555e2-488b-4ebf-9c3d-b778378345f3"],
Cell[CellGroupData[{
Cell[538598, 10291, 533, 11, 90, "Input",ExpressionUUID->"b4cd8450-f4f1-4959-b8d5-5f31e844f084"],
Cell[539134, 10304, 746, 17, 71, "Output",ExpressionUUID->"7b1d7978-f1d5-4299-80e7-b683fbed5b76"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[539929, 10327, 784, 12, 61, "Subsubsection",ExpressionUUID->"d0331f62-bd9d-484a-a76c-300067e862db"],
Cell[CellGroupData[{
Cell[540738, 10343, 661, 16, 64, "Input",ExpressionUUID->"b9d6cacd-64ba-41dc-9720-445d10db95bb"],
Cell[541402, 10361, 880, 21, 105, "Print",ExpressionUUID->"d0f57434-c533-4f93-8922-21172a219d13"]
}, Open  ]],
Cell[CellGroupData[{
Cell[542319, 10387, 707, 16, 64, "Input",ExpressionUUID->"729e7d9e-f350-4656-bdc0-1d8b410049cd"],
Cell[543029, 10405, 908, 23, 105, "Print",ExpressionUUID->"c6f16deb-350a-44bf-b55c-95c887b15b37"]
}, Open  ]],
Cell[CellGroupData[{
Cell[543974, 10433, 758, 17, 64, "Input",ExpressionUUID->"07523e3e-8555-4029-ab03-181fc828ce4d"],
Cell[544735, 10452, 906, 23, 105, "Print",ExpressionUUID->"57300b5a-dd03-4d6b-8e54-f24ed6f1bd7b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[545678, 10480, 709, 16, 64, "Input",ExpressionUUID->"b71fa309-a543-461d-86cf-3a040de600b8"],
Cell[546390, 10498, 911, 23, 105, "Print",ExpressionUUID->"675174c5-18e3-4f1f-ad30-37b7f9e90e8c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[547338, 10526, 758, 17, 64, "Input",ExpressionUUID->"6b2e0bc8-013b-4123-a605-1a04ba4523b0"],
Cell[548099, 10545, 1028, 26, 111, "Print",ExpressionUUID->"cc153a80-90d1-4f72-843b-c92150f64eb4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[549164, 10576, 809, 18, 64, "Input",ExpressionUUID->"44c49105-7398-424c-bec7-6ddc69b12ec0"],
Cell[549976, 10596, 850, 23, 113, "Print",ExpressionUUID->"fad71f5b-9ea8-4b3d-bac3-23519d05e62d"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[550875, 10625, 780, 11, 48, "Subsubsection",ExpressionUUID->"87b6e436-a508-4322-b487-dd4f96aefc76"],
Cell[CellGroupData[{
Cell[551680, 10640, 535, 11, 105, "Input",ExpressionUUID->"eb6acc68-4f61-497b-9b9c-db9c51825b16"],
Cell[552218, 10653, 746, 17, 71, "Output",ExpressionUUID->"9ceca974-a6ac-45e9-a212-20cb9c04a78b"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[553013, 10676, 781, 12, 61, "Subsubsection",ExpressionUUID->"7ab00d74-b7c8-486c-8b8a-9538e57f26cd"],
Cell[CellGroupData[{
Cell[553819, 10692, 661, 16, 64, "Input",ExpressionUUID->"fc2e166a-5fac-4b2f-a1cc-bbfd35ea022d"],
Cell[554483, 10710, 906, 21, 105, "Print",ExpressionUUID->"08e71e05-f7bf-49bc-ae4e-54d41872a71c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[555426, 10736, 707, 16, 64, "Input",ExpressionUUID->"fb230f03-7c6c-4215-9a31-d3623ca051ac"],
Cell[556136, 10754, 910, 23, 105, "Print",ExpressionUUID->"412b423f-1683-4d91-996a-a003f23e2ae2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[557083, 10782, 709, 16, 64, "Input",ExpressionUUID->"754c4abf-994a-4b92-8e65-98e5121fa468"],
Cell[557795, 10800, 911, 23, 105, "Print",ExpressionUUID->"933221d7-1412-433a-ab03-cb84a64ae999"]
}, Open  ]],
Cell[CellGroupData[{
Cell[558743, 10828, 709, 16, 64, "Input",ExpressionUUID->"87ba6aa2-7b25-4b95-94a2-c3a9bfbe7a61"],
Cell[559455, 10846, 910, 23, 105, "Print",ExpressionUUID->"36c0cd52-007f-449c-babc-17a232205be7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[560402, 10874, 758, 17, 64, "Input",ExpressionUUID->"4993ea19-6828-41e9-ba2c-42f8d27da192"],
Cell[561163, 10893, 909, 23, 105, "Print",ExpressionUUID->"4d03dc63-21e8-42a8-8fc5-ee826465e671"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[562121, 10922, 780, 11, 48, "Subsubsection",ExpressionUUID->"0ef5ee04-2c33-4fc4-b029-529d1fa8d30c"],
Cell[CellGroupData[{
Cell[562926, 10937, 494, 11, 84, "Input",ExpressionUUID->"82f1cd2c-2a35-49e0-a31c-7ffde9c615f0"],
Cell[563423, 10950, 652, 15, 71, "Output",ExpressionUUID->"2153852e-4122-4958-9acb-02e928731f41"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[564124, 10971, 729, 11, 61, "Subsubsection",ExpressionUUID->"0988bc3e-28c0-4bca-aade-03c24e99b0a6"],
Cell[CellGroupData[{
Cell[564878, 10986, 661, 16, 64, "Input",ExpressionUUID->"753e6401-c761-43b5-b36f-2d5346f7962e"],
Cell[565542, 11004, 800, 18, 105, "Print",ExpressionUUID->"5b37c2d3-8708-4c15-b127-b11c3ba4b06b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[566379, 11027, 707, 16, 64, "Input",ExpressionUUID->"61664e5d-ae74-45ce-ac82-31d3a9f92afc"],
Cell[567089, 11045, 825, 20, 105, "Print",ExpressionUUID->"477c15dd-3aca-4c90-9a04-45f4b4e58f19"]
}, Open  ]],
Cell[CellGroupData[{
Cell[567951, 11070, 709, 16, 64, "Input",ExpressionUUID->"0e1d3d8f-fa0e-49ed-966f-773a9001d613"],
Cell[568663, 11088, 823, 20, 105, "Print",ExpressionUUID->"c1d660c0-9680-4ab5-830b-53945d040992"]
}, Open  ]],
Cell[CellGroupData[{
Cell[569523, 11113, 709, 16, 64, "Input",ExpressionUUID->"811747cb-317e-442b-8dd3-c2bd3f1c85ad"],
Cell[570235, 11131, 824, 20, 105, "Print",ExpressionUUID->"29e5cbc8-6852-47c4-8910-8c50810f1b03"]
}, Open  ]],
Cell[CellGroupData[{
Cell[571096, 11156, 758, 17, 64, "Input",ExpressionUUID->"a6a5a91a-b006-41d1-9bec-40b4809254ac"],
Cell[571857, 11175, 621, 18, 105, "Print",ExpressionUUID->"3fced5fd-f42e-4b91-96c4-dbbe77cd7e0d"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[572527, 11199, 780, 11, 48, "Subsubsection",ExpressionUUID->"3878285a-3729-4155-aab2-79da088c2aee"],
Cell[CellGroupData[{
Cell[573332, 11214, 442, 10, 84, "Input",ExpressionUUID->"a6babb5b-86d6-434b-822e-bde43b0f05bd"],
Cell[573777, 11226, 625, 13, 71, "Output",ExpressionUUID->"b1ffeea3-258d-465d-813f-c5053687d2ae"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[574451, 11245, 680, 10, 61, "Subsubsection",ExpressionUUID->"065f83f3-b9a8-4242-a4ab-4edbed0d873b"],
Cell[CellGroupData[{
Cell[575156, 11259, 661, 16, 64, "Input",ExpressionUUID->"6d8a9f18-aa7b-4a08-8c51-c5cfb7780682"],
Cell[575820, 11277, 816, 18, 105, "Print",ExpressionUUID->"bc25a674-370f-4cf1-9e25-2edcedb3840b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[576673, 11300, 707, 16, 64, "Input",ExpressionUUID->"8d2cdc57-6db9-4cca-9185-f55fa3ea3d46"],
Cell[577383, 11318, 825, 20, 105, "Print",ExpressionUUID->"9c42b09a-bc5c-46fc-b5c4-e79aaa21c150"]
}, Open  ]],
Cell[CellGroupData[{
Cell[578245, 11343, 709, 16, 64, "Input",ExpressionUUID->"cc80d2e6-6660-49bb-94df-d21965806e9e"],
Cell[578957, 11361, 822, 20, 105, "Print",ExpressionUUID->"836b5f67-cd67-4d53-be5b-078af511824a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[579816, 11386, 709, 16, 64, "Input",ExpressionUUID->"32b3e098-04b0-4801-88a6-123e5c748c81"],
Cell[580528, 11404, 822, 20, 105, "Print",ExpressionUUID->"f6c54b6f-e1be-4f77-80d8-ac891190e0d6"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[581399, 11430, 780, 11, 48, "Subsubsection",ExpressionUUID->"02cff47f-37e8-4d3d-813b-9a487edf18d0"],
Cell[CellGroupData[{
Cell[582204, 11445, 407, 10, 64, "Input",ExpressionUUID->"d1a7741b-78e0-48bf-8e80-2ac2b94e952b"],
Cell[582614, 11457, 472, 10, 50, "Output",ExpressionUUID->"3add63b5-3ba5-4f68-bd48-75eeeca29594"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[583135, 11473, 1151, 19, 61, "Subsubsection",ExpressionUUID->"1d5471ff-0a48-1645-8355-dfae309b5dc2"],
Cell[CellGroupData[{
Cell[584311, 11496, 661, 16, 64, "Input",ExpressionUUID->"9756850e-cf2b-4d39-9c89-b8b9c3e38d95"],
Cell[584975, 11514, 798, 18, 105, "Print",ExpressionUUID->"655df190-0f7a-413d-b2c1-5eaa4898f568"]
}, Open  ]],
Cell[CellGroupData[{
Cell[585810, 11537, 707, 16, 64, "Input",ExpressionUUID->"3b98f966-6324-40f8-9f52-3bed8b0d8a3c"],
Cell[586520, 11555, 822, 20, 105, "Print",ExpressionUUID->"56ede484-a716-4e7e-b074-6d379c26153f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[587379, 11580, 709, 16, 64, "Input",ExpressionUUID->"1837f5e7-a820-4962-8f22-e7c25a50f193"],
Cell[588091, 11598, 823, 20, 105, "Print",ExpressionUUID->"8d65f371-baa0-454f-ab4d-13b4f8d8476f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[588951, 11623, 709, 16, 64, "Input",ExpressionUUID->"27fc2c40-9cbe-4de3-9b9e-f02b8162c501"],
Cell[589663, 11641, 781, 20, 113, "Print",ExpressionUUID->"f1cc0110-56e5-43cd-bd18-835f2b285a4c"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[590493, 11667, 859, 13, 61, "Subsubsection",ExpressionUUID->"f112b506-636d-43c9-9ca8-442829420520"],
Cell[CellGroupData[{
Cell[591377, 11684, 661, 16, 64, "Input",ExpressionUUID->"51bc88a2-a76e-4e95-82b1-2a59b6333d66"],
Cell[592041, 11702, 845, 19, 105, "Print",ExpressionUUID->"d371d85b-8ff9-4c7d-86ef-1196ec46439d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[592923, 11726, 707, 16, 64, "Input",ExpressionUUID->"c8a28560-f84c-4ec5-b816-3aca1fbb7588"],
Cell[593633, 11744, 844, 20, 105, "Print",ExpressionUUID->"77e73ea0-8b81-4040-8759-ba99ef0f3e4c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[594514, 11769, 709, 16, 64, "Input",ExpressionUUID->"93d2cb1a-2e31-43b4-8129-0edbe6d29ab4"],
Cell[595226, 11787, 846, 20, 105, "Print",ExpressionUUID->"06402520-b308-400b-b0e4-bbc59ea4c263"]
}, Open  ]],
Cell[CellGroupData[{
Cell[596109, 11812, 709, 16, 64, "Input",ExpressionUUID->"842583a0-2125-4c68-967e-aaa01d13450c"],
Cell[596821, 11830, 855, 23, 105, "Print",ExpressionUUID->"3a716e48-2991-47dd-a479-83874d5b4067"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)


